Bounds on Abelian Currents in 4d CFTs

We study four-dimensional conformal field theories (CFTs) with an abelian $U(1)$ global symmetry using the conformal bootstrap approach. We obtain numerical bounds on the scaling dimensions of low-lying operators, the stress-tensor central charge, and a particular combination of the 't Hooft anomaly and the current central charge. Our analysis provides the first non-perturbative constraints on four-dimensional CFTs with conserved abelian currents and establishes a framework that can be extended to theories with non-abelian global symmetries.

==> anc/conformal_blocks/block_P0Spin0.m <==
CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, -1/2, -1/2}, 
  {-1/2, -1/2, -1/2, -1/2}, 
  (4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^2*zb^4*\[CapitalDelta]^2) + 
   (16*(-2 + 4*zb - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^4) + 
   (16*(2 - 14*zb + 14*zb^2 + 4*\[CapitalDelta] - 4*zb*\[CapitalDelta] - 
      \[CapitalDelta]^2 + zb*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^4) + 
   (64*(-1 + zb)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 3}][z, zb])/(z^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 4}][z, 
      zb])/(z^2*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, {-1/2, -1/2, -1/2, 1/2}, 
  (-8*(-1 + z)*(4*zb - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*zb^3*\[CapitalDelta]^4) - (32*(-1 + z)*(-1 + 2*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, zb])/
    (z*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 3}][z, zb])/(z*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, 
  {-1/2, -1/2, 1/2, -1/2}, 
  (-4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^2*zb^4*\[CapitalDelta]^2) + 
   (8*(4*z^2*zb - 6*z^3*zb - 2*z^2*zb^2 + 8*z^3*zb^2 - 6*z^2*zb^3 + 
      2*z*zb^4 + 4*z^3*\[CapitalDelta] - 8*z^2*zb*\[CapitalDelta] + 
      4*z*zb^2*\[CapitalDelta] - 4*z^2*zb^2*\[CapitalDelta] + 
      8*z*zb^3*\[CapitalDelta] - 4*zb^4*\[CapitalDelta] - 
      z^3*\[CapitalDelta]^2 + 2*z^2*zb*\[CapitalDelta]^2 - 
      z*zb^2*\[CapitalDelta]^2 + z^2*zb^2*\[CapitalDelta]^2 - 
      2*z*zb^3*\[CapitalDelta]^2 + zb^4*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^3*\[CapitalDelta]^4) + 
   (8*(-1 + zb)*(-4*z^2 + 10*z^2*zb - 6*z*zb^2 + 4*z^2*\[CapitalDelta] - 
      8*z*zb*\[CapitalDelta] + 4*zb^2*\[CapitalDelta] - 
      z^2*\[CapitalDelta]^2 + 2*z*zb*\[CapitalDelta]^2 - 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(-4*z*zb + 2*z^2*zb + 2*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 0}][z, zb])/(z*(z - zb)^3*zb^3*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, 
  {-1/2, 1/2, -1/2, -1/2}, 
  (16*(z^2 + z*zb - 6*z^2*zb + 3*z*zb^2 + 6*z^2*zb^2 - zb^3 - 6*z*zb^3 + 
      2*zb^4)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-3*z + zb + 6*z*zb - 4*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, 
  {1/2, -1/2, -1/2, -1/2}, 
  (16*(-1 + z)*(-z^2 - z*zb + 4*z^2*zb - 3*z*zb^2 + zb^3)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-3*z + zb + 5*z*zb - 3*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 3}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, 
  {-1/2, -1/2, -1/2, 1/2}, 
  (-4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^2*zb^4*\[CapitalDelta]^2) + 
   (8*(4*z^2*zb - 6*z^3*zb - 2*z^2*zb^2 + 8*z^3*zb^2 - 6*z^2*zb^3 + 
      2*z*zb^4 + 4*z^3*\[CapitalDelta] - 8*z^2*zb*\[CapitalDelta] + 
      4*z*zb^2*\[CapitalDelta] - 4*z^2*zb^2*\[CapitalDelta] + 
      8*z*zb^3*\[CapitalDelta] - 4*zb^4*\[CapitalDelta] - 
      z^3*\[CapitalDelta]^2 + 2*z^2*zb*\[CapitalDelta]^2 - 
      z*zb^2*\[CapitalDelta]^2 + z^2*zb^2*\[CapitalDelta]^2 - 
      2*z*zb^3*\[CapitalDelta]^2 + zb^4*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^3*\[CapitalDelta]^4) + 
   (8*(-1 + zb)*(-4*z^2 + 10*z^2*zb - 6*z*zb^2 + 4*z^2*\[CapitalDelta] - 
      8*z*zb*\[CapitalDelta] + 4*zb^2*\[CapitalDelta] - 
      z^2*\[CapitalDelta]^2 + 2*z*zb*\[CapitalDelta]^2 - 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(-4*z*zb + 2*z^2*zb + 2*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 0}][z, zb])/(z*(z - zb)^3*zb^3*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, 
  {-1/2, -1/2, 1/2, -1/2}, 
  (-8*(-1 + zb)*(4*zb - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*zb^3*\[CapitalDelta]^4) - (32*(-1 + zb)*(-1 + 2*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, zb])/
    (z*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 3}][z, 
      zb])/(z*zb*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, {-1/2, 1/2, -1/2, -1/2}, 
  (16*(-1 + zb)*(-z^2 - z*zb + 4*z^2*zb - 3*z*zb^2 + zb^3)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-3*z + zb + 5*z*zb - 3*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, 
  {1/2, -1/2, -1/2, -1/2}, 
  (16*(z^2 + z*zb - 6*z^2*zb + 3*z*zb^2 + 6*z^2*zb^2 - zb^3 - 6*z*zb^3 + 
      2*zb^4)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-3*z + zb + 6*z*zb - 4*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, 
  (4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^2*zb^4*\[CapitalDelta]^2) + 
   (8*(-4 + \[CapitalDelta])*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 1}][z, zb])/(z^2*zb^2*\[CapitalDelta]^3) + 
   (8*(-1 + zb)*(-4 + \[CapitalDelta])*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 2}][z, zb])/(z^2*zb^2*\[CapitalDelta]^3) + 
   (8*(-4 + \[CapitalDelta])*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 0}][z, zb])/(zb^4*\[CapitalDelta]^3) + 
   (16*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(zb^2*\[CapitalDelta]^4) + 
   (8*(-1 + z)*(-4 + \[CapitalDelta])*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {2, 0}][z, zb])/(zb^4*\[CapitalDelta]^3) + 
   (16*(-1 + z)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, zb])/
    (zb^2*\[CapitalDelta]^4) + (16*(-1 + z)*(-1 + zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 2}][z, zb])/
    (zb^2*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, {-1/2, 1/2, -1/2, 1/2}, 
  (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(z + zb - 4*z*zb + z^2*zb + z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z + z^2 + zb - 4*z*zb + zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 4*z*zb + zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {1/2, -1/2, 1/2, -1/2}, (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(z + zb - 4*z*zb + z^2*zb + z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {1/2, 1/2, -1/2, -1/2}, (16*(-2 + z + zb)*(-2*z + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-2 + z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-2 + z + zb)*(z^2 + 2*zb - 3*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (64*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 1}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-2 + z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, 
  {-1/2, -1/2, -1/2, 1/2}, 
  (16*(z^2 + z*zb - 6*z^2*zb + 3*z*zb^2 + 6*z^2*zb^2 - zb^3 - 6*z*zb^3 + 
      2*zb^4)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-3*z + zb + 6*z*zb - 4*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, 
  {-1/2, -1/2, 1/2, -1/2}, 
  (16*(-1 + zb)*(-z^2 - z*zb + 4*z^2*zb - 3*z*zb^2 + zb^3)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-3*z + zb + 5*z*zb - 3*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, 
  {-1/2, 1/2, -1/2, -1/2}, 
  (-8*(-1 + zb)*(4*zb - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^4) - 
   (32*(-1 + zb)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 3}][z, 
      zb])/(z^2*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, {1/2, -1/2, -1/2, -1/2}, 
  (-4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^3*zb^3*\[CapitalDelta]^2) + 
   (8*(4*z^2*zb - 6*z^3*zb - 2*z^2*zb^2 + 8*z^3*zb^2 - 6*z^2*zb^3 + 
      2*z*zb^4 + 4*z^3*\[CapitalDelta] - 8*z^2*zb*\[CapitalDelta] + 
      4*z*zb^2*\[CapitalDelta] - 4*z^2*zb^2*\[CapitalDelta] + 
      8*z*zb^3*\[CapitalDelta] - 4*zb^4*\[CapitalDelta] - 
      z^3*\[CapitalDelta]^2 + 2*z^2*zb*\[CapitalDelta]^2 - 
      z*zb^2*\[CapitalDelta]^2 + z^2*zb^2*\[CapitalDelta]^2 - 
      2*z*zb^3*\[CapitalDelta]^2 + zb^4*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^3*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (8*(-1 + zb)*(-4*z^2 + 10*z^2*zb - 6*z*zb^2 + 4*z^2*\[CapitalDelta] - 
      8*z*zb*\[CapitalDelta] + 4*zb^2*\[CapitalDelta] - 
      z^2*\[CapitalDelta]^2 + 2*z*zb*\[CapitalDelta]^2 - 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^3*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(-4*z*zb + 2*z^2*zb + 2*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 0}][z, zb])/(z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(z + zb - 4*z*zb + z^2*zb + z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, 
  (16*(-1 + 2*z)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 1}][z, zb])/(z^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + 2*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 2}][z, zb])/(z*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  (16*(-1 + zb)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + zb)*(-2*z^2 + 2*z^2*zb - 2*zb^2 + 2*z*zb^2 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  (16*(-1 + z)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(-2*z^2 + 2*z^2*zb - 2*zb^2 + 2*z*zb^2 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {1/2, -1/2, 1/2, -1/2}, 
  (4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^3*zb^3*\[CapitalDelta]^2) + 
   (16*(z^2 + 2*z*zb - 4*z^2*zb + zb^2 - 4*z*zb^2 + 4*z^2*zb^2 - 
      4*z^2*\[CapitalDelta] + 8*z*zb*\[CapitalDelta] + 
      4*z^2*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] - 
      8*z*zb^2*\[CapitalDelta] + 4*zb^3*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 - 
      z^2*zb*\[CapitalDelta]^2 + zb^2*\[CapitalDelta]^2 + 
      2*z*zb^2*\[CapitalDelta]^2 - zb^3*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 2}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-z^2 - 2*z*zb + 4*z^2*zb - zb^2 + 4*z*zb^2 - 4*z^2*zb^2 + 
      4*z^2*\[CapitalDelta] - 4*z^3*\[CapitalDelta] - 
      8*z*zb*\[CapitalDelta] + 8*z^2*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - 4*z*zb^2*\[CapitalDelta] - 
      z^2*\[CapitalDelta]^2 + z^3*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - 2*z^2*zb*\[CapitalDelta]^2 - 
      zb^2*\[CapitalDelta]^2 + z*zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (64*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 1}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {2, 0}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {1/2, 1/2, -1/2, -1/2}, (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(z + zb - 4*z*zb + z^2*zb + z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, 
  (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z + z^2 + zb - 4*z*zb + zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, 
  (16*(-1 + zb)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + zb)*(-2*z^2 + 2*z^2*zb - 2*zb^2 + 2*z*zb^2 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, 
      zb])/(z^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 2}][z, 
      zb])/(z*zb*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, {1/2, -1/2, -1/2, 1/2}, 
  (4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^3*zb^3*\[CapitalDelta]^2) + 
   (16*(-1 + zb)*(-z^2 - 2*z*zb + 3*z^2*zb - zb^2 + 2*z*zb^2 - zb^3 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z^2 + z^3 + 2*z*zb - 2*z^2*zb + zb^2 - 3*z*zb^2 - 
      4*z^2*\[CapitalDelta] + 8*z*zb*\[CapitalDelta] - 
      4*zb^2*\[CapitalDelta] + z^2*\[CapitalDelta]^2 - 
      2*z*zb*\[CapitalDelta]^2 + zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (64*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 1}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, 
  {1/2, -1/2, 1/2, -1/2}, 
  (16*(-1 + zb)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + zb)*(-2*z^2 + 2*z^2*zb - 2*zb^2 + 2*z*zb^2 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z + z^2 + zb - 4*z*zb + zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, 
  {-1/2, 1/2, 1/2, 1/2}, 
  (-8*(-1 + zb)*(4*z - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^4) - 
   (32*(-1 + 2*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {3, 1}][z, zb])/(zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, 
  {1/2, -1/2, 1/2, 1/2}, 
  (-4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^3*zb^3*\[CapitalDelta]^2) + 
   (8*(-1 + zb)*(-4*z*zb + 2*z^2*zb + 2*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 1}][z, zb])/(z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(2*z^4*zb + 4*z*zb^2 - 2*z^2*zb^2 - 6*z^3*zb^2 - 6*z*zb^3 + 
      8*z^2*zb^3 - 4*z^4*\[CapitalDelta] + 4*z^2*zb*\[CapitalDelta] + 
      8*z^3*zb*\[CapitalDelta] - 8*z*zb^2*\[CapitalDelta] - 
      4*z^2*zb^2*\[CapitalDelta] + 4*zb^3*\[CapitalDelta] + 
      z^4*\[CapitalDelta]^2 - z^2*zb*\[CapitalDelta]^2 - 
      2*z^3*zb*\[CapitalDelta]^2 + 2*z*zb^2*\[CapitalDelta]^2 + 
      z^2*zb^2*\[CapitalDelta]^2 - zb^3*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^3*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(6*z^2*zb + 4*zb^2 - 10*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/(z*(z - zb)^2*zb^3*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, 
  {1/2, 1/2, -1/2, 1/2}, 
  (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(-z^3 + 2*z^4 + z*zb + 3*z^2*zb - 6*z^3*zb + zb^2 - 6*z*zb^2 + 
      6*z^2*zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, 
      zb])/(z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z + 4*z^2 + 3*zb - 6*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, 
  {1/2, 1/2, 1/2, -1/2}, 
  (16*(-1 + zb)^2*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(z^3 - z*zb - 3*z^2*zb - zb^2 + 4*z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z + 3*z^2 + 3*zb - 5*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {3, 0}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, 
  {-1/2, -1/2, -1/2, 1/2}, 
  (16*(-1 + z)*(-z^2 - z*zb + 4*z^2*zb - 3*z*zb^2 + zb^3)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-3*z + zb + 5*z*zb - 3*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 3}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, 
  {-1/2, -1/2, 1/2, -1/2}, 
  (16*(z^2 + z*zb - 6*z^2*zb + 3*z*zb^2 + 6*z^2*zb^2 - zb^3 - 6*z*zb^3 + 
      2*zb^4)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-3*z + zb + 6*z*zb - 4*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, 
  {-1/2, 1/2, -1/2, -1/2}, 
  (-4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^3*zb^3*\[CapitalDelta]^2) + 
   (8*(4*z^2*zb - 6*z^3*zb - 2*z^2*zb^2 + 8*z^3*zb^2 - 6*z^2*zb^3 + 
      2*z*zb^4 + 4*z^3*\[CapitalDelta] - 8*z^2*zb*\[CapitalDelta] + 
      4*z*zb^2*\[CapitalDelta] - 4*z^2*zb^2*\[CapitalDelta] + 
      8*z*zb^3*\[CapitalDelta] - 4*zb^4*\[CapitalDelta] - 
      z^3*\[CapitalDelta]^2 + 2*z^2*zb*\[CapitalDelta]^2 - 
      z*zb^2*\[CapitalDelta]^2 + z^2*zb^2*\[CapitalDelta]^2 - 
      2*z*zb^3*\[CapitalDelta]^2 + zb^4*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^3*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (8*(-1 + zb)*(-4*z^2 + 10*z^2*zb - 6*z*zb^2 + 4*z^2*\[CapitalDelta] - 
      8*z*zb*\[CapitalDelta] + 4*zb^2*\[CapitalDelta] - 
      z^2*\[CapitalDelta]^2 + 2*z*zb*\[CapitalDelta]^2 - 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^3*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(-4*z*zb + 2*z^2*zb + 2*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 0}][z, zb])/(z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, 
  {1/2, -1/2, -1/2, -1/2}, 
  (-8*(-1 + z)*(4*zb - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^4) - 
   (32*(-1 + z)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 3}][z, zb])/(z^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, 
  (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 4*z*zb + zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, 
  (16*(-1 + z)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(-2*z^2 + 2*z^2*zb - 2*zb^2 + 2*z*zb^2 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  (4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^3*zb^3*\[CapitalDelta]^2) + 
   (16*(-1 + zb)*(-z^2 - 2*z*zb + 3*z^2*zb - zb^2 + 2*z*zb^2 - zb^3 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z^2 + z^3 + 2*z*zb - 2*z^2*zb + zb^2 - 3*z*zb^2 - 
      4*z^2*\[CapitalDelta] + 8*z*zb*\[CapitalDelta] - 
      4*zb^2*\[CapitalDelta] + z^2*\[CapitalDelta]^2 - 
      2*z*zb*\[CapitalDelta]^2 + zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (64*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 1}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, 
      zb])/(z^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 2}][z, 
      zb])/(z*zb*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, {1/2, -1/2, 1/2, -1/2}, 
  (16*(-1 + z)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(-2*z^2 + 2*z^2*zb - 2*zb^2 + 2*z*zb^2 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 4*z*zb + zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(z + zb - 4*z*zb + z^2*zb + z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, 
  (4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^3*zb^3*\[CapitalDelta]^2) + 
   (16*(z^2 + 2*z*zb - 4*z^2*zb + zb^2 - 4*z*zb^2 + 4*z^2*zb^2 - 
      4*z^2*\[CapitalDelta] + 8*z*zb*\[CapitalDelta] + 
      4*z^2*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] - 
      8*z*zb^2*\[CapitalDelta] + 4*zb^3*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 - 
      z^2*zb*\[CapitalDelta]^2 + zb^2*\[CapitalDelta]^2 + 
      2*z*zb^2*\[CapitalDelta]^2 - zb^3*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 2}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-z^2 - 2*z*zb + 4*z^2*zb - zb^2 + 4*z*zb^2 - 4*z^2*zb^2 + 
      4*z^2*\[CapitalDelta] - 4*z^3*\[CapitalDelta] - 
      8*z*zb*\[CapitalDelta] + 8*z^2*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - 4*z*zb^2*\[CapitalDelta] - 
      z^2*\[CapitalDelta]^2 + z^3*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - 2*z^2*zb*\[CapitalDelta]^2 - 
      zb^2*\[CapitalDelta]^2 + z*zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (64*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 1}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {2, 0}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  (16*(-1 + zb)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + zb)*(-2*z^2 + 2*z^2*zb - 2*zb^2 + 2*z*zb^2 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  (16*(-1 + z)*(-2*z + 3*z*zb - zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(-2*z^2 + 2*z^2*zb - 2*zb^2 + 2*z*zb^2 + 
      4*z^2*\[CapitalDelta] - 8*z*zb*\[CapitalDelta] + 
      4*zb^2*\[CapitalDelta] - z^2*\[CapitalDelta]^2 + 
      2*z*zb*\[CapitalDelta]^2 - zb^2*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {1/2, -1/2, 1/2, -1/2}, 
  (16*(-1 + 2*z)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 1}][z, zb])/(z^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + 2*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 2}][z, zb])/(z*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {1/2, 1/2, -1/2, -1/2}, (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(z + zb - 4*z*zb + z^2*zb + z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, 
  {-1/2, 1/2, 1/2, 1/2}, 
  (-4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^3*zb^3*\[CapitalDelta]^2) + 
   (8*(-1 + zb)*(-4*z*zb + 2*z^2*zb + 2*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 1}][z, zb])/(z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (8*(2*z^4*zb + 4*z*zb^2 - 2*z^2*zb^2 - 6*z^3*zb^2 - 6*z*zb^3 + 
      8*z^2*zb^3 - 4*z^4*\[CapitalDelta] + 4*z^2*zb*\[CapitalDelta] + 
      8*z^3*zb*\[CapitalDelta] - 8*z*zb^2*\[CapitalDelta] - 
      4*z^2*zb^2*\[CapitalDelta] + 4*zb^3*\[CapitalDelta] + 
      z^4*\[CapitalDelta]^2 - z^2*zb*\[CapitalDelta]^2 - 
      2*z^3*zb*\[CapitalDelta]^2 + 2*z*zb^2*\[CapitalDelta]^2 + 
      z^2*zb^2*\[CapitalDelta]^2 - zb^3*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^3*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z*(z - zb)^2*zb^2*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(6*z^2*zb + 4*zb^2 - 10*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/(z*(z - zb)^2*zb^3*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, 
  {1/2, -1/2, 1/2, 1/2}, 
  (-8*(-1 + z)*(4*z - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^4) - 
   (32*(-1 + z)*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 1}][z, 
      zb])/(zb^2*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, {1/2, 1/2, -1/2, 1/2}, 
  (16*(-1 + z)*(-1 + zb)*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(z^3 - z*zb - 3*z^2*zb - zb^2 + 4*z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z + 3*z^2 + 3*zb - 5*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, 
  {1/2, 1/2, 1/2, -1/2}, 
  (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(-z^3 + 2*z^4 + z*zb + 3*z^2*zb - 6*z^3*zb + zb^2 - 6*z*zb^2 + 
      6*z^2*zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, 
      zb])/(z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z + 4*z^2 + 3*zb - 6*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, (16*(-2 + z + zb)*(-2*z + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(-2 + z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-2 + z + zb)*(z^2 + 2*zb - 3*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (64*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 1}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-2 + z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(z + zb - 4*z*zb + z^2*zb + z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z + z^2 + zb - 4*z*zb + zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z^2*(z - zb)*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 4*z*zb + zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {1/2, -1/2, 1/2, -1/2}, (16*(-1 + zb)*(-z - zb + 3*z*zb - zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 1}][z, zb])/
    (z^2*(z - zb)^3*zb*\[CapitalDelta]^4) + 
   (16*(-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {0, 2}][z, 
      zb])/(z^2*(z - zb)^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 0}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(z + zb - 4*z*zb + z^2*zb + z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 2}][z, zb])/(z^2*(z - zb)*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, 
      zb])/(z*(z - zb)^2*zb*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  (4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^4*zb^2*\[CapitalDelta]^2) + 
   (8*(-4 + \[CapitalDelta])*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 1}][z, zb])/(z^4*\[CapitalDelta]^3) + 
   (8*(-1 + zb)*(-4 + \[CapitalDelta])*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 2}][z, zb])/(z^4*\[CapitalDelta]^3) + 
   (8*(-4 + \[CapitalDelta])*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {1, 0}][z, zb])/(z^2*zb^2*\[CapitalDelta]^3) + 
   (16*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 2}][z, 
      zb])/(z^2*\[CapitalDelta]^4) + (8*(-1 + z)*(-4 + \[CapitalDelta])*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^3) + 
   (16*(-1 + z)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, zb])/
    (z^2*\[CapitalDelta]^4) + (16*(-1 + z)*(-1 + zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 2}][z, zb])/
    (z^2*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, {-1/2, 1/2, 1/2, 1/2}, 
  (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(-z^3 + 2*z^4 + z*zb + 3*z^2*zb - 6*z^3*zb + zb^2 - 6*z*zb^2 + 
      6*z^2*zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, 
      zb])/(z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z + 4*z^2 + 3*zb - 6*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, 
  {1/2, -1/2, 1/2, 1/2}, 
  (16*(-1 + z)*(-1 + zb)*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(z^3 - z*zb - 3*z^2*zb - zb^2 + 4*z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z + 3*z^2 + 3*zb - 5*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, 
  {1/2, 1/2, -1/2, 1/2}, 
  (-8*(-1 + z)*(4*z - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^3*zb*\[CapitalDelta]^4) - 
   (32*(-1 + z)*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 1}][z, 
      zb])/(z*zb*\[CapitalDelta]^4)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, {1/2, 1/2, 1/2, -1/2}, 
  (-4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^4*zb^2*\[CapitalDelta]^2) + 
   (8*(-1 + zb)*(-4*z*zb + 2*z^2*zb + 2*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 1}][z, zb])/(z^3*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (8*(2*z^4*zb + 4*z*zb^2 - 2*z^2*zb^2 - 6*z^3*zb^2 - 6*z*zb^3 + 
      8*z^2*zb^3 - 4*z^4*\[CapitalDelta] + 4*z^2*zb*\[CapitalDelta] + 
      8*z^3*zb*\[CapitalDelta] - 8*z*zb^2*\[CapitalDelta] - 
      4*z^2*zb^2*\[CapitalDelta] + 4*zb^3*\[CapitalDelta] + 
      z^4*\[CapitalDelta]^2 - z^2*zb*\[CapitalDelta]^2 - 
      2*z^3*zb*\[CapitalDelta]^2 + 2*z*zb^2*\[CapitalDelta]^2 + 
      z^2*zb^2*\[CapitalDelta]^2 - zb^3*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^3*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(6*z^2*zb + 4*zb^2 - 10*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/(z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, 
  {-1/2, 1/2, 1/2, 1/2}, 
  (16*(-1 + zb)^2*(z + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(z^3 - z*zb - 3*z^2*zb - zb^2 + 4*z*zb^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z + z^2 + zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z + 3*z^2 + 3*zb - 5*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {3, 0}][z, zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, 
  {1/2, -1/2, 1/2, 1/2}, 
  (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {0, 1}][z, zb])/(z^2*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (16*(-z^3 + 2*z^4 + z*zb + 3*z^2*zb - 6*z^3*zb + zb^2 - 6*z*zb^2 + 
      6*z^2*zb^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, 
      zb])/(z^2*(z - zb)^3*zb^2*\[CapitalDelta]^4) - 
   (16*(-1 + zb)*(-z - zb + 2*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-z + 4*z^2 + 3*zb - 6*z*zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/((z - zb)*zb^2*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, 
  {1/2, 1/2, -1/2, 1/2}, 
  (-4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^4*zb^2*\[CapitalDelta]^2) + 
   (8*(-1 + zb)*(-4*z*zb + 2*z^2*zb + 2*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 1}][z, zb])/(z^3*(z - zb)^3*zb*\[CapitalDelta]^4) - 
   (8*(2*z^4*zb + 4*z*zb^2 - 2*z^2*zb^2 - 6*z^3*zb^2 - 6*z*zb^3 + 
      8*z^2*zb^3 - 4*z^4*\[CapitalDelta] + 4*z^2*zb*\[CapitalDelta] + 
      8*z^3*zb*\[CapitalDelta] - 8*z*zb^2*\[CapitalDelta] - 
      4*z^2*zb^2*\[CapitalDelta] + 4*zb^3*\[CapitalDelta] + 
      z^4*\[CapitalDelta]^2 - z^2*zb*\[CapitalDelta]^2 - 
      2*z^3*zb*\[CapitalDelta]^2 + 2*z*zb^2*\[CapitalDelta]^2 + 
      z^2*zb^2*\[CapitalDelta]^2 - zb^3*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^3*(z - zb)^3*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + zb)*(z^2 + 2*zb - 3*z*zb)*H[{0, 0}, {\[CapitalDelta], 0}, 
       {4, 4, 4, 4}, {1, 1}][z, zb])/(z^2*(z - zb)^2*zb*\[CapitalDelta]^4) - 
   (8*(-1 + z)*(6*z^2*zb + 4*zb^2 - 10*z*zb^2 - 4*z^2*\[CapitalDelta] + 
      8*z*zb*\[CapitalDelta] - 4*zb^2*\[CapitalDelta] + 
      z^2*\[CapitalDelta]^2 - 2*z*zb*\[CapitalDelta]^2 + 
      zb^2*\[CapitalDelta]^2)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 0}][z, zb])/(z^2*(z - zb)^2*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {2, 1}][z, zb])/(z*(z - zb)*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {3, 0}][z, 
      zb])/(z*(z - zb)*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, 
  {1/2, 1/2, 1/2, -1/2}, 
  (-8*(-1 + zb)*(4*z - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 1}][z, zb])/
    (z^3*zb*\[CapitalDelta]^4) - (32*(-1 + 2*z)*(-1 + zb)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 1}][z, zb])/
    (z^2*zb*\[CapitalDelta]^4) - 
   (16*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {3, 1}][z, zb])/(z*zb*\[CapitalDelta]^4)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, 1/2}, 
  {1/2, 1/2, 1/2, 1/2}, 
  (4*(-4 + \[CapitalDelta])^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {0, 0}][z, zb])/(z^4*zb^2*\[CapitalDelta]^2) + 
   (16*(-2 + 4*z - 4*\[CapitalDelta] + \[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {1, 0}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^4) + 
   (16*(2 - 14*z + 14*z^2 + 4*\[CapitalDelta] - 4*z*\[CapitalDelta] - 
      \[CapitalDelta]^2 + z*\[CapitalDelta]^2)*
     H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {2, 0}][z, zb])/
    (z^2*zb^2*\[CapitalDelta]^4) + 
   (64*(-1 + z)*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, 
       {3, 0}][z, zb])/(z*zb^2*\[CapitalDelta]^4) + 
   (16*(-1 + z)^2*H[{0, 0}, {\[CapitalDelta], 0}, {4, 4, 4, 4}, {4, 0}][z, 
      zb])/(zb^2*\[CapitalDelta]^4)]


==> anc/conformal_blocks/block_P0SpinOdd.m <==
CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, -1/2, -1/2}, 
  {-1/2, -1/2, -1/2, -1/2}, 
  (2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 2}][z, zb])/
    (l^2*z*zb*(-z + zb)*(-1 + \[CapitalDelta])^2) - 
   (2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + z)*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, 
  {-1/2, 1/2, -1/2, -1/2}, 
  -(((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
       zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, 
  {1/2, -1/2, -1/2, -1/2}, 
  ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 3*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, 
  {-1/2, 1/2, -1/2, -1/2}, 
  ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 3*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 0}][z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*z*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {3, 0}][z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, 
  {1/2, -1/2, -1/2, -1/2}, 
  -(((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
       zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, 
  (-2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 2}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   (2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + z)*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, 
  ((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  -(((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
     (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 3*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 0}][z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*z*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {3, 0}][z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  -(((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
     (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + z)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 3*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, 
  {1/2, -1/2, 1/2, -1/2}, 
  ((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, 
  {-1/2, -1/2, -1/2, 1/2}, 
  -(((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
       zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, 
  {-1/2, -1/2, 1/2, -1/2}, 
  ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 3*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 0}][z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*z*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {3, 0}][z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, 
  ((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {1/2, -1/2, 1/2, -1/2}, 
  (2*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
      zb])/(l^2*z^3*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(1 - 7*zb + 7*zb^2)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*zb*(-1 + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 3}][z, zb])/(l^2*z^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 4}][z, 
      zb])/(l^2*z^3*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, 
      zb])/(l^2*z*zb^3*(-1 + \[CapitalDelta])^2) - 
   (2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(1 - 7*z + 7*z^2)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*zb^3*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 2}][z, zb])/(l^2*z*zb*(-1 + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {3, 0}][z, zb])/(l^2*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {4, 0}][z, 
      zb])/(l^2*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  ((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, 
  -(((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
     (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 3*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 0}][z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*z*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {3, 0}][z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  (-2*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
      zb])/(l^2*z^3*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(1 - 7*zb + 7*zb^2)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*zb*(-1 + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 3}][z, zb])/(l^2*z^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 4}][z, 
      zb])/(l^2*z^3*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, 
      zb])/(l^2*z*zb^3*(-1 + \[CapitalDelta])^2) + 
   (2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(1 - 7*z + 7*z^2)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*zb^3*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 2}][z, zb])/(l^2*z*zb*(-1 + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {3, 0}][z, zb])/(l^2*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {4, 0}][z, 
      zb])/(l^2*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  -(((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
     (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 3*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 0}][z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, 
  {1/2, 1/2, -1/2, 1/2}, 
  -(((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
       zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, 
  {1/2, 1/2, 1/2, -1/2}, 
  ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 3*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 0}][z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, 
  {-1/2, -1/2, -1/2, 1/2}, 
  ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 3*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, 
  {-1/2, -1/2, 1/2, -1/2}, 
  -(((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
       zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, 
  -(((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
     (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + z)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 3*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  (-2*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
      zb])/(l^2*z^3*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(1 - 7*zb + 7*zb^2)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*zb*(-1 + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 3}][z, zb])/(l^2*z^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 4}][z, 
      zb])/(l^2*z^3*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, 
      zb])/(l^2*z*zb^3*(-1 + \[CapitalDelta])^2) + 
   (2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(1 - 7*z + 7*z^2)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*zb^3*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 2}][z, zb])/(l^2*z*zb*(-1 + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {3, 0}][z, zb])/(l^2*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {4, 0}][z, 
      zb])/(l^2*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  -(((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
     (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + z)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 3}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 3*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, 
  ((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^2*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) + 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, 
      zb])/(l^2*(z - zb)*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, 
  (2*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
      zb])/(l^2*z^3*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(1 - 7*zb + 7*zb^2)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*zb*(-1 + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 3}][z, zb])/(l^2*z^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 4}][z, 
      zb])/(l^2*z^3*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, 
      zb])/(l^2*z*zb^3*(-1 + \[CapitalDelta])^2) - 
   (2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(1 - 7*z + 7*z^2)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*zb^3*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*z*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 2}][z, zb])/(l^2*z*zb*(-1 + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {3, 0}][z, zb])/(l^2*zb^3*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*z*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {4, 0}][z, 
      zb])/(l^2*zb^3*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  ((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, 
  {1/2, 1/2, -1/2, 1/2}, 
  ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 3}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 3*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, 
  {1/2, 1/2, 1/2, -1/2}, 
  -(((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
       zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, 
  ((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, 
  -(((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
     (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 3*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 0}][z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  -(((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
     (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + z)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 3}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 3*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {1/2, -1/2, 1/2, -1/2}, 
  ((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  (-2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 2}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   (2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, 
  {-1/2, 1/2, 1/2, 1/2}, 
  -(((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
       zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, 
  {1/2, -1/2, 1/2, 1/2}, 
  ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 3}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + 3*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, 
  {-1/2, 1/2, 1/2, 1/2}, 
  ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)*(-1 + 3*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb])/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + zb)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][z, zb])/
    (l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + 3*z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {2, 0}][z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][
      z, zb])/(l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, 
  {1/2, -1/2, 1/2, 1/2}, 
  -(((-1 + 2*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, 
       zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2)) - 
   ((-1 + zb)*(-1 + 4*zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, 
       {0, 2}][z, zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   ((-1 + zb)^2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 3}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + 2*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) - 
   H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 1}][z, zb]/
    (l^2*z^2*zb*(-1 + \[CapitalDelta])^2) - 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 2}][
      z, zb])/(l^2*z^2*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + 4*z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][
      z, zb])/(l^2*z*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)*(-1 + zb)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 1}][
      z, zb])/(l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) + 
   ((-1 + z)^2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {3, 0}][z, zb])/
    (l^2*(z - zb)*zb^2*(-1 + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, 1/2}, 
  {1/2, 1/2, 1/2, 1/2}, 
  (2*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 1}][z, zb])/
    (l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*zb*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {0, 2}][z, 
      zb])/(l^2*z^3*(z - zb)*(-1 + \[CapitalDelta])^2) - 
   (2*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {1, 0}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2) - 
   (2*(-1 + z)*H[{0, 0}, {\[CapitalDelta], l}, {5, 5, 5, 5}, {2, 0}][z, zb])/
    (l^2*z*(z - zb)*zb*(-1 + \[CapitalDelta])^2)]


==> anc/conformal_blocks/block_P4PrimalSpinEven.m <==
CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {-1/2, -1/2, -1/2, -1/2}, 
  {-1/2, -1/2, -1/2, -1/2}, 
  (128*(4 - 6*z - 7*zb + z*zb - 2*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(3*z^3 - 9*z^4 + z^2*zb + 3*z^3*zb + 6*z^4*zb - 21*z*zb^2 + 
      35*z^2*zb^2 + 6*z^3*zb^2 + 13*zb^3 - 21*z*zb^3 - 52*z^2*zb^3 + 
      50*z*zb^4 - 14*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-z - 3*z^2 + zb - 2*z*zb + 3*z^2*zb + 11*zb^2 + 7*z*zb^2 - 16*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-5*z + 7*zb + 13*z*zb - 15*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][
      z, zb])/(3*z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-6*z^3 + 10*z^2*zb + 3*z^3*zb + z*zb^2 - 2*z^2*zb^2 - 
      3*zb^3 - 7*z*zb^3 + 4*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-9*z^2 + 12*z*zb + 6*z^2*zb - 7*zb^2 - 8*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(3*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(81*z - 27*z^2 + 36*zb + 16*z^2*zb - 2*zb^2 - 4*z*zb^2 - 20*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(89*z^4 - 15*z^5 - 235*z^3*zb + 31*z^4*zb + 12*z^5*zb + 155*z^2*zb^2 - 
      17*z^3*zb^2 - 68*z^4*zb^2 - 17*z*zb^3 + 119*z^2*zb^3 + 98*z^3*zb^3 - 
      8*zb^4 - 116*z*zb^4 - 86*z^2*zb^4 + 30*zb^5 + 26*z*zb^5 + 2*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(46*z^2 - 3*z^3 - 36*z*zb - 16*z^2*zb + 3*z^3*zb - 2*zb^2 - 47*z*zb^2 - 
      22*z^2*zb^2 + 74*zb^3 + 83*z*zb^3 - 80*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(15*z^2 - 30*z*zb + z^2*zb + 23*zb^2 + 30*z*zb^2 - 39*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-27*z^4 + 53*z^3*zb + 24*z^4*zb - 21*z^2*zb^2 - 60*z^3*zb^2 + 
      31*z*zb^3 + 36*z^2*zb^3 - 20*zb^4 - 20*z*zb^4 + 4*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-15*z^3 + 7*z^2*zb + 12*z^3*zb - 9*z*zb^2 - 14*z^2*zb^2 + 
      zb^3 + 24*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 + 10*z*zb - 5*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(256*z^2 + 4*z*zb - 208*z^2*zb + z^3*zb + 16*zb^2 + 20*z*zb^2 + 
      16*z^2*zb^2 + 6*zb^3 + 15*z*zb^3 + 4*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(175*z^5 - 518*z^4*zb - 178*z^5*zb + 516*z^3*zb^2 + 574*z^4*zb^2 + 
      23*z^5*zb^2 - 232*z^2*zb^3 - 576*z^3*zb^3 - 92*z^4*zb^3 + 59*z*zb^4 + 
      226*z^2*zb^4 + 40*z^3*zb^4 - 12*zb^5 - 16*z*zb^5 + 88*z^2*zb^5 - 
      6*zb^6 - 103*z*zb^6 + 32*zb^7)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(55*z^3 - 45*z^2*zb - 70*z^3*zb + 8*z*zb^2 + 88*z^2*zb^2 + 
      17*z^3*zb^2 - 6*zb^3 - 66*z*zb^3 - 37*z^2*zb^3 + 42*zb^4 + 52*z*zb^4 - 
      38*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-10*z^3 + 3*z^2*zb + 6*z^3*zb + 9*z*zb^2 - 15*z^2*zb^2 - 
      8*zb^3 + 3*z*zb^3 + 12*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 4}][z, zb])/(9*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-32*z^4 + 3*z^5 + 73*z^3*zb + 6*z^4*zb - 27*z^2*zb^2 - 
      40*z^3*zb^2 + 5*z*zb^3 + 24*z^2*zb^3 - 7*zb^4 - 3*z*zb^4 - 2*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-25*z^3 + 24*z^2*zb + 18*z^3*zb - 15*z*zb^2 - 18*z^2*zb^2 + 
      4*zb^3 + 18*z*zb^3 - 6*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(z + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (50*(-16*z - zb + 9*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-346*z^4 + 1029*z^3*zb + 261*z^4*zb - 1003*z^2*zb^2 - 813*z^3*zb^2 + 
      16*z^4*zb^2 + 375*z*zb^3 + 729*z^2*zb^3 - 4*z^3*zb^3 - 39*zb^4 - 
      215*z*zb^4 + 44*z^2*zb^4 + 6*zb^5 - 60*z*zb^5 + 20*zb^6)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(136*z^2 - 136*z*zb - 141*z^2*zb + 24*zb^2 + 138*z*zb^2 + 13*z^2*zb^2 - 
      21*zb^3 - 2*z*zb^3 - 11*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-31*z^2 + 30*z*zb + 15*z^2*zb - 7*zb^2 - 30*z*zb^2 + 
      23*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-48*z^4 + 75*z^3*zb + 34*z^4*zb + 15*z^2*zb^2 - 86*z^3*zb^2 - 
      7*z*zb^3 + 38*z^2*zb^3 - 19*zb^4 - 2*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-21*z^3 - 7*z^2*zb + 18*z^3*zb + 21*z*zb^2 - 9*zb^3 - 
      6*z*zb^3 + 4*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + 10*z*zb - 5*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-8 - 12*z + 3*zb + 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-59*z^3 - 21*z^4 + 159*z^2*zb + 103*z^3*zb + 18*z^4*zb - 123*z*zb^2 - 
      185*z^2*zb^2 - 52*z^3*zb^2 + 27*zb^3 + 107*z*zb^3 + 66*z^2*zb^3 - 
      12*zb^4 - 28*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-35*z - 3*z^2 + 27*zb + 34*z*zb + 3*z^2*zb - 21*zb^2 - 3*z*zb^2 - 
      2*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-11*z + 9*zb + 3*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, 
      zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-24*z^3 + 56*z^2*zb + 14*z^3*zb - 33*z*zb^2 - 37*z^2*zb^2 + 
      3*zb^3 + 26*z*zb^3 - 5*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-21*z^2 + 28*z*zb + 18*z^2*zb - 11*zb^2 - 24*z*zb^2 + 
      10*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(3*z - zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, {-1/2, -1/2, -1/2, 1/2}, 
  (-128*(-1 + z)*(4 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-4*z^3 + 6*z^2*zb + 10*z^3*zb + 13*z*zb^2 - 30*z^2*zb^2 - 
      7*zb^3 + 10*z*zb^3 + 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-6*z + 4*z^2 - zb + 4*z*zb - zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*(2*z + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-8*z^3 + 13*z^2*zb + 8*z^3*zb + 3*z*zb^2 - 12*z^2*zb^2 - 
      12*z*zb^3 + 8*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-4*z^2 + 3*z*zb + 8*z^2*zb - 7*zb^2 - 4*z*zb^2 + 4*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*(1 + z - 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z*(5*z - 4*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(27*z + 27*zb + z*zb + 15*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-23*z^4 + 54*z^3*zb + 3*z^4*zb - 48*z^2*zb^2 + 12*z^3*zb^2 - 
      2*z*zb^3 - 10*z^2*zb^3 + 3*zb^4 + 14*z*zb^4 - 3*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-18*z^3 + 27*z^2*zb + 10*z^3*zb + 40*z*zb^2 - 17*z^2*zb^2 - 
      21*zb^3 - 60*z*zb^3 + 39*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - z*zb + 9*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(27*z^4 - 76*z^3*zb + 3*z^4*zb + 78*z^2*zb^2 - 19*z^3*zb^2 - 
      24*z*zb^3 + 21*z^2*zb^3 + 11*zb^4 - 23*z*zb^4 + 2*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-46*z^3 + 79*z^2*zb + 16*z^3*zb + 4*z*zb^2 - 36*z^2*zb^2 - 
      5*zb^3 - 28*z*zb^3 + 16*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^2 + 8*z*zb + 5*z^2*zb - 7*zb^2 - 8*z*zb^2 + 11*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(z^2 + 2*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(5*z - zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-64*z^2 + 24*z*zb + 21*z^2*zb + 16*zb^2 + 30*z*zb^2 + 
      8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-37*z^5 + 135*z^4*zb + 20*z^5*zb - 198*z^3*zb^2 - 
      33*z^4*zb^2 + 118*z^2*zb^3 - 25*z^3*zb^3 - 42*z*zb^4 + 151*z^2*zb^4 - 
      129*z*zb^5 + 40*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^4 + 27*z^3*zb + 7*z^4*zb - 26*z^2*zb^2 - 20*z^3*zb^2 + 
      49*z*zb^3 + 8*z^2*zb^3 - 20*zb^4 - 44*z*zb^4 + 28*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(2*z + zb)*
     (z^2 - 3*z*zb + 8*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-128*z^5 + 273*z^4*zb + 72*z^5*zb - 101*z^3*zb^2 - 
      178*z^4*zb^2 - 85*z^2*zb^3 + 134*z^3*zb^3 - 21*z*zb^4 + 18*z^2*zb^4 + 
      14*zb^5 - 2*z*zb^5 + 4*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-74*z^4 + 69*z^3*zb + 54*z^4*zb + 84*z^2*zb^2 - 
      110*z^3*zb^2 - 37*z*zb^3 + 42*z^2*zb^3 + 6*zb^4 - 54*z*zb^4 + 20*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^3 - 5*z^2*zb + 7*z^3*zb + 7*z*zb^2 - z^2*zb^2 - 
      5*zb^3 - z*zb^3 + 7*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(15*z^3 - 20*z^2*zb + z*zb^2 - 2*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (200*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^2*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-39*z^4 + 119*z^3*zb + 12*z^4*zb - 137*z^2*zb^2 - 
      30*z^3*zb^2 + 81*z*zb^3 + 21*z^2*zb^3 - 16*zb^4 - 15*z*zb^4 + 4*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-33*z^3 + 58*z^2*zb + 27*z^3*zb - 61*z*zb^2 - 54*z^2*zb^2 + 
      8*zb^3 + 95*z*zb^3 - 40*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + z*zb - 16*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-43*z^3 + 6*z^4 + 135*z^2*zb - 18*z^3*zb - 133*z*zb^2 + 
      9*z^2*zb^2 + 33*zb^3 + 11*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-109*z^3 + 6*z^4 + 214*z^2*zb + 14*z^3*zb - 101*z*zb^2 - 
      46*z^2*zb^2 + 28*zb^3 - 2*z*zb^3 - 4*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-15*z^2 + 8*z*zb + 11*z^2*zb - zb^2 - 8*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(3*z^2 - 4*zb^2)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2 + 3*z)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(77*z^3 + 12*z^4 - 179*z^2*zb - 80*z^3*zb + 126*z*zb^2 + 
      124*z^2*zb^2 - 32*zb^3 - 48*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-33*z^2 + 58*z*zb + 23*z^2*zb - 32*zb^2 - 32*z*zb^2 + 
      16*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(5*z - 8*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-28*z^3 + 48*z^4 + 39*z^2*zb - 108*z^3*zb - z*zb^2 + 
      80*z^2*zb^2 - 2*zb^3 - 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(17*z^2 + 12*z^3 - 27*z*zb - 32*z^2*zb + 2*zb^2 + 28*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-3*z + 2*zb + 2*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(12*z^2 - 15*z*zb + 2*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)^2*(3*z - 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^
      2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
  {-1/2, -1/2, -1/2, 1/2}, {-1/2, -1/2, 1/2, -1/2}, 
  (512*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(4*z^3 - 3*z^4 - 2*z^2*zb - 7*z^3*zb + 4*z^4*zb - 16*z*zb^2 + 
      23*z^2*zb^2 - 2*z^3*zb^2 + 10*zb^3 + 7*z*zb^3 - 16*z^2*zb^3 - 12*zb^4 + 
      10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z^3 - 8*z^2*zb + 2*zb^2 + 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(10*z^3 - 12*z^4 - 16*z^2*zb + 7*z^3*zb + 10*z^4*zb - 2*z*zb^2 + 
      23*z^2*zb^2 - 16*z^3*zb^2 + 4*zb^3 - 7*z*zb^3 - 2*z^2*zb^3 - 3*zb^4 + 
      4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 9*z^3 - 8*z*zb + 5*z^2*zb + 6*z^3*zb + 6*zb^2 + 5*z*zb^2 - 
      8*z^2*zb^2 - 9*zb^3 + 6*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-z + 3*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(2*z^2 + 5*z^2*zb - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-3*z - zb + z*zb + 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(54*z - 9*z^2 + 54*zb - 48*z*zb + 4*z^2*zb - 9*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(46*z^4 - z^5 - 112*z^3*zb - 37*z^4*zb + 2*z^5*zb + 92*z^2*zb^2 + 
      72*z^3*zb^2 - 2*z^4*zb^2 + 8*z*zb^3 - 48*z^2*zb^3 + 2*z^3*zb^3 - 
      18*zb^4 - 63*z*zb^4 + 34*z^2*zb^4 + 45*zb^5 - 20*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(18*z^3 + z^4 - 39*z^2*zb - 2*z^3*zb + 40*z*zb^2 + 
      9*z^2*zb^2 - 27*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^4 - 45*z^5 - 8*z^3*zb + 63*z^4*zb + 20*z^5*zb - 92*z^2*zb^2 + 
      48*z^3*zb^2 - 34*z^4*zb^2 + 112*z*zb^3 - 72*z^2*zb^3 - 2*z^3*zb^3 - 
      46*zb^4 + 37*z*zb^4 + 2*z^2*zb^4 + zb^5 - 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(16*z^3 - 33*z^4 - 8*z^2*zb + 20*z^3*zb + 24*z^4*zb - 8*z*zb^2 - 
      6*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 + 20*z*zb^3 - 16*z^2*zb^3 - 
      33*zb^4 + 24*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^2 + 9*z^3 + 6*z*zb - 6*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(27*z^3 - 40*z^2*zb + 39*z*zb^2 - 9*z^2*zb^2 - 18*zb^3 + 
      2*z*zb^3 - zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][
      z, zb])/(3*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 + 6*z*zb + 13*z^2*zb - 5*zb^2 - 6*z*zb^2 + 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*z*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-64*z^2 - 16*z^3 + 4*z*zb + 40*z^2*zb + 11*z^3*zb - 64*zb^2 + 
      40*z*zb^2 + 4*z^2*zb^2 - 16*zb^3 + 11*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-37*z^5 - 7*z^6 + 100*z^4*zb + 55*z^5*zb + 6*z^6*zb - 164*z^3*zb^2 - 
      61*z^4*zb^2 - 19*z^5*zb^2 + 184*z^2*zb^3 + 55*z^3*zb^3 - 26*z^4*zb^3 - 
      127*z*zb^4 - 100*z^2*zb^4 + 90*z^3*zb^4 + 32*zb^5 + 130*z*zb^5 - 
      92*z^2*zb^5 - 48*zb^6 + 29*z*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(9*z^4 + z^5 - 6*z^3*zb - 5*z^4*zb - z^2*zb^2 + z^3*zb^2 + 
      8*z*zb^3 + 3*z^2*zb^3 - 16*zb^4 + 6*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(32*z^5 - 48*z^6 - 127*z^4*zb + 130*z^5*zb + 29*z^6*zb + 
      184*z^3*zb^2 - 100*z^4*zb^2 - 92*z^5*zb^2 - 164*z^2*zb^3 + 
      55*z^3*zb^3 + 90*z^4*zb^3 + 100*z*zb^4 - 61*z^2*zb^4 - 26*z^3*zb^4 - 
      37*zb^5 + 55*z*zb^5 - 19*z^2*zb^5 - 7*zb^6 + 6*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(14*z^4 - 21*z^5 - 48*z^3*zb + 34*z^4*zb + 18*z^5*zb + 80*z^2*zb^2 - 
      25*z^3*zb^2 - 40*z^4*zb^2 - 48*z*zb^3 - 25*z^2*zb^3 + 56*z^3*zb^3 + 
      14*zb^4 + 34*z*zb^4 - 40*z^2*zb^4 - 21*zb^5 + 18*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-2*z^3 + 3*z^4 + 6*z^2*zb - 3*z^3*zb - 9*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-16*z^4 + 8*z^3*zb + 6*z^4*zb - z^2*zb^2 + 3*z^3*zb^2 - 
      6*z*zb^3 + z^2*zb^3 + 9*zb^4 - 5*z*zb^4 + zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-7*z^3 - 9*z^2*zb + 6*z^3*zb + 6*z*zb^2 + 6*z^2*zb^2 - 
      2*zb^3 - 3*z*zb^3 + 3*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z*(z - zb)*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*(z - zb)*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (100*(-2*z - 2*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(41*z^4 - 97*z^3*zb - 53*z^4*zb + 113*z^2*zb^2 + 83*z^3*zb^2 + 
      18*z^4*zb^2 - 79*z*zb^3 - 43*z^2*zb^3 - 22*z^3*zb^3 + 30*zb^4 + 
      z*zb^4 + 10*z^2*zb^4 - 4*zb^5 + 2*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-27*z^3 + 42*z^2*zb + 7*z^3*zb - 59*z*zb^2 + 18*z^2*zb^2 + 
      52*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(30*z^4 - 4*z^5 - 79*z^3*zb + z^4*zb + 2*z^5*zb + 113*z^2*zb^2 - 
      43*z^3*zb^2 + 10*z^4*zb^2 - 97*z*zb^3 + 83*z^2*zb^3 - 22*z^3*zb^3 + 
      41*zb^4 - 53*z*zb^4 + 18*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(24*z^3 + z^4 - 32*z^2*zb - 20*z^3*zb - 32*z*zb^2 + 70*z^2*zb^2 - 
      8*z^3*zb^2 + 24*zb^3 - 20*z*zb^3 - 8*z^2*zb^3 + zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^2 + z^3 + 6*z*zb - 6*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-52*z^3 + 59*z^2*zb + 33*z^3*zb - 42*z*zb^2 - 18*z^2*zb^2 + 
      27*zb^3 - 7*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 + 6*z*zb + 21*z^2*zb + 3*zb^2 - 6*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(14*z^3 - 23*z^4 - 84*z^2*zb + 89*z^3*zb + 18*z^4*zb + 118*z*zb^2 - 
      65*z^2*zb^2 - 72*z^3*zb^2 - 52*zb^3 - 25*z*zb^3 + 82*z^2*zb^3 + 
      32*zb^4 - 32*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^2 + 5*z^3 + 16*z*zb - 24*z^2*zb - 20*zb^2 + 21*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(52*z^3 - 32*z^4 - 118*z^2*zb + 25*z^3*zb + 32*z^4*zb + 84*z*zb^2 + 
      65*z^2*zb^2 - 82*z^3*zb^2 - 14*zb^3 - 89*z*zb^3 + 72*z^2*zb^3 + 
      23*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(34*z^2 - 23*z^3 - 72*z*zb + 27*z^2*zb + 18*z^3*zb + 34*zb^2 + 
      27*z*zb^2 - 40*z^2*zb^2 - 23*zb^3 + 18*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-7*z + 5*z^2 + 11*zb - 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-20*z^2 + 16*z*zb + 21*z^2*zb + 2*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 7*zb + 9*z*zb - 5*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, {-1/2, 1/2, -1/2, -1/2}, 
  (-128*(6 - 12*z - 5*zb + 2*z*zb - zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(9*z^3 - 18*z^4 - 25*z^2*zb + 38*z^3*zb + 12*z^4*zb + 11*z*zb^2 + 
      3*z^2*zb^2 - 32*z^3*zb^2 + 9*zb^3 - 28*z*zb^3 + 12*z^2*zb^3 - 3*zb^4 + 
      16*z*zb^4 - 4*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-3*z^2 + 6*z^3 + 4*z*zb - 6*z^2*zb + zb^2 - 7*z*zb^2 + 
      5*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(36*z^3 - 48*z^4 - 90*z^2*zb + 102*z^3*zb + 20*z^4*zb + 56*z*zb^2 - 
      37*z^2*zb^2 - 44*z^3*zb^2 + 2*zb^3 - 12*z*zb^3 + 12*z^2*zb^3 - 
      13*zb^4 + 16*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(27*z^2 - 36*z^3 - 38*z*zb + 32*z^2*zb + 24*z^3*zb + 7*zb^2 + 
      16*z*zb^2 - 32*z^2*zb^2 - 4*zb^3 + 4*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-3*z + 4*z^2 + zb - 2*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    ((z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-12*z^2 + 10*z*zb + 14*z^2*zb + 4*zb^2 - 13*z*zb^2 - 
      3*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*z*(-3*z + zb + 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/((z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(27*z - 54*z^2 + 36*zb - 4*z*zb + 32*z^2*zb - 13*zb^2 + 16*z*zb^2 - 
      10*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(15*z^4 - 30*z^5 - 9*z^3*zb + 82*z^4*zb + 24*z^5*zb - 63*z^2*zb^2 - 
      79*z^3*zb^2 - 76*z^4*zb^2 + 89*z*zb^3 + 57*z^2*zb^3 + 68*z^3*zb^3 - 
      16*zb^4 - 63*z*zb^4 - 4*z^2*zb^4 + zb^5 + 4*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^3 + 6*z^4 - 10*z^2*zb - 12*z^3*zb + 43*z*zb^2 + 
      7*z^2*zb^2 - 22*zb^3 - 28*z*zb^3 + 19*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(81*z^4 - 108*z^5 - 211*z^3*zb + 184*z^4*zb + 88*z^5*zb + 
      167*z^2*zb^2 + 21*z^3*zb^2 - 222*z^4*zb^2 - 45*z*zb^3 - 99*z^2*zb^3 + 
      146*z^3*zb^3 + 24*zb^4 - 37*z*zb^4 + 2*z^2*zb^4 + 7*zb^5 + 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(45*z^3 - 60*z^4 - 67*z^2*zb + 34*z^3*zb + 48*z^4*zb + 19*z*zb^2 + 
      54*z^2*zb^2 - 64*z^3*zb^2 - 13*zb^3 + 6*z*zb^3 + 4*z^2*zb^3 - 2*zb^4 - 
      4*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^2 + 4*z^3 + 2*z^2*zb - 5*zb^2 + 2*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-27*z^3 + 2*z^2*zb + 40*z^3*zb + 43*z*zb^2 - 43*z^2*zb^2 - 
      10*zb^3 + 4*z*zb^3 - 9*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^2 - 4*z*zb + 4*z^2*zb + zb^2 + 2*z*zb^2 + 2*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*z*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(32*z + 39*z^2 + 2*z^3 + 32*zb - 36*z*zb - 15*z^2*zb + 39*zb^2 - 
      15*z*zb^2 + 2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-46*z^4 - 38*z^5 + 77*z^3*zb + 163*z^4*zb + 32*z^5*zb - 39*z^2*zb^2 - 
      215*z^3*zb^2 - 104*z^4*zb^2 - 29*z*zb^3 + 257*z^2*zb^3 + 80*z^3*zb^3 + 
      13*zb^4 - 187*z*zb^4 - 56*z^2*zb^4 + 68*zb^5 + 44*z*zb^5 - 20*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^3 + 6*z^4 + z^2*zb - 17*z^3*zb - 98*z*zb^2 + 
      62*z^2*zb^2 + 71*zb^3 - 25*z*zb^3 - 14*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-13*z^4 - 68*z^5 + 20*z^6 + 29*z^3*zb + 187*z^4*zb - 44*z^5*zb + 
      39*z^2*zb^2 - 257*z^3*zb^2 + 56*z^4*zb^2 - 77*z*zb^3 + 215*z^2*zb^3 - 
      80*z^3*zb^3 + 46*zb^4 - 163*z*zb^4 + 104*z^2*zb^4 + 38*zb^5 - 
      32*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(z^3 - 40*z^4 - 13*z^2*zb + 60*z^3*zb + 28*z^4*zb - 13*z*zb^2 + 
      8*z^2*zb^2 - 40*z^3*zb^2 + zb^3 + 60*z*zb^3 - 40*z^2*zb^3 - 40*zb^4 + 
      28*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 4*z^3 + 2*z*zb - 2*z^2*zb - 13*zb^2 + 10*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-71*z^3 + 14*z^4 + 98*z^2*zb + 25*z^3*zb - z*zb^2 - 
      62*z^2*zb^2 - 14*zb^3 + 17*z*zb^3 - 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-13*z^2 + 2*z*zb + 10*z^2*zb - zb^2 - 2*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(153*z^4 - 27*z^5 - 399*z^3*zb - 49*z^4*zb + 24*z^5*zb + 455*z^2*zb^2 + 
      137*z^3*zb^2 - 52*z^4*zb^2 - 241*z*zb^3 - 267*z^2*zb^3 + 168*z^3*zb^3 + 
      48*zb^4 + 270*z*zb^4 - 192*z^2*zb^4 - 96*zb^5 + 68*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-43*z^3 + 3*z^4 + 88*z^2*zb - 14*z^3*zb + 11*z*zb^2 - 
      43*z^2*zb^2 - 48*zb^3 + 46*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(121*z^3 - 87*z^4 + 10*z^5 - 419*z^2*zb + 321*z^3*zb - 30*z^4*zb + 
      423*z*zb^2 - 293*z^2*zb^2 - 6*z^3*zb^2 - 141*zb^3 + 91*z*zb^3 + 
      10*z^2*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(85*z^3 - 52*z^4 - 139*z^2*zb + 30*z^3*zb + 40*z^4*zb + 91*z*zb^2 + 
      18*z^2*zb^2 - 64*z^3*zb^2 - 21*zb^3 - 70*z*zb^3 + 76*z^2*zb^3 + 
      42*zb^4 - 36*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-7*z^2 + 4*z^3 + 8*z*zb - 6*z^2*zb + 7*zb^2 - 6*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-43*z^2 + 7*z^3 + 88*z*zb - 4*z^2*zb - 37*zb^2 - 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-11*z^2 + 4*z*zb + 8*z^2*zb - zb^2 - 2*z*zb^2 + 2*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - z + 3*z^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(86*z^3 - 47*z^4 - 196*z^2*zb + 46*z^3*zb + 32*z^4*zb + 162*z*zb^2 - 
      3*z^2*zb^2 - 40*z^3*zb^2 - 48*zb^3 - 4*z*zb^3 + 12*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-32*z^2 + 15*z^3 + 82*z*zb - 49*z^2*zb - 48*zb^2 + 
      32*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-3*z^3 - 19*z^4 + 12*z^5 + 47*z^2*zb + 6*z^3*zb - 24*z^4*zb - 
      61*z*zb^2 + z^2*zb^2 + 32*z^3*zb^2 + 21*zb^3 + 4*z*zb^3 - 16*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(41*z^2 - 32*z^3 - 58*z*zb + 20*z^2*zb + 20*z^3*zb + 21*zb^2 + 
      4*z*zb^2 - 16*z^2*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + zb)*(-5*z + 4*z^2 + 7*zb - 6*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-z^2 + 7*z^3 - 4*z*zb - 11*z^2*zb + 3*zb^2 + 6*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-3*z + zb + 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, -1/2, 1/2}, {1/2, -1/2, -1/2, -1/2}, 
  (-128*(-1 + z)*(-6 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-6*z^3 + 14*z^2*zb + 10*z^3*zb - 3*z*zb^2 - 30*z^2*zb^2 - 
      3*zb^3 + 20*z*zb^3 - 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-4*z + 6*z^2 + zb - 4*z*zb + zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(3*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-12*z^3 + 27*z^2*zb + 12*z^3*zb - 13*z*zb^2 - 28*z^2*zb^2 + 
      12*z*zb^3 + 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-6*z^2 + 7*z*zb + 12*z^2*zb - 3*zb^2 - 16*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(1 + 6*z - 7*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    ((6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*(5*z - 6*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-54*z - 27*zb + 12*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-36*z^4 + 93*z^3*zb + 17*z^4*zb - 75*z^2*zb^2 - 
      34*z^3*zb^2 + 9*z*zb^3 + 18*z^2*zb^3 + 5*zb^4 + 10*z*zb^4 - 7*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-21*z^3 + 38*z^2*zb + 15*z^3*zb - z*zb^2 - 22*z^2*zb^2 - 
      4*zb^3 - 29*z*zb^3 + 24*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 - 5*z*zb + 10*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-54*z^4 + 171*z^3*zb + 12*z^4*zb - 199*z^2*zb^2 - 
      25*z^3*zb^2 + 99*z*zb^3 + 13*z^2*zb^3 - 21*zb^4 + 9*z*zb^4 - 5*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-72*z^3 + 159*z^2*zb + 36*z^3*zb - 98*z*zb^2 - 86*z^2*zb^2 + 
      19*zb^3 + 48*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-21*z^2 + 28*z*zb + 15*z^2*zb - 11*zb^2 - 40*z*zb^2 + 
      29*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(2*z - 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z - 5*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(112*z + 4*z^2 - 48*zb - 18*z*zb - 15*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(134*z^4 + 2*z^5 - 501*z^3*zb - 68*z^4*zb + 693*z^2*zb^2 + 
      208*z^3*zb^2 - 413*z*zb^3 - 218*z^2*zb^3 + 75*zb^4 + 86*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-34*z^3 + 113*z^2*zb + 26*z^3*zb - 136*z*zb^2 - 
      119*z^2*zb^2 + 39*zb^3 + 196*z*zb^3 - 85*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 + 7*z*zb - 23*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-118*z^4 + 12*z^5 + 348*z^3*zb - 12*z^4*zb - 348*z^2*zb^2 - 
      17*z^3*zb^2 + 133*z*zb^3 + 12*z^2*zb^3 - 21*zb^4 + 15*z*zb^4 - 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-170*z^3 + 6*z^4 + 347*z^2*zb + 52*z^3*zb - 202*z*zb^2 - 
      98*z^2*zb^2 + 37*zb^3 + 16*z*zb^3 + 12*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-55*z^2 + 68*z*zb + 37*z^2*zb - 19*zb^2 - 68*z*zb^2 + 
      37*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(4*z^3 - 5*z^2*zb + z*zb^2 + 3*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (200*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-66*z^4 + 198*z^3*zb + 23*z^4*zb - 217*z^2*zb^2 - 
      43*z^3*zb^2 + 99*z*zb^3 + 9*z^2*zb^3 - 12*zb^4 + 21*z*zb^4 - 12*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-97*z^3 + 238*z^2*zb + 63*z^3*zb - 189*z*zb^2 - 
      178*z^2*zb^2 + 36*zb^3 + 187*z*zb^3 - 60*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(17*z^2 - 13*z*zb - 12*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(29*z^3 + 2*z^4 - 90*z^2*zb - 6*z^3*zb + 84*z*zb^2 + 
      14*z^2*zb^2 - 21*zb^3 - 12*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(116*z^3 + 2*z^4 - 217*z^2*zb - 44*z^3*zb + 114*z*zb^2 + 
      46*z^2*zb^2 - 21*zb^3 + 16*z*zb^3 - 12*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-47*z^2 + 52*z*zb + 29*z^2*zb - 9*zb^2 - 40*z*zb^2 + 15*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(-1 + zb)*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(4*z^2 - 5*z*zb + 2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + z)*(3 + 2*z)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(78*z^3 + 8*z^4 - 191*z^2*zb - 60*z^3*zb + 159*z*zb^2 + 
      86*z^2*zb^2 - 48*zb^3 - 32*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-42*z^2 + 87*z*zb + 22*z^2*zb - 48*zb^2 - 43*z*zb^2 + 
      24*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(5*z - 6*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-12*z^3 + 32*z^4 + 6*z^2*zb - 72*z^3*zb + 11*z*zb^2 + 
      60*z^2*zb^2 - 3*zb^3 - 22*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(18*z^2 + 8*z^3 - 23*z*zb - 28*z^2*zb + 3*zb^2 + 22*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-13*z + 12*zb + 7*z*zb - 6*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)^2*(4*z - 3*zb)*(2*z - zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(2*z - 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, {-1/2, -1/2, -1/2, 1/2}, 
  (128*(4 - 6*z - 7*zb + z*zb - 2*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(3*z^3 - 9*z^4 + z^2*zb + 3*z^3*zb + 6*z^4*zb - 21*z*zb^2 + 
      35*z^2*zb^2 + 6*z^3*zb^2 + 13*zb^3 - 21*z*zb^3 - 52*z^2*zb^3 + 
      50*z*zb^4 - 14*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-z - 3*z^2 + zb - 2*z*zb + 3*z^2*zb + 11*zb^2 + 7*z*zb^2 - 16*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-5*z + 7*zb + 13*z*zb - 15*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][
      z, zb])/(3*z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-6*z^3 + 10*z^2*zb + 3*z^3*zb + z*zb^2 - 2*z^2*zb^2 - 
      3*zb^3 - 7*z*zb^3 + 4*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-9*z^2 + 12*z*zb + 6*z^2*zb - 7*zb^2 - 8*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(3*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(81*z - 27*z^2 + 36*zb + 16*z^2*zb - 2*zb^2 - 4*z*zb^2 - 20*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(89*z^4 - 15*z^5 - 235*z^3*zb + 31*z^4*zb + 12*z^5*zb + 155*z^2*zb^2 - 
      17*z^3*zb^2 - 68*z^4*zb^2 - 17*z*zb^3 + 119*z^2*zb^3 + 98*z^3*zb^3 - 
      8*zb^4 - 116*z*zb^4 - 86*z^2*zb^4 + 30*zb^5 + 26*z*zb^5 + 2*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(46*z^2 - 3*z^3 - 36*z*zb - 16*z^2*zb + 3*z^3*zb - 2*zb^2 - 47*z*zb^2 - 
      22*z^2*zb^2 + 74*zb^3 + 83*z*zb^3 - 80*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(15*z^2 - 30*z*zb + z^2*zb + 23*zb^2 + 30*z*zb^2 - 39*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-27*z^4 + 53*z^3*zb + 24*z^4*zb - 21*z^2*zb^2 - 60*z^3*zb^2 + 
      31*z*zb^3 + 36*z^2*zb^3 - 20*zb^4 - 20*z*zb^4 + 4*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-15*z^3 + 7*z^2*zb + 12*z^3*zb - 9*z*zb^2 - 14*z^2*zb^2 + 
      zb^3 + 24*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 + 10*z*zb - 5*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(256*z^2 + 4*z*zb - 208*z^2*zb + z^3*zb + 16*zb^2 + 20*z*zb^2 + 
      16*z^2*zb^2 + 6*zb^3 + 15*z*zb^3 + 4*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(175*z^5 - 518*z^4*zb - 178*z^5*zb + 516*z^3*zb^2 + 574*z^4*zb^2 + 
      23*z^5*zb^2 - 232*z^2*zb^3 - 576*z^3*zb^3 - 92*z^4*zb^3 + 59*z*zb^4 + 
      226*z^2*zb^4 + 40*z^3*zb^4 - 12*zb^5 - 16*z*zb^5 + 88*z^2*zb^5 - 
      6*zb^6 - 103*z*zb^6 + 32*zb^7)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(55*z^3 - 45*z^2*zb - 70*z^3*zb + 8*z*zb^2 + 88*z^2*zb^2 + 
      17*z^3*zb^2 - 6*zb^3 - 66*z*zb^3 - 37*z^2*zb^3 + 42*zb^4 + 52*z*zb^4 - 
      38*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-10*z^3 + 3*z^2*zb + 6*z^3*zb + 9*z*zb^2 - 15*z^2*zb^2 - 
      8*zb^3 + 3*z*zb^3 + 12*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 4}][z, zb])/(9*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-32*z^4 + 3*z^5 + 73*z^3*zb + 6*z^4*zb - 27*z^2*zb^2 - 
      40*z^3*zb^2 + 5*z*zb^3 + 24*z^2*zb^3 - 7*zb^4 - 3*z*zb^4 - 2*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-25*z^3 + 24*z^2*zb + 18*z^3*zb - 15*z*zb^2 - 18*z^2*zb^2 + 
      4*zb^3 + 18*z*zb^3 - 6*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(z + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (50*(-16*z - zb + 9*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-346*z^4 + 1029*z^3*zb + 261*z^4*zb - 1003*z^2*zb^2 - 813*z^3*zb^2 + 
      16*z^4*zb^2 + 375*z*zb^3 + 729*z^2*zb^3 - 4*z^3*zb^3 - 39*zb^4 - 
      215*z*zb^4 + 44*z^2*zb^4 + 6*zb^5 - 60*z*zb^5 + 20*zb^6)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(136*z^2 - 136*z*zb - 141*z^2*zb + 24*zb^2 + 138*z*zb^2 + 13*z^2*zb^2 - 
      21*zb^3 - 2*z*zb^3 - 11*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-31*z^2 + 30*z*zb + 15*z^2*zb - 7*zb^2 - 30*z*zb^2 + 
      23*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-48*z^4 + 75*z^3*zb + 34*z^4*zb + 15*z^2*zb^2 - 86*z^3*zb^2 - 
      7*z*zb^3 + 38*z^2*zb^3 - 19*zb^4 - 2*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-21*z^3 - 7*z^2*zb + 18*z^3*zb + 21*z*zb^2 - 9*zb^3 - 
      6*z*zb^3 + 4*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + 10*z*zb - 5*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-8 - 12*z + 3*zb + 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-59*z^3 - 21*z^4 + 159*z^2*zb + 103*z^3*zb + 18*z^4*zb - 123*z*zb^2 - 
      185*z^2*zb^2 - 52*z^3*zb^2 + 27*zb^3 + 107*z*zb^3 + 66*z^2*zb^3 - 
      12*zb^4 - 28*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-35*z - 3*z^2 + 27*zb + 34*z*zb + 3*z^2*zb - 21*zb^2 - 3*z*zb^2 - 
      2*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-11*z + 9*zb + 3*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, 
      zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-24*z^3 + 56*z^2*zb + 14*z^3*zb - 33*z*zb^2 - 37*z^2*zb^2 + 
      3*zb^3 + 26*z*zb^3 - 5*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-21*z^2 + 28*z*zb + 18*z^2*zb - 11*zb^2 - 24*z*zb^2 + 
      10*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(3*z - zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, {-1/2, -1/2, 1/2, -1/2}, 
  (256*(-1 + zb)*(-2 + 3*z + 4*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^3 + 6*z^4 + 3*z^2*zb - 14*z^3*zb + 28*z*zb^2 + 
      6*z^2*zb^2 - 16*zb^3 - 14*z*zb^3 + 8*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-3*z^2 - 12*z*zb + z^2*zb + 8*zb^2 + 22*z*zb^2 - 16*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(z - 4*zb)*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-14*z^3 + 19*z^2*zb + 8*z^3*zb + 9*z*zb^2 - 12*z^2*zb^2 - 
      6*zb^3 - 12*z*zb^3 + 8*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^2 + 9*z*zb + 8*z^2*zb - 10*zb^2 - 4*z*zb^2 + 4*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(1 + z - 2*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-1 + zb)*(6*z^2 - 5*z*zb - 2*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*z*(3*z - 2*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(81*z + 18*z^2 + 36*zb + 22*z*zb - 12*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(41*z^4 + 6*z^5 - 123*z^3*zb - 30*z^4*zb + 123*z^2*zb^2 + 
      18*z^3*zb^2 - 97*z*zb^3 + 130*z^2*zb^3 + 24*zb^4 - 140*z*zb^4 + 
      48*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-3*z^3 + 9*z^2*zb + 4*z^3*zb - 41*z*zb^2 - 11*z^2*zb^2 + 
      21*zb^3 + 54*z*zb^3 - 33*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z^2 - z*zb + 12*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-81*z^4 + 36*z^5 + 239*z^3*zb - 102*z^4*zb - 207*z^2*zb^2 + 
      86*z^3*zb^2 - 3*z*zb^3 + 6*z^2*zb^3 + 20*zb^4 + 10*z*zb^4 - 4*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-55*z^3 + 12*z^4 + 118*z^2*zb - 26*z^3*zb - 47*z*zb^2 + 
      12*z^2*zb^2 + 16*zb^3 - 46*z*zb^3 + 16*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^2 + 8*z*zb + 5*z^2*zb - 7*zb^2 - 8*z*zb^2 + 11*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(9*z^3 - 2*z^2*zb - 7*z*zb^2 - 4*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-64*z^2 + 24*z*zb + 21*z^2*zb + 16*zb^2 + 30*z*zb^2 + 
      8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-37*z^5 + 135*z^4*zb + 20*z^5*zb - 198*z^3*zb^2 - 
      33*z^4*zb^2 + 118*z^2*zb^3 - 25*z^3*zb^3 - 42*z*zb^4 + 151*z^2*zb^4 - 
      129*z*zb^5 + 40*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^4 + 27*z^3*zb + 7*z^4*zb - 26*z^2*zb^2 - 20*z^3*zb^2 + 
      49*z*zb^3 + 8*z^2*zb^3 - 20*zb^4 - 44*z*zb^4 + 28*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(2*z + zb)*
     (z^2 - 3*z*zb + 8*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-128*z^5 + 273*z^4*zb + 72*z^5*zb - 101*z^3*zb^2 - 
      178*z^4*zb^2 - 85*z^2*zb^3 + 134*z^3*zb^3 - 21*z*zb^4 + 18*z^2*zb^4 + 
      14*zb^5 - 2*z*zb^5 + 4*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-74*z^4 + 69*z^3*zb + 54*z^4*zb + 84*z^2*zb^2 - 
      110*z^3*zb^2 - 37*z*zb^3 + 42*z^2*zb^3 + 6*zb^4 - 54*z*zb^4 + 20*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^3 - 5*z^2*zb + 7*z^3*zb + 7*z*zb^2 - z^2*zb^2 - 
      5*zb^3 - z*zb^3 + 7*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(15*z^3 - 20*z^2*zb + z*zb^2 - 2*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-35*z^3 + 65*z^2*zb + 66*z^3*zb - 57*z*zb^2 - 138*z^2*zb^2 - 
      5*zb^3 + 138*z*zb^3 - 34*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-2*z^2 + 14*z*zb + 3*z^2*zb + 2*zb^2 - 28*z*zb^2 + 11*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(z - 13*zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-160*z^4 + 435*z^3*zb + 48*z^4*zb - 385*z^2*zb^2 - 
      108*z^3*zb^2 + 105*z*zb^3 + 68*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-106*z^3 + 181*z^2*zb + 50*z^3*zb - 44*z*zb^2 - 
      100*z^2*zb^2 + zb^3 + 22*z*zb^3 - 4*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-15*z^2 + 8*z*zb + 11*z^2*zb - zb^2 - 8*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(z - 3*zb)*(3*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)*(5*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-8 + 3*zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-32*z^3 + 104*z^2*zb + 8*z^3*zb - 111*z*zb^2 - 28*z^2*zb^2 + 
      47*zb^3 + 24*z*zb^3 - 12*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-12*z^2 + 28*z*zb + 8*z^2*zb - 23*zb^2 - 14*z*zb^2 + 
      13*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(2*z - 5*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-32*z^3 + 81*z^2*zb + 12*z^3*zb - 59*z*zb^2 - 32*z^2*zb^2 + 
      2*zb^3 + 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-32*z^2 + 57*z*zb + 8*z^2*zb - 17*zb^2 - 16*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(-3*z + 2*zb + 2*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, {-1/2, 1/2, -1/2, -1/2}, 
  (-128*(-6 + zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-6*z^3 + 14*z^2*zb + 10*z^3*zb - 3*z*zb^2 - 30*z^2*zb^2 - 
      3*zb^3 + 20*z*zb^3 - 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-4*z + 6*z^2 + zb - 4*z*zb + zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(3*z - zb)*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-12*z^3 + 27*z^2*zb + 12*z^3*zb - 13*z*zb^2 - 28*z^2*zb^2 + 
      12*z*zb^3 + 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-6*z^2 + 7*z*zb + 12*z^2*zb - 3*zb^2 - 16*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(1 + 6*z - 7*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/((6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(5*z - 6*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-54*z - 27*zb + 12*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-36*z^4 + 93*z^3*zb + 17*z^4*zb - 75*z^2*zb^2 - 
      34*z^3*zb^2 + 9*z*zb^3 + 18*z^2*zb^3 + 5*zb^4 + 10*z*zb^4 - 7*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-21*z^3 + 38*z^2*zb + 15*z^3*zb - z*zb^2 - 22*z^2*zb^2 - 
      4*zb^3 - 29*z*zb^3 + 24*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(3*z^2 - 5*z*zb + 10*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-54*z^4 + 171*z^3*zb + 12*z^4*zb - 199*z^2*zb^2 - 
      25*z^3*zb^2 + 99*z*zb^3 + 13*z^2*zb^3 - 21*zb^4 + 9*z*zb^4 - 5*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-72*z^3 + 159*z^2*zb + 36*z^3*zb - 98*z*zb^2 - 86*z^2*zb^2 + 
      19*zb^3 + 48*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-21*z^2 + 28*z*zb + 15*z^2*zb - 11*zb^2 - 40*z*zb^2 + 
      29*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(z - 5*zb)*(-1 + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(112*z + 4*z^2 - 48*zb - 18*z*zb - 15*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(134*z^4 + 2*z^5 - 501*z^3*zb - 68*z^4*zb + 693*z^2*zb^2 + 
      208*z^3*zb^2 - 413*z*zb^3 - 218*z^2*zb^3 + 75*zb^4 + 86*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-34*z^3 + 113*z^2*zb + 26*z^3*zb - 136*z*zb^2 - 
      119*z^2*zb^2 + 39*zb^3 + 196*z*zb^3 - 85*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(4*z^2 + 7*z*zb - 23*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-118*z^4 + 12*z^5 + 348*z^3*zb - 12*z^4*zb - 348*z^2*zb^2 - 
      17*z^3*zb^2 + 133*z*zb^3 + 12*z^2*zb^3 - 21*zb^4 + 15*z*zb^4 - 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-170*z^3 + 6*z^4 + 347*z^2*zb + 52*z^3*zb - 202*z*zb^2 - 
      98*z^2*zb^2 + 37*zb^3 + 16*z*zb^3 + 12*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-55*z^2 + 68*z*zb + 37*z^2*zb - 19*zb^2 - 68*z*zb^2 + 
      37*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(4*z^3 - 5*z^2*zb + z*zb^2 + 3*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (200*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-66*z^4 + 198*z^3*zb + 23*z^4*zb - 217*z^2*zb^2 - 
      43*z^3*zb^2 + 99*z*zb^3 + 9*z^2*zb^3 - 12*zb^4 + 21*z*zb^4 - 12*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-97*z^3 + 238*z^2*zb + 63*z^3*zb - 189*z*zb^2 - 
      178*z^2*zb^2 + 36*zb^3 + 187*z*zb^3 - 60*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + zb)^2*(17*z^2 - 13*z*zb - 12*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(29*z^3 + 2*z^4 - 90*z^2*zb - 6*z^3*zb + 84*z*zb^2 + 
      14*z^2*zb^2 - 21*zb^3 - 12*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(116*z^3 + 2*z^4 - 217*z^2*zb - 44*z^3*zb + 114*z*zb^2 + 
      46*z^2*zb^2 - 21*zb^3 + 16*z*zb^3 - 12*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-47*z^2 + 52*z*zb + 29*z^2*zb - 9*zb^2 - 40*z*zb^2 + 
      15*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb + 2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(3 + 2*z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(78*z^3 + 8*z^4 - 191*z^2*zb - 60*z^3*zb + 159*z*zb^2 + 
      86*z^2*zb^2 - 48*zb^3 - 32*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-42*z^2 + 87*z*zb + 22*z^2*zb - 48*zb^2 - 43*z*zb^2 + 
      24*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(5*z - 6*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-12*z^3 + 32*z^4 + 6*z^2*zb - 72*z^3*zb + 11*z*zb^2 + 
      60*z^2*zb^2 - 3*zb^3 - 22*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(18*z^2 + 8*z^3 - 23*z*zb - 28*z^2*zb + 3*zb^2 + 22*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-13*z + 12*zb + 7*z*zb - 6*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(4*z - 3*zb)*(2*z - zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, -1/2}, {1/2, -1/2, -1/2, -1/2}, 
  (-128*(6 - 24*z - 13*zb + 9*z*zb + 2*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(12*z^3 - 36*z^4 - 31*z^2*zb + 87*z^3*zb + 24*z^4*zb + 6*z*zb^2 - 
      30*z^2*zb^2 - 56*z^3*zb^2 + 17*zb^3 - 29*z*zb^3 + 12*z^2*zb^3 + 
      40*z*zb^4 - 16*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 12*z^3 - 7*z*zb + 19*z^2*zb + 12*z^3*zb - 9*zb^2 + 
      12*z*zb^2 - 19*z^2*zb^2 + zb^3 - 17*z*zb^3 + 14*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (256*(2 + 3*z - 5*zb)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][
      z, zb])/(z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-48*z^3 + 115*z^2*zb + 24*z^3*zb - 62*z*zb^2 - 56*z^2*zb^2 - 
      9*zb^3 + 24*z*zb^3 + 12*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*(-9*z^2 + 12*z*zb + 6*z^2*zb - 2*zb^2 - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (256*(-1 + z)*(3*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/((z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(432*z + 81*zb - 267*z*zb + 6*z^2*zb - 64*zb^2 - 12*z*zb^2 - 16*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-324*z^4 + 927*z^3*zb + 269*z^4*zb - 821*z^2*zb^2 - 761*z^3*zb^2 + 
      2*z^4*zb^2 + 225*z*zb^3 + 537*z^2*zb^3 - 2*z^3*zb^3 - 23*zb^4 + 
      45*z*zb^4 + 78*z^2*zb^4 - 58*zb^5 - 138*z*zb^5 + 44*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(114*z^3 - 221*z^2*zb - 127*z^3*zb + 102*z*zb^2 + 231*z^2*zb^2 + 
      19*z^3*zb^2 - 35*zb^3 + 11*z*zb^3 - 4*z^2*zb^3 - 35*zb^4 - 143*z*zb^4 + 
      88*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-12*z^2 + 13*z*zb + 6*z^2*zb - 17*zb^2 - 25*z*zb^2 + 
      35*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-123*z^3 + 12*z^4 + 301*z^2*zb + 12*z^3*zb - 149*z*zb^2 - 
      104*z^2*zb^2 - 45*zb^3 + 72*z*zb^3 + 24*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-55*z^2 + 68*z*zb + 32*z^2*zb - 5*zb^2 - 38*z*zb^2 - 2*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(23*z - 7*zb)*(-1 + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/((z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(392*z - 16*z^2 + 72*zb - 153*z*zb + 9*z^2*zb - 19*zb^2 - 15*z*zb^2 - 
      10*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(658*z^4 - 14*z^5 - 1887*z^3*zb - 313*z^4*zb + 12*z^5*zb + 
      1671*z^2*zb^2 + 1025*z^3*zb^2 - 136*z^4*zb^2 - 397*z*zb^3 - 
      823*z^2*zb^3 + 220*z^3*zb^3 - 21*zb^4 - 11*z*zb^4 - 108*z^2*zb^4 + 
      88*zb^5 + 28*z*zb^5 + 8*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(260*z^3 - 2*z^4 - 519*z^2*zb - 189*z^3*zb + 2*z^4*zb + 234*z*zb^2 + 
      363*z^2*zb^2 - 53*z^3*zb^2 - 35*zb^3 + 41*z*zb^3 + 138*z^2*zb^3 - 
      93*zb^4 - 293*z*zb^4 + 146*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-31*z^2 + 29*z*zb + 13*z^2*zb - 22*zb^2 - 29*z*zb^2 + 
      40*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(z^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-32*z^4 - 39*z^3*zb + 36*z^4*zb + 243*z^2*zb^2 - 
      84*z^3*zb^2 - 133*z*zb^3 - 12*z^2*zb^3 - 63*zb^4 + 72*z*zb^4 + 12*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-7*z^3 - 50*z^2*zb + 6*z^3*zb + 67*z*zb^2 + 20*z^2*zb^2 + 
      2*zb^3 - 28*z*zb^3 - 10*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 31*z*zb - 8*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)^2*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-16*z - 3*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-400*z^4 + 1129*z^3*zb + 127*z^4*zb - 971*z^2*zb^2 - 411*z^3*zb^2 + 
      82*z^4*zb^2 + 199*z*zb^3 + 339*z^2*zb^3 - 138*z^3*zb^3 + 27*zb^4 + 
      7*z*zb^4 + 6*z^2*zb^4 - 30*zb^5 + 70*z*zb^5 - 36*zb^6)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-186*z^3 + 375*z^2*zb + 77*z^3*zb - 158*z*zb^2 - 181*z^2*zb^2 + 
      91*z^3*zb^2 + 9*zb^3 - 33*z*zb^3 - 164*z^2*zb^3 + 57*zb^4 + 
      185*z*zb^4 - 72*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-26*z^2 + 19*z*zb + 8*z^2*zb - 9*zb^2 - 7*z*zb^2 + 15*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)^2*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(z^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-64*z^4 + 99*z^3*zb + 36*z^4*zb + 43*z^2*zb^2 - 
      108*z^3*zb^2 - 67*z*zb^3 + 64*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-14*z^3 - 7*z^2*zb + 12*z^3*zb + 26*z*zb^2 - 8*z^2*zb^2 + 
      3*zb^3 - 6*z*zb^3 - 6*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*(2*z^2 + 17*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(z + zb)*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-12 - 8*z - 3*zb + 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-66*z^3 - 14*z^4 + 181*z^2*zb + 47*z^3*zb + 12*z^4*zb - 152*z*zb^2 - 
      60*z^2*zb^2 - 28*z^3*zb^2 + 33*zb^3 + 23*z*zb^3 + 24*z^2*zb^3 + 
      12*zb^4 - 12*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-40*z^2 - 2*z^3 + 83*z*zb + 3*z^2*zb + 2*z^3*zb - 33*zb^2 - 
      30*z*zb^2 + 31*z^2*zb^2 + 9*zb^3 - 41*z*zb^3 + 18*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)*(-7*z + 3*zb + z*zb + 3*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, 
      zb])/(z^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-32*z^3 + 63*z^2*zb + 12*z^3*zb - 14*z*zb^2 - 36*z^2*zb^2 - 
      21*zb^3 + 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-7*z^2 + 6*z*zb + 6*z^2*zb + 3*zb^2 - 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, {-1/2, -1/2, 1/2, 1/2}, 
  (512*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(4*z^3 - 3*z^4 - 2*z^2*zb - 7*z^3*zb + 4*z^4*zb - 16*z*zb^2 + 
      23*z^2*zb^2 - 2*z^3*zb^2 + 10*zb^3 + 7*z*zb^3 - 16*z^2*zb^3 - 12*zb^4 + 
      10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z^3 - 8*z^2*zb + 2*zb^2 + 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(10*z^3 - 12*z^4 - 16*z^2*zb + 7*z^3*zb + 10*z^4*zb - 2*z*zb^2 + 
      23*z^2*zb^2 - 16*z^3*zb^2 + 4*zb^3 - 7*z*zb^3 - 2*z^2*zb^3 - 3*zb^4 + 
      4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 9*z^3 - 8*z*zb + 5*z^2*zb + 6*z^3*zb + 6*zb^2 + 5*z*zb^2 - 
      8*z^2*zb^2 - 9*zb^3 + 6*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-z + 3*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(2*z^2 + 5*z^2*zb - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-3*z - zb + z*zb + 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(54*z - 9*z^2 + 54*zb - 48*z*zb + 4*z^2*zb - 9*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(46*z^4 - z^5 - 112*z^3*zb - 37*z^4*zb + 2*z^5*zb + 92*z^2*zb^2 + 
      72*z^3*zb^2 - 2*z^4*zb^2 + 8*z*zb^3 - 48*z^2*zb^3 + 2*z^3*zb^3 - 
      18*zb^4 - 63*z*zb^4 + 34*z^2*zb^4 + 45*zb^5 - 20*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(18*z^3 + z^4 - 39*z^2*zb - 2*z^3*zb + 40*z*zb^2 + 
      9*z^2*zb^2 - 27*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^4 - 45*z^5 - 8*z^3*zb + 63*z^4*zb + 20*z^5*zb - 92*z^2*zb^2 + 
      48*z^3*zb^2 - 34*z^4*zb^2 + 112*z*zb^3 - 72*z^2*zb^3 - 2*z^3*zb^3 - 
      46*zb^4 + 37*z*zb^4 + 2*z^2*zb^4 + zb^5 - 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(16*z^3 - 33*z^4 - 8*z^2*zb + 20*z^3*zb + 24*z^4*zb - 8*z*zb^2 - 
      6*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 + 20*z*zb^3 - 16*z^2*zb^3 - 
      33*zb^4 + 24*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^2 + 9*z^3 + 6*z*zb - 6*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(27*z^3 - 40*z^2*zb + 39*z*zb^2 - 9*z^2*zb^2 - 18*zb^3 + 
      2*z*zb^3 - zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][
      z, zb])/(3*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 + 6*z*zb + 13*z^2*zb - 5*zb^2 - 6*z*zb^2 + 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*z*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-64*z^2 - 16*z^3 + 4*z*zb + 40*z^2*zb + 11*z^3*zb - 64*zb^2 + 
      40*z*zb^2 + 4*z^2*zb^2 - 16*zb^3 + 11*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-37*z^5 - 7*z^6 + 100*z^4*zb + 55*z^5*zb + 6*z^6*zb - 164*z^3*zb^2 - 
      61*z^4*zb^2 - 19*z^5*zb^2 + 184*z^2*zb^3 + 55*z^3*zb^3 - 26*z^4*zb^3 - 
      127*z*zb^4 - 100*z^2*zb^4 + 90*z^3*zb^4 + 32*zb^5 + 130*z*zb^5 - 
      92*z^2*zb^5 - 48*zb^6 + 29*z*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(9*z^4 + z^5 - 6*z^3*zb - 5*z^4*zb - z^2*zb^2 + z^3*zb^2 + 
      8*z*zb^3 + 3*z^2*zb^3 - 16*zb^4 + 6*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(32*z^5 - 48*z^6 - 127*z^4*zb + 130*z^5*zb + 29*z^6*zb + 
      184*z^3*zb^2 - 100*z^4*zb^2 - 92*z^5*zb^2 - 164*z^2*zb^3 + 
      55*z^3*zb^3 + 90*z^4*zb^3 + 100*z*zb^4 - 61*z^2*zb^4 - 26*z^3*zb^4 - 
      37*zb^5 + 55*z*zb^5 - 19*z^2*zb^5 - 7*zb^6 + 6*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(14*z^4 - 21*z^5 - 48*z^3*zb + 34*z^4*zb + 18*z^5*zb + 80*z^2*zb^2 - 
      25*z^3*zb^2 - 40*z^4*zb^2 - 48*z*zb^3 - 25*z^2*zb^3 + 56*z^3*zb^3 + 
      14*zb^4 + 34*z*zb^4 - 40*z^2*zb^4 - 21*zb^5 + 18*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-2*z^3 + 3*z^4 + 6*z^2*zb - 3*z^3*zb - 9*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-16*z^4 + 8*z^3*zb + 6*z^4*zb - z^2*zb^2 + 3*z^3*zb^2 - 
      6*z*zb^3 + z^2*zb^3 + 9*zb^4 - 5*z*zb^4 + zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-7*z^3 - 9*z^2*zb + 6*z^3*zb + 6*z*zb^2 + 6*z^2*zb^2 - 
      2*zb^3 - 3*z*zb^3 + 3*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z*(z - zb)*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*(z - zb)*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (100*(-2*z - 2*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(41*z^4 - 97*z^3*zb - 53*z^4*zb + 113*z^2*zb^2 + 83*z^3*zb^2 + 
      18*z^4*zb^2 - 79*z*zb^3 - 43*z^2*zb^3 - 22*z^3*zb^3 + 30*zb^4 + 
      z*zb^4 + 10*z^2*zb^4 - 4*zb^5 + 2*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-27*z^3 + 42*z^2*zb + 7*z^3*zb - 59*z*zb^2 + 18*z^2*zb^2 + 
      52*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(30*z^4 - 4*z^5 - 79*z^3*zb + z^4*zb + 2*z^5*zb + 113*z^2*zb^2 - 
      43*z^3*zb^2 + 10*z^4*zb^2 - 97*z*zb^3 + 83*z^2*zb^3 - 22*z^3*zb^3 + 
      41*zb^4 - 53*z*zb^4 + 18*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(24*z^3 + z^4 - 32*z^2*zb - 20*z^3*zb - 32*z*zb^2 + 70*z^2*zb^2 - 
      8*z^3*zb^2 + 24*zb^3 - 20*z*zb^3 - 8*z^2*zb^3 + zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^2 + z^3 + 6*z*zb - 6*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-52*z^3 + 59*z^2*zb + 33*z^3*zb - 42*z*zb^2 - 18*z^2*zb^2 + 
      27*zb^3 - 7*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 + 6*z*zb + 21*z^2*zb + 3*zb^2 - 6*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(14*z^3 - 23*z^4 - 84*z^2*zb + 89*z^3*zb + 18*z^4*zb + 118*z*zb^2 - 
      65*z^2*zb^2 - 72*z^3*zb^2 - 52*zb^3 - 25*z*zb^3 + 82*z^2*zb^3 + 
      32*zb^4 - 32*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^2 + 5*z^3 + 16*z*zb - 24*z^2*zb - 20*zb^2 + 21*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(52*z^3 - 32*z^4 - 118*z^2*zb + 25*z^3*zb + 32*z^4*zb + 84*z*zb^2 + 
      65*z^2*zb^2 - 82*z^3*zb^2 - 14*zb^3 - 89*z*zb^3 + 72*z^2*zb^3 + 
      23*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(34*z^2 - 23*z^3 - 72*z*zb + 27*z^2*zb + 18*z^3*zb + 34*zb^2 + 
      27*z*zb^2 - 40*z^2*zb^2 - 23*zb^3 + 18*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-7*z + 5*z^2 + 11*zb - 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-20*z^2 + 16*z*zb + 21*z^2*zb + 2*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 7*zb + 9*z*zb - 5*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, {-1/2, 1/2, -1/2, 1/2}, 
  (-128*(6 - 12*z - 5*zb + 2*z*zb - zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(9*z^3 - 18*z^4 - 25*z^2*zb + 38*z^3*zb + 12*z^4*zb + 11*z*zb^2 + 
      3*z^2*zb^2 - 32*z^3*zb^2 + 9*zb^3 - 28*z*zb^3 + 12*z^2*zb^3 - 3*zb^4 + 
      16*z*zb^4 - 4*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-3*z^2 + 6*z^3 + 4*z*zb - 6*z^2*zb + zb^2 - 7*z*zb^2 + 
      5*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(36*z^3 - 48*z^4 - 90*z^2*zb + 102*z^3*zb + 20*z^4*zb + 56*z*zb^2 - 
      37*z^2*zb^2 - 44*z^3*zb^2 + 2*zb^3 - 12*z*zb^3 + 12*z^2*zb^3 - 
      13*zb^4 + 16*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(27*z^2 - 36*z^3 - 38*z*zb + 32*z^2*zb + 24*z^3*zb + 7*zb^2 + 
      16*z*zb^2 - 32*z^2*zb^2 - 4*zb^3 + 4*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-3*z + 4*z^2 + zb - 2*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    ((z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-12*z^2 + 10*z*zb + 14*z^2*zb + 4*zb^2 - 13*z*zb^2 - 
      3*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*z*(-3*z + zb + 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/((z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(27*z - 54*z^2 + 36*zb - 4*z*zb + 32*z^2*zb - 13*zb^2 + 16*z*zb^2 - 
      10*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(15*z^4 - 30*z^5 - 9*z^3*zb + 82*z^4*zb + 24*z^5*zb - 63*z^2*zb^2 - 
      79*z^3*zb^2 - 76*z^4*zb^2 + 89*z*zb^3 + 57*z^2*zb^3 + 68*z^3*zb^3 - 
      16*zb^4 - 63*z*zb^4 - 4*z^2*zb^4 + zb^5 + 4*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^3 + 6*z^4 - 10*z^2*zb - 12*z^3*zb + 43*z*zb^2 + 
      7*z^2*zb^2 - 22*zb^3 - 28*z*zb^3 + 19*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(81*z^4 - 108*z^5 - 211*z^3*zb + 184*z^4*zb + 88*z^5*zb + 
      167*z^2*zb^2 + 21*z^3*zb^2 - 222*z^4*zb^2 - 45*z*zb^3 - 99*z^2*zb^3 + 
      146*z^3*zb^3 + 24*zb^4 - 37*z*zb^4 + 2*z^2*zb^4 + 7*zb^5 + 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(45*z^3 - 60*z^4 - 67*z^2*zb + 34*z^3*zb + 48*z^4*zb + 19*z*zb^2 + 
      54*z^2*zb^2 - 64*z^3*zb^2 - 13*zb^3 + 6*z*zb^3 + 4*z^2*zb^3 - 2*zb^4 - 
      4*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^2 + 4*z^3 + 2*z^2*zb - 5*zb^2 + 2*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-27*z^3 + 2*z^2*zb + 40*z^3*zb + 43*z*zb^2 - 43*z^2*zb^2 - 
      10*zb^3 + 4*z*zb^3 - 9*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^2 - 4*z*zb + 4*z^2*zb + zb^2 + 2*z*zb^2 + 2*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*z*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(32*z + 39*z^2 + 2*z^3 + 32*zb - 36*z*zb - 15*z^2*zb + 39*zb^2 - 
      15*z*zb^2 + 2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-46*z^4 - 38*z^5 + 77*z^3*zb + 163*z^4*zb + 32*z^5*zb - 39*z^2*zb^2 - 
      215*z^3*zb^2 - 104*z^4*zb^2 - 29*z*zb^3 + 257*z^2*zb^3 + 80*z^3*zb^3 + 
      13*zb^4 - 187*z*zb^4 - 56*z^2*zb^4 + 68*zb^5 + 44*z*zb^5 - 20*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^3 + 6*z^4 + z^2*zb - 17*z^3*zb - 98*z*zb^2 + 
      62*z^2*zb^2 + 71*zb^3 - 25*z*zb^3 - 14*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-13*z^4 - 68*z^5 + 20*z^6 + 29*z^3*zb + 187*z^4*zb - 44*z^5*zb + 
      39*z^2*zb^2 - 257*z^3*zb^2 + 56*z^4*zb^2 - 77*z*zb^3 + 215*z^2*zb^3 - 
      80*z^3*zb^3 + 46*zb^4 - 163*z*zb^4 + 104*z^2*zb^4 + 38*zb^5 - 
      32*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(z^3 - 40*z^4 - 13*z^2*zb + 60*z^3*zb + 28*z^4*zb - 13*z*zb^2 + 
      8*z^2*zb^2 - 40*z^3*zb^2 + zb^3 + 60*z*zb^3 - 40*z^2*zb^3 - 40*zb^4 + 
      28*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 4*z^3 + 2*z*zb - 2*z^2*zb - 13*zb^2 + 10*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-71*z^3 + 14*z^4 + 98*z^2*zb + 25*z^3*zb - z*zb^2 - 
      62*z^2*zb^2 - 14*zb^3 + 17*z*zb^3 - 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-13*z^2 + 2*z*zb + 10*z^2*zb - zb^2 - 2*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(153*z^4 - 27*z^5 - 399*z^3*zb - 49*z^4*zb + 24*z^5*zb + 455*z^2*zb^2 + 
      137*z^3*zb^2 - 52*z^4*zb^2 - 241*z*zb^3 - 267*z^2*zb^3 + 168*z^3*zb^3 + 
      48*zb^4 + 270*z*zb^4 - 192*z^2*zb^4 - 96*zb^5 + 68*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-43*z^3 + 3*z^4 + 88*z^2*zb - 14*z^3*zb + 11*z*zb^2 - 
      43*z^2*zb^2 - 48*zb^3 + 46*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(121*z^3 - 87*z^4 + 10*z^5 - 419*z^2*zb + 321*z^3*zb - 30*z^4*zb + 
      423*z*zb^2 - 293*z^2*zb^2 - 6*z^3*zb^2 - 141*zb^3 + 91*z*zb^3 + 
      10*z^2*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(85*z^3 - 52*z^4 - 139*z^2*zb + 30*z^3*zb + 40*z^4*zb + 91*z*zb^2 + 
      18*z^2*zb^2 - 64*z^3*zb^2 - 21*zb^3 - 70*z*zb^3 + 76*z^2*zb^3 + 
      42*zb^4 - 36*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-7*z^2 + 4*z^3 + 8*z*zb - 6*z^2*zb + 7*zb^2 - 6*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-43*z^2 + 7*z^3 + 88*z*zb - 4*z^2*zb - 37*zb^2 - 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-11*z^2 + 4*z*zb + 8*z^2*zb - zb^2 - 2*z*zb^2 + 2*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - z + 3*z^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(86*z^3 - 47*z^4 - 196*z^2*zb + 46*z^3*zb + 32*z^4*zb + 162*z*zb^2 - 
      3*z^2*zb^2 - 40*z^3*zb^2 - 48*zb^3 - 4*z*zb^3 + 12*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-32*z^2 + 15*z^3 + 82*z*zb - 49*z^2*zb - 48*zb^2 + 
      32*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-3*z^3 - 19*z^4 + 12*z^5 + 47*z^2*zb + 6*z^3*zb - 24*z^4*zb - 
      61*z*zb^2 + z^2*zb^2 + 32*z^3*zb^2 + 21*zb^3 + 4*z*zb^3 - 16*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(41*z^2 - 32*z^3 - 58*z*zb + 20*z^2*zb + 20*z^3*zb + 21*zb^2 + 
      4*z*zb^2 - 16*z^2*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + zb)*(-5*z + 4*z^2 + 7*zb - 6*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-z^2 + 7*z^3 - 4*z*zb - 11*z^2*zb + 3*zb^2 + 6*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-3*z + zb + 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, {-1/2, 1/2, 1/2, -1/2}, 
  (-256*(-1 + zb)*(-3 + 6*z + 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-9*z^3 + 12*z^4 + 21*z^2*zb - 28*z^3*zb - 4*z*zb^2 + 
      12*z^2*zb^2 - 6*zb^3 + 2*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*(3*z^2 - 4*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-24*z^3 + 12*z^4 + 57*z^2*zb - 26*z^3*zb - 33*z*zb^2 + 
      14*z^2*zb^2 + 2*zb^3 - 6*z*zb^3 + 4*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-15*z^2 + 6*z^3 + 21*z*zb - 6*z^2*zb - 8*zb^2 + 2*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(3*z - 2*zb)*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*z*(-1 + zb)*(-12*z^2 + 24*z^3 + 23*z*zb - 43*z^2*zb - 8*zb^2 + 
      16*z*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*z*(-1 + zb)*(-6*z + 12*z^2 + 5*zb - 11*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*z^2*(3*z - 2*zb)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z^2*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(27*z + 36*z^2 + 36*zb + 52*z*zb - 6*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(15*z^4 + 12*z^5 - 33*z^3*zb - 22*z^4*zb - 39*z^2*zb^2 + 
      73*z*zb^3 + 68*z^2*zb^3 - 24*zb^4 - 68*z*zb^4 + 18*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(3*z^3 - 6*z^2*zb + 11*z*zb^2 - 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-27*z^4 + 126*z^5 + 49*z^3*zb - 410*z^4*zb + 3*z^2*zb^2 + 
      476*z^3*zb^2 - 81*z*zb^3 - 204*z^2*zb^3 + 48*zb^4 + 22*z*zb^4 - 2*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^3 + 42*z^4 + 4*z^2*zb - 120*z^3*zb + 37*z*zb^2 + 
      96*z^2*zb^2 - 30*zb^3 - 32*z*zb^3 + 6*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-27*z^3 + 36*z^4 + 67*z^2*zb - 69*z^3*zb - 47*z*zb^2 + 
      32*z^2*zb^2 + 13*zb^3 - 5*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^2 + 12*z^3 + 17*z*zb - 11*z^2*zb - 10*zb^2 + z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*z*(-1 + zb)*(9*z^2 + 7*z*zb - 8*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*z*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(48*z + 15*z^2 - 112*zb + 18*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(21*z^4 + 4*z^5 - 133*z^3*zb - 15*z^4*zb + 348*z^2*zb^2 - 
      12*z^3*zb^2 - 348*z*zb^3 + 17*z^2*zb^3 + 118*zb^4 + 12*z*zb^4 - 
      12*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(3*z^3 + z^2*zb - 5*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(75*z^4 + 2*z^5 - 413*z^3*zb + 86*z^4*zb + 693*z^2*zb^2 - 
      218*z^3*zb^2 - 501*z*zb^3 + 208*z^2*zb^3 + 134*zb^4 - 68*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(37*z^3 + 12*z^4 - 202*z^2*zb + 16*z^3*zb + 347*z*zb^2 - 
      98*z^2*zb^2 - 170*zb^3 + 52*z*zb^3 + 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-39*z^3 + 85*z^4 + 136*z^2*zb - 196*z^3*zb - 113*z*zb^2 + 
      119*z^2*zb^2 + 34*zb^3 - 26*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-19*z^2 + 37*z^3 + 68*z*zb - 68*z^2*zb - 55*zb^2 + 
      37*z*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(23*z^2 - 7*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (50*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(63*z^4 - 333*z^3*zb + 54*z^4*zb + 753*z^2*zb^2 - 
      238*z^3*zb^2 - 715*z*zb^3 + 282*z^2*zb^3 + 240*zb^4 - 106*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + zb)^2*(17*z^2 - 14*z*zb + zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(45*z^3 + 12*z^4 - 67*z^2*zb - 72*z^3*zb + 27*z*zb^2 + 
      92*z^2*zb^2 + 3*zb^3 - 40*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^3 + 10*z^4 + 98*z^2*zb - 86*z^3*zb - 241*z*zb^2 + 
      166*z^2*zb^2 + 132*zb^3 - 82*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(5*z - zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-21*z^2 + 2*z^3 + 26*z*zb + 4*z^2*zb - 11*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(8*z^2 + z^3 + 5*z*zb - 11*z^2*zb - 15*zb^2 + 12*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)*(19*z - 11*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-12 + 7*z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-28*z^3 + 20*z^4 + 111*z^2*zb - 72*z^3*zb - 129*z*zb^2 + 
      78*z^2*zb^2 + 48*zb^3 - 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(8*z - 7*zb)*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-63*z^3 + 28*z^4 + 169*z^2*zb - 76*z^3*zb - 156*z*zb^2 + 
      72*z^2*zb^2 + 48*zb^3 - 22*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-43*z^2 + 20*z^3 + 93*z*zb - 44*z^2*zb - 48*zb^2 + 
      22*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-27*z^2 + 17*z^3 + 42*z*zb - 26*z^2*zb - 18*zb^2 + 
      12*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-17*z + 11*z^2 + 18*zb - 12*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(5*z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, {1/2, -1/2, -1/2, 1/2}, 
  (-128*(-1 + z)*(-6 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-6*z^3 + 14*z^2*zb + 10*z^3*zb - 3*z*zb^2 - 30*z^2*zb^2 - 
      3*zb^3 + 20*z*zb^3 - 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-4*z + 6*z^2 + zb - 4*z*zb + zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(3*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-12*z^3 + 27*z^2*zb + 12*z^3*zb - 13*z*zb^2 - 28*z^2*zb^2 + 
      12*z*zb^3 + 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-6*z^2 + 7*z*zb + 12*z^2*zb - 3*zb^2 - 16*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(1 + 6*z - 7*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    ((6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*(5*z - 6*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-54*z - 27*zb + 12*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-36*z^4 + 93*z^3*zb + 17*z^4*zb - 75*z^2*zb^2 - 
      34*z^3*zb^2 + 9*z*zb^3 + 18*z^2*zb^3 + 5*zb^4 + 10*z*zb^4 - 7*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-21*z^3 + 38*z^2*zb + 15*z^3*zb - z*zb^2 - 22*z^2*zb^2 - 
      4*zb^3 - 29*z*zb^3 + 24*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 - 5*z*zb + 10*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-54*z^4 + 171*z^3*zb + 12*z^4*zb - 199*z^2*zb^2 - 
      25*z^3*zb^2 + 99*z*zb^3 + 13*z^2*zb^3 - 21*zb^4 + 9*z*zb^4 - 5*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-72*z^3 + 159*z^2*zb + 36*z^3*zb - 98*z*zb^2 - 86*z^2*zb^2 + 
      19*zb^3 + 48*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-21*z^2 + 28*z*zb + 15*z^2*zb - 11*zb^2 - 40*z*zb^2 + 
      29*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(2*z - 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z - 5*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(112*z + 4*z^2 - 48*zb - 18*z*zb - 15*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(134*z^4 + 2*z^5 - 501*z^3*zb - 68*z^4*zb + 693*z^2*zb^2 + 
      208*z^3*zb^2 - 413*z*zb^3 - 218*z^2*zb^3 + 75*zb^4 + 86*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-34*z^3 + 113*z^2*zb + 26*z^3*zb - 136*z*zb^2 - 
      119*z^2*zb^2 + 39*zb^3 + 196*z*zb^3 - 85*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 + 7*z*zb - 23*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-118*z^4 + 12*z^5 + 348*z^3*zb - 12*z^4*zb - 348*z^2*zb^2 - 
      17*z^3*zb^2 + 133*z*zb^3 + 12*z^2*zb^3 - 21*zb^4 + 15*z*zb^4 - 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-170*z^3 + 6*z^4 + 347*z^2*zb + 52*z^3*zb - 202*z*zb^2 - 
      98*z^2*zb^2 + 37*zb^3 + 16*z*zb^3 + 12*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-55*z^2 + 68*z*zb + 37*z^2*zb - 19*zb^2 - 68*z*zb^2 + 
      37*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(4*z^3 - 5*z^2*zb + z*zb^2 + 3*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (200*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-66*z^4 + 198*z^3*zb + 23*z^4*zb - 217*z^2*zb^2 - 
      43*z^3*zb^2 + 99*z*zb^3 + 9*z^2*zb^3 - 12*zb^4 + 21*z*zb^4 - 12*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-97*z^3 + 238*z^2*zb + 63*z^3*zb - 189*z*zb^2 - 
      178*z^2*zb^2 + 36*zb^3 + 187*z*zb^3 - 60*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(17*z^2 - 13*z*zb - 12*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(29*z^3 + 2*z^4 - 90*z^2*zb - 6*z^3*zb + 84*z*zb^2 + 
      14*z^2*zb^2 - 21*zb^3 - 12*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(116*z^3 + 2*z^4 - 217*z^2*zb - 44*z^3*zb + 114*z*zb^2 + 
      46*z^2*zb^2 - 21*zb^3 + 16*z*zb^3 - 12*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-47*z^2 + 52*z*zb + 29*z^2*zb - 9*zb^2 - 40*z*zb^2 + 15*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(-1 + zb)*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(4*z^2 - 5*z*zb + 2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + z)*(3 + 2*z)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(78*z^3 + 8*z^4 - 191*z^2*zb - 60*z^3*zb + 159*z*zb^2 + 
      86*z^2*zb^2 - 48*zb^3 - 32*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-42*z^2 + 87*z*zb + 22*z^2*zb - 48*zb^2 - 43*z*zb^2 + 
      24*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(5*z - 6*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-12*z^3 + 32*z^4 + 6*z^2*zb - 72*z^3*zb + 11*z*zb^2 + 
      60*z^2*zb^2 - 3*zb^3 - 22*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(18*z^2 + 8*z^3 - 23*z*zb - 28*z^2*zb + 3*zb^2 + 22*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-13*z + 12*zb + 7*z*zb - 6*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)^2*(4*z - 3*zb)*(2*z - zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(2*z - 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, {1/2, -1/2, 1/2, -1/2}, 
  (-256*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(3*z^3 - 6*z^4 - 9*z^2*zb + 11*z^3*zb + 3*z^4*zb + 3*z*zb^2 + 
      6*z^2*zb^2 - 9*z^3*zb^2 + 5*zb^3 - 11*z*zb^3 + 3*z^2*zb^3 - 4*zb^4 + 
      5*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)*(3*z^3 + z^2*zb + zb^2 - 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/((z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(15*z^3 - 24*z^4 - 37*z^2*zb + 44*z^3*zb + 15*z^4*zb + 21*z*zb^2 + 
      z^2*zb^2 - 37*z^3*zb^2 + 3*zb^3 - 24*z*zb^3 + 21*z^2*zb^3 - zb^4 + 
      3*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(12*z^2 - 18*z^3 - 16*z*zb + 15*z^2*zb + 12*z^3*zb + 2*zb^2 + 
      10*z*zb^2 - 16*z^2*zb^2 - 3*zb^3 + 2*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-9*z + 12*z^2 - 2*zb - z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*z*(9*z^2 - 10*z*zb - z*zb^2 + 2*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*z*(-12*z + zb + 9*z*zb + 2*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-54*z - 36*z^2 - 27*zb + 36*z*zb + 21*z^2*zb + 12*zb^2 - 2*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-36*z^4 - 18*z^5 + 87*z^3*zb + 90*z^4*zb + 15*z^5*zb - 73*z^2*zb^2 - 
      138*z^3*zb^2 - 47*z^4*zb^2 + 27*z*zb^3 + 72*z^2*zb^3 + 51*z^3*zb^3 + 
      3*zb^4 - 4*z*zb^4 - 23*z^2*zb^4 - 18*zb^5 + 12*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(21*z^3 + 6*z^4 - 18*z^2*zb - 23*z^3*zb + 35*z*zb^2 + 
      22*z^2*zb^2 - 30*zb^3 - 13*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(54*z^4 - 72*z^5 - 129*z^3*zb + 126*z^4*zb + 33*z^5*zb + 45*z^2*zb^2 + 
      20*z^3*zb^2 - 63*z^4*zb^2 + 71*z*zb^3 - 90*z^2*zb^3 + z^3*zb^3 - 
      33*zb^4 - 12*z*zb^4 + 45*z^2*zb^4 + 12*zb^5 - 8*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(27*z^3 - 36*z^4 - 34*z^2*zb + 8*z^3*zb + 30*z^4*zb - 3*z*zb^2 + 
      48*z^2*zb^2 - 31*z^3*zb^2 + 2*zb^3 + 12*z*zb^3 - 18*z^2*zb^3 - 
      16*zb^4 + 11*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-9*z^2 + 12*z^3 - 7*z*zb + 13*z^2*zb - 28*zb^2 + 19*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-36*z^3 + 15*z^2*zb + 3*z^3*zb - 4*z*zb^2 + 20*z^2*zb^2 + 
      33*zb^3 - 23*z*zb^3 - 8*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-18*z^2 - 25*z*zb + 15*z^2*zb - zb^2 + 19*z*zb^2 + 10*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*z*(z + 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(84*z - 14*z^2 + 84*zb - 108*z*zb + 9*z^2*zb - 14*zb^2 + 9*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(114*z^4 - 13*z^5 - 240*z^3*zb - 120*z^4*zb + 11*z^5*zb + 
      102*z^2*zb^2 + 326*z^3*zb^2 + 6*z^4*zb^2 + 30*z*zb^3 - 128*z^2*zb^3 - 
      102*z^3*zb^3 - 18*zb^4 - 105*z*zb^4 + 112*z^2*zb^4 + 64*zb^5 - 
      39*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-33*z^3 + 2*z^4 + 25*z^2*zb + 26*z^3*zb - 44*z*zb^2 - 
      7*z^2*zb^2 + 46*zb^3 - 15*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(18*z^4 - 64*z^5 - 30*z^3*zb + 105*z^4*zb + 39*z^5*zb - 102*z^2*zb^2 + 
      128*z^3*zb^2 - 112*z^4*zb^2 + 240*z*zb^3 - 326*z^2*zb^3 + 
      102*z^3*zb^3 - 114*zb^4 + 120*z*zb^4 - 6*z^2*zb^4 + 13*zb^5 - 
      11*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(12*z^3 - 37*z^4 - 18*z^2*zb + 28*z^3*zb + 30*z^4*zb - 18*z*zb^2 + 
      42*z^2*zb^2 - 36*z^3*zb^2 + 12*zb^3 + 28*z*zb^3 - 36*z^2*zb^3 - 
      37*zb^4 + 30*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-5*z^2 + 14*z^3 - 11*z*zb + 11*z^2*zb - 50*zb^2 + 41*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-46*z^3 + 44*z^2*zb + 15*z^3*zb - 25*z*zb^2 + 7*z^2*zb^2 + 
      33*zb^3 - 26*z*zb^3 - 2*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(9*z*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-50*z^2 - 11*z*zb + 41*z^2*zb - 5*zb^2 + 11*z*zb^2 + 14*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (200*(-z - 3*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(25*z^4 - 19*z^3*zb - 61*z^4*zb - 69*z^2*zb^2 + 136*z^3*zb^2 + 
      20*z^4*zb^2 + 74*z*zb^3 - 21*z^2*zb^3 - 78*z^3*zb^3 - 15*zb^4 - 
      76*z*zb^4 + 75*z^2*zb^4 + 30*zb^5 - 21*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-43*z^3 - 32*z^2*zb + 89*z^3*zb + 7*z*zb^2 - 48*z^2*zb^2 + 
      60*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(35*z^4 - 16*z^5 - 90*z^3*zb + 30*z^4*zb + 9*z^5*zb + 101*z^2*zb^2 - 
      41*z^3*zb^2 - 15*z^4*zb^2 - 89*z*zb^3 + 86*z^2*zb^3 - 10*z^3*zb^3 + 
      39*zb^4 - 51*z*zb^4 + 12*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(43*z^3 - 20*z^4 - 72*z^2*zb + 12*z^3*zb + 16*z^4*zb + 49*z*zb^2 - 
      27*z^3*zb^2 - 12*zb^3 - 32*z*zb^3 + 40*z^2*zb^3 + 24*zb^4 - 21*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-17*z^2 + 8*z^3 + 37*z*zb - 31*z^2*zb + 24*zb^2 - 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-76*z^3 + 59*z^2*zb + 51*z^3*zb - 8*z*zb^2 - 32*z^2*zb^2 + 
      33*zb^3 - 27*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-46*z^2 + 5*z*zb + 37*z^2*zb - 3*zb^2 + z*zb^2 + 6*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(-1 + zb)*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^3 - 21*z^4 - 78*z^2*zb + 68*z^3*zb + 16*z^4*zb + 116*z*zb^2 - 
      75*z^2*zb^2 - 44*z^3*zb^2 - 54*zb^3 + 54*z^2*zb^3 + 24*zb^4 - 
      24*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 5*z^3 + 32*z*zb - 33*z^2*zb - 30*zb^2 + 27*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(34*z^3 - 24*z^4 - 66*z^2*zb + 15*z^3*zb + 24*z^4*zb + 18*z*zb^2 + 
      70*z^2*zb^2 - 64*z^3*zb^2 + 12*zb^3 - 63*z*zb^3 + 44*z^2*zb^3 + 
      6*zb^4 - 6*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(28*z^2 - 21*z^3 - 44*z*zb + 14*z^2*zb + 16*z^3*zb + 18*zb^2 + 
      9*z*zb^2 - 20*z^2*zb^2 - 6*zb^3 + 6*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-13*z + 10*z^2 + 24*zb - 21*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-10*z^2 + 2*z*zb + 12*z^2*zb + 9*zb^2 - 13*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-14*z + 3*zb + 11*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, -1/2, 1/2, 1/2}, {1/2, 1/2, -1/2, -1/2}, 
  (128*(24 - 48*z - 15*zb + 18*z*zb + zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(36*z^3 - 72*z^4 - 105*z^2*zb + 177*z^3*zb + 48*z^4*zb + 94*z*zb^2 - 
      93*z^2*zb^2 - 138*z^3*zb^2 - 9*zb^3 - 57*z*zb^3 + 118*z^2*zb^3 + 
      13*zb^4 - 6*z*zb^4 - 6*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-12*z^2 + 24*z^3 + 21*z*zb - 39*z^2*zb - zb^2 + 2*z*zb^2 + 
      5*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(144*z^3 - 192*z^4 - 405*z^2*zb + 468*z^3*zb + 90*z^4*zb + 
      354*z*zb^2 - 278*z^2*zb^2 - 246*z^3*zb^2 - 77*zb^3 - 48*z*zb^3 + 
      198*z^2*zb^3 + 18*zb^4 - 26*z*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(108*z^2 - 144*z^3 - 192*z*zb + 183*z^2*zb + 96*z^3*zb + 68*zb^2 + 
      34*z*zb^2 - 168*z^2*zb^2 - 41*zb^3 + 56*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-12*z + 16*z^2 + 9*zb - 13*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    ((z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*z*(-48*z^2 + 75*z*zb + 36*z^2*zb - 19*zb^2 - 52*z*zb^2 + 
      8*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-12*z + 9*zb + 8*z*zb - 5*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    ((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(27 + 93*z + 12*z^2 - 32*zb - 32*z*zb - 8*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-27*z^3 - 63*z^4 + 81*z^2*zb + 215*z^3*zb + 48*z^4*zb - 129*z*zb^2 - 
      231*z^2*zb^2 - 148*z^3*zb^2 + 11*zb^3 + 229*z*zb^3 + 116*z^2*zb^3 - 
      22*zb^4 - 92*z*zb^4 + 12*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(12*z^2 + 15*z^3 - 52*z*zb - 31*z^2*zb + 8*zb^2 + 73*z*zb^2 - 
      25*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(69*z^3 - 267*z^4 + 42*z^5 - 191*z^2*zb + 733*z^3*zb - 54*z^4*zb + 
      159*z*zb^2 - 601*z^2*zb^2 - 82*z^3*zb^2 + 27*zb^3 + 39*z*zb^3 + 
      142*z^2*zb^3 - 32*zb^4 + 16*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(66*z^2 - 195*z^3 - 116*z*zb + 305*z^2*zb + 114*z^3*zb - 14*zb^2 + 
      7*z*zb^2 - 212*z^2*zb^2 + 11*zb^3 + 34*z*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)*(-11*z + 27*z^2 - zb - 15*z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-87*z^2 + 12*z^3 + 152*z*zb + 20*z^2*zb - 49*zb^2 - 
      56*z*zb^2 + 8*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-43*z + 31*zb + 27*z*zb - 15*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    ((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*z*(z + 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-256 + 51*z + 5*z^2 + 51*zb - 16*z*zb + 5*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(407*z^3 - 50*z^4 - 1107*z^2*zb - 165*z^3*zb + 42*z^4*zb + 
      1185*z*zb^2 + 387*z^2*zb^2 - 24*z^3*zb^2 - 389*zb^3 - 559*z*zb^3 + 
      120*z^2*zb^3 + 195*zb^4 - 48*z*zb^4 + 6*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-151*z^2 + 8*z^3 + 404*z*zb - 77*z^2*zb - 205*zb^2 - 
      14*z*zb^2 + 35*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(9*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-389*z^3 + 195*z^4 + 6*z^5 + 1185*z^2*zb - 559*z^3*zb - 48*z^4*zb - 
      1107*z*zb^2 + 387*z^2*zb^2 + 120*z^3*zb^2 + 407*zb^3 - 165*z*zb^3 - 
      24*z^2*zb^3 - 50*zb^4 + 42*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^2*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(316*z^2 - 145*z^3 - 536*z*zb + 49*z^2*zb + 100*z^3*zb + 316*zb^2 + 
      49*z*zb^2 - 104*z^2*zb^2 - 145*zb^3 + 100*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-13*z + 5*z^2 + 19*zb - 11*z*zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-205*z^2 + 35*z^3 + 404*z*zb - 14*z^2*zb - 151*zb^2 - 
      77*z*zb^2 + 8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(9*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-19*z + 13*zb + 11*z*zb - 5*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (50*(-9 + 5*z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(675*z^3 - 363*z^4 - 1785*z^2*zb + 571*z^3*zb + 206*z^4*zb + 
      1753*z*zb^2 - 219*z^2*zb^2 - 390*z^3*zb^2 - 579*zb^3 - 303*z*zb^3 + 
      382*z^2*zb^3 + 186*zb^4 - 146*z*zb^4 + 12*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-314*z^2 + 157*z^3 + 736*z*zb - 403*z^2*zb - 390*zb^2 + 
      199*z*zb^2 + 15*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(371*z^3 - 279*z^4 + 8*z^5 - 1209*z^2*zb + 945*z^3*zb - 40*z^4*zb + 
      1161*z*zb^2 - 829*z^2*zb^2 - 24*z^3*zb^2 - 387*zb^3 + 291*z*zb^3 - 
      8*z^2*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(398*z^2 - 299*z^3 - 652*z*zb + 281*z^2*zb + 158*z^3*zb + 318*zb^2 - 
      17*z*zb^2 - 172*z^2*zb^2 - 93*zb^3 + 78*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-63*z + 47*z^2 + 75*zb - 59*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(40*z^2 + z^3 - 98*z*zb + 2*z^2*zb + 42*zb^2 + 13*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-33*z + 21*zb + 17*z*zb - 5*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)^2*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-48 + 21*z + 7*z^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(259*z^3 - 178*z^4 - 654*z^2*zb + 344*z^3*zb + 68*z^4*zb + 603*z*zb^2 - 
      282*z^2*zb^2 - 80*z^3*zb^2 - 192*zb^3 + 84*z*zb^3 + 28*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-163*z^2 + 110*z^3 + 363*z*zb - 256*z^2*zb - 192*zb^2 + 
      138*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-57*z^3 + 9*z^4 + 28*z^5 + 238*z^2*zb - 121*z^3*zb - 56*z^4*zb - 
      249*z*zb^2 + 119*z^2*zb^2 + 68*z^3*zb^2 + 84*zb^3 - 39*z*zb^3 - 
      24*z^2*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(124*z^2 - 103*z^3 - 192*z*zb + 110*z^2*zb + 40*z^3*zb + 84*zb^2 - 
      39*z*zb^2 - 24*z^2*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-25*z + 21*z^2 + 28*zb - 24*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(z^2 + 13*z^3 - 21*z*zb - 14*z^2*zb + 12*zb^2 + 9*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-7*z + 4*zb + 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, {-1/2, -1/2, -1/2, 1/2}, 
  (128*(-6 + 4*z + 3*zb + z*zb + 18*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(2*z^3 - 6*z^4 + 39*z^2*zb - 63*z^3*zb + 4*z^4*zb - 64*z*zb^2 + 
      100*z^2*zb^2 + 84*z^3*zb^2 + 27*zb^3 - 39*z*zb^3 - 188*z^2*zb^3 + 
      140*z*zb^4 - 36*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-4*z^2 - 2*z^3 - 27*z*zb + 9*z^2*zb + 2*z^3*zb + 21*zb^2 + 
      82*z*zb^2 + z^2*zb^2 - 69*zb^3 - 67*z*zb^3 + 54*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)*zb*(-5*z + 9*zb + 11*z*zb - 15*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][
      z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-8*z^3 - 5*z^2*zb + 4*z^3*zb + 18*z*zb^2 + 24*z^2*zb^2 - 
      9*zb^3 - 36*z*zb^3 + 12*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-3*z^2 + 14*z*zb + 2*z^2*zb - 9*zb^2 - 16*z*zb^2 + 12*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/((z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(36*z - 36*z^2 + 27*zb + 17*z*zb + 12*z^2*zb + 18*zb^2 + 50*z*zb^2 + 
      36*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(48*z^4 - 20*z^5 - 73*z^3*zb + 77*z^4*zb + 16*z^5*zb - 21*z^2*zb^2 - 
      87*z^3*zb^2 + 8*z^4*zb^2 + 89*z*zb^3 - 141*z^2*zb^3 - 228*z^3*zb^3 - 
      27*zb^4 + 247*z*zb^4 + 600*z^2*zb^4 - 108*zb^5 - 560*z*zb^5 + 180*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(34*z^3 - 4*z^4 - 75*z^2*zb + 93*z^3*zb + 4*z^4*zb - 50*z*zb^2 - 
      169*z^2*zb^2 - 109*z^3*zb^2 + 51*zb^3 + 367*z*zb^3 + 214*z^2*zb^3 - 
      207*zb^4 - 311*z*zb^4 + 162*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(8*z^2 - 7*z*zb + 10*z^2*zb + 15*zb^2 - 5*z*zb^2 - 21*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*zb*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(z^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-36*z^4 + 67*z^3*zb + 30*z^4*zb - 29*z^2*zb^2 - 62*z^3*zb^2 - 
      3*z*zb^3 + 42*z^2*zb^3 - 15*zb^4 + 18*z*zb^4 - 12*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-10*z^3 + 23*z^2*zb + 8*z^3*zb - 14*z*zb^2 - 38*z^2*zb^2 + 
      9*zb^3 + 34*z*zb^3 - 12*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-1 + zb)*(2*z^2 + 17*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(z*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(392*z - 16*z^2 + 72*zb - 153*z*zb + 9*z^2*zb - 19*zb^2 - 15*z*zb^2 - 
      10*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(658*z^4 - 14*z^5 - 1887*z^3*zb - 313*z^4*zb + 12*z^5*zb + 
      1671*z^2*zb^2 + 1025*z^3*zb^2 - 136*z^4*zb^2 - 397*z*zb^3 - 
      823*z^2*zb^3 + 220*z^3*zb^3 - 21*zb^4 - 11*z*zb^4 - 108*z^2*zb^4 + 
      88*zb^5 + 28*z*zb^5 + 8*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(260*z^3 - 2*z^4 - 519*z^2*zb - 189*z^3*zb + 2*z^4*zb + 234*z*zb^2 + 
      363*z^2*zb^2 - 53*z^3*zb^2 - 35*zb^3 + 41*z*zb^3 + 138*z^2*zb^3 - 
      93*zb^4 - 293*z*zb^4 + 146*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-31*z^2 + 29*z*zb + 13*z^2*zb - 22*zb^2 - 29*z*zb^2 + 
      40*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(z^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-32*z^4 - 39*z^3*zb + 36*z^4*zb + 243*z^2*zb^2 - 
      84*z^3*zb^2 - 133*z*zb^3 - 12*z^2*zb^3 - 63*zb^4 + 72*z*zb^4 + 12*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-7*z^3 - 50*z^2*zb + 6*z^3*zb + 67*z*zb^2 + 20*z^2*zb^2 + 
      2*zb^3 - 28*z*zb^3 - 10*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 31*z*zb - 8*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)^2*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-48*z - zb + 33*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(768*z^4 - 2243*z^3*zb - 681*z^4*zb + 2153*z^2*zb^2 + 2063*z^3*zb^2 + 
      24*z^4*zb^2 - 781*z*zb^3 - 1923*z^2*zb^3 - 136*z^3*zb^3 + 119*zb^4 + 
      597*z*zb^4 + 84*z^2*zb^4 - 88*zb^5 + 60*z*zb^5 - 16*zb^6)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(222*z^3 - 381*z^2*zb - 261*z^3*zb + 162*z*zb^2 + 481*z^2*zb^2 + 
      45*z^3*zb^2 - 43*zb^3 - 215*z*zb^3 - 94*z^2*zb^3 + 75*zb^4 + 
      23*z*zb^4 - 14*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-18*z^2 + z*zb + 12*z^2*zb + zb^2 - 13*z*zb^2 + 17*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, zb])/
    (z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-319*z^3 + 6*z^4 + 777*z^2*zb + 150*z^3*zb - 449*z*zb^2 - 
      450*z^2*zb^2 - 25*zb^3 + 310*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-101*z^2 + 128*z*zb + 78*z^2*zb - 19*zb^2 - 98*z*zb^2 + 
      12*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(23*z - 7*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(z + zb)*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - 48*z + 7*zb + 33*z*zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-156*z^3 - 84*z^4 + 411*z^2*zb + 397*z^3*zb + 72*z^4*zb - 302*z*zb^2 - 
      670*z^2*zb^2 - 228*z^3*zb^2 + 43*zb^3 + 393*z*zb^3 + 284*z^2*zb^3 - 
      28*zb^4 - 132*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-90*z^2 - 12*z^3 + 143*z*zb + 133*z^2*zb + 12*z^3*zb - 43*zb^2 - 
      180*z*zb^2 - 49*z^2*zb^2 + 39*zb^3 + 49*z*zb^3 - 2*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)*(-6*z + 4*zb + 3*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, 
      zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-192*z^3 + 463*z^2*zb + 132*z^3*zb - 294*z*zb^2 - 
      336*z^2*zb^2 + 19*zb^3 + 228*z*zb^3 - 20*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-21*z^2 + 28*z*zb + 18*z^2*zb - 6*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(3*z - zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^
      2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
  {-1/2, 1/2, -1/2, -1/2}, {-1/2, -1/2, 1/2, -1/2}, 
  (-256*(-1 + zb)*(-3 + 2*z + 6*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(2*z^3 + 4*z^4 - 33*z^2*zb - 6*z^3*zb + 57*z*zb^2 + 
      14*z^2*zb^2 - 24*zb^3 - 26*z*zb^3 + 12*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-8*z^2 + 23*z*zb + 16*z^2*zb - 12*zb^2 - 43*z*zb^2 + 
      24*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(2*z - 3*zb)*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-6*z^3 - 4*z^2*zb + 2*z^3*zb + 21*z*zb^2 + 12*z^2*zb^2 - 
      9*zb^3 - 28*z*zb^3 + 12*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-8*z^2 + 21*z*zb + 2*z^2*zb - 15*zb^2 - 6*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-5*z + 6*zb + 11*z*zb - 12*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][
      z, zb])/(z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*(4*z^2 - 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-36*z + 6*z^2 - 27*zb - 52*z*zb - 36*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-48*z^4 + 2*z^5 + 81*z^3*zb - 22*z^4*zb - 3*z^2*zb^2 + 
      204*z^3*zb^2 - 49*z*zb^3 - 476*z^2*zb^3 + 27*zb^4 + 410*z*zb^4 - 
      126*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-13*z^3 + 47*z^2*zb + 5*z^3*zb - 67*z*zb^2 - 32*z^2*zb^2 + 
      27*zb^3 + 69*z*zb^3 - 36*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(8*z^2 - 7*z*zb - 9*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-24*z^4 + 18*z^5 + 73*z^3*zb - 68*z^4*zb - 39*z^2*zb^2 + 
      68*z^3*zb^2 - 33*z*zb^3 + 15*zb^4 - 22*z*zb^4 + 12*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-30*z^3 + 6*z^4 + 37*z^2*zb - 32*z^3*zb + 4*z*zb^2 + 
      96*z^2*zb^2 - 3*zb^3 - 120*z*zb^3 + 42*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-10*z^2 + 17*z*zb + z^2*zb - 9*zb^2 - 11*z*zb^2 + 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(12*z^3 - 11*z^2*zb + 6*z*zb^2 - 3*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(112*z + 4*z^2 - 48*zb - 18*z*zb - 15*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(134*z^4 + 2*z^5 - 501*z^3*zb - 68*z^4*zb + 693*z^2*zb^2 + 
      208*z^3*zb^2 - 413*z*zb^3 - 218*z^2*zb^3 + 75*zb^4 + 86*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-34*z^3 + 113*z^2*zb + 26*z^3*zb - 136*z*zb^2 - 
      119*z^2*zb^2 + 39*zb^3 + 196*z*zb^3 - 85*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(4*z^2 + 7*z*zb - 23*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-118*z^4 + 12*z^5 + 348*z^3*zb - 12*z^4*zb - 348*z^2*zb^2 - 
      17*z^3*zb^2 + 133*z*zb^3 + 12*z^2*zb^3 - 21*zb^4 + 15*z*zb^4 - 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-170*z^3 + 6*z^4 + 347*z^2*zb + 52*z^3*zb - 202*z*zb^2 - 
      98*z^2*zb^2 + 37*zb^3 + 16*z*zb^3 + 12*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-55*z^2 + 68*z*zb + 37*z^2*zb - 19*zb^2 - 68*z*zb^2 + 
      37*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(4*z^3 - 5*z^2*zb + z*zb^2 + 3*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (50*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-3*z^3 - 27*z^2*zb + 40*z^3*zb + 67*z*zb^2 - 92*z^2*zb^2 - 
      45*zb^3 + 72*z*zb^3 - 12*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(11*z^2 - 26*z*zb + 21*zb^2 - 4*z*zb^2 - 2*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(11*z - 19*zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-240*z^4 + 715*z^3*zb + 106*z^4*zb - 753*z^2*zb^2 - 
      282*z^3*zb^2 + 333*z*zb^3 + 238*z^2*zb^3 - 63*zb^4 - 54*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-132*z^3 + 241*z^2*zb + 82*z^3*zb - 98*z*zb^2 - 
      166*z^2*zb^2 - 3*zb^3 + 86*z*zb^3 - 10*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-15*z^2 + 5*z*zb + 12*z^2*zb + 8*zb^2 - 11*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(z^2 - 14*z*zb + 17*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(z - 5*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-12 + 7*zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-48*z^3 + 156*z^2*zb + 22*z^3*zb - 169*z*zb^2 - 
      72*z^2*zb^2 + 63*zb^3 + 76*z*zb^3 - 28*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-18*z^2 + 42*z*zb + 12*z^2*zb - 27*zb^2 - 26*z*zb^2 + 
      17*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(3*z - 5*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-48*z^3 + 129*z^2*zb + 28*z^3*zb - 111*z*zb^2 - 
      78*z^2*zb^2 + 28*zb^3 + 72*z*zb^3 - 20*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-48*z^2 + 93*z*zb + 22*z^2*zb - 43*zb^2 - 44*z*zb^2 + 
      20*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-18*z + 17*zb + 12*z*zb - 11*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(7*z - 8*zb)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, {-1/2, 1/2, -1/2, -1/2}, 
  (-128*(-1 + zb)*(4 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-4*z^3 + 6*z^2*zb + 10*z^3*zb + 13*z*zb^2 - 30*z^2*zb^2 - 
      7*zb^3 + 10*z*zb^3 + 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-6*z + 4*z^2 - zb + 4*z*zb - zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)^2*zb*(2*z + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-8*z^3 + 13*z^2*zb + 8*z^3*zb + 3*z*zb^2 - 12*z^2*zb^2 - 
      12*z*zb^3 + 8*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-4*z^2 + 3*z*zb + 8*z^2*zb - 7*zb^2 - 4*z*zb^2 + 4*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(1 + z - 2*zb)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][
      z, zb])/(3*z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(5*z - 4*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)*(27*z + 27*zb + z*zb + 15*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-23*z^4 + 54*z^3*zb + 3*z^4*zb - 48*z^2*zb^2 + 
      12*z^3*zb^2 - 2*z*zb^3 - 10*z^2*zb^3 + 3*zb^4 + 14*z*zb^4 - 3*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-18*z^3 + 27*z^2*zb + 10*z^3*zb + 40*z*zb^2 - 17*z^2*zb^2 - 
      21*zb^3 - 60*z*zb^3 + 39*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(4*z^2 - z*zb + 9*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(27*z^4 - 76*z^3*zb + 3*z^4*zb + 78*z^2*zb^2 - 19*z^3*zb^2 - 
      24*z*zb^3 + 21*z^2*zb^3 + 11*zb^4 - 23*z*zb^4 + 2*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-46*z^3 + 79*z^2*zb + 16*z^3*zb + 4*z*zb^2 - 36*z^2*zb^2 - 
      5*zb^3 - 28*z*zb^3 + 16*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^2 + 8*z*zb + 5*z^2*zb - 7*zb^2 - 8*z*zb^2 + 11*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 2*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(5*z - zb)*(-1 + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-64*z^2 + 24*z*zb + 21*z^2*zb + 16*zb^2 + 30*z*zb^2 + 
      8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-37*z^5 + 135*z^4*zb + 20*z^5*zb - 198*z^3*zb^2 - 
      33*z^4*zb^2 + 118*z^2*zb^3 - 25*z^3*zb^3 - 42*z*zb^4 + 151*z^2*zb^4 - 
      129*z*zb^5 + 40*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^4 + 27*z^3*zb + 7*z^4*zb - 26*z^2*zb^2 - 20*z^3*zb^2 + 
      49*z*zb^3 + 8*z^2*zb^3 - 20*zb^4 - 44*z*zb^4 + 28*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(2*z + zb)*
     (z^2 - 3*z*zb + 8*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(9*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-128*z^5 + 273*z^4*zb + 72*z^5*zb - 101*z^3*zb^2 - 
      178*z^4*zb^2 - 85*z^2*zb^3 + 134*z^3*zb^3 - 21*z*zb^4 + 18*z^2*zb^4 + 
      14*zb^5 - 2*z*zb^5 + 4*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-74*z^4 + 69*z^3*zb + 54*z^4*zb + 84*z^2*zb^2 - 
      110*z^3*zb^2 - 37*z*zb^3 + 42*z^2*zb^3 + 6*zb^4 - 54*z*zb^4 + 20*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^3 - 5*z^2*zb + 7*z^3*zb + 7*z*zb^2 - z^2*zb^2 - 
      5*zb^3 - z*zb^3 + 7*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (9*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(15*z^3 - 20*z^2*zb + z*zb^2 - 2*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (200*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-39*z^4 + 119*z^3*zb + 12*z^4*zb - 137*z^2*zb^2 - 
      30*z^3*zb^2 + 81*z*zb^3 + 21*z^2*zb^3 - 16*zb^4 - 15*z*zb^4 + 4*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-33*z^3 + 58*z^2*zb + 27*z^3*zb - 61*z*zb^2 - 54*z^2*zb^2 + 
      8*zb^3 + 95*z*zb^3 - 40*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)^2*(3*z^2 + z*zb - 16*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-43*z^3 + 6*z^4 + 135*z^2*zb - 18*z^3*zb - 133*z*zb^2 + 
      9*z^2*zb^2 + 33*zb^3 + 11*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-109*z^3 + 6*z^4 + 214*z^2*zb + 14*z^3*zb - 101*z*zb^2 - 
      46*z^2*zb^2 + 28*zb^3 - 2*z*zb^3 - 4*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-15*z^2 + 8*z*zb + 11*z^2*zb - zb^2 - 8*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(2 + 3*z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(77*z^3 + 12*z^4 - 179*z^2*zb - 80*z^3*zb + 126*z*zb^2 + 
      124*z^2*zb^2 - 32*zb^3 - 48*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-33*z^2 + 58*z*zb + 23*z^2*zb - 32*zb^2 - 32*z*zb^2 + 
      16*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(5*z - 8*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-28*z^3 + 48*z^4 + 39*z^2*zb - 108*z^3*zb - z*zb^2 + 
      80*z^2*zb^2 - 2*zb^3 - 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(17*z^2 + 12*z^3 - 27*z*zb - 32*z^2*zb + 2*zb^2 + 28*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(-3*z + 2*zb + 2*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*(12*z^2 - 15*z*zb + 2*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, -1/2}, {1/2, -1/2, -1/2, -1/2}, 
  (128*(4 - 6*z - 7*zb + z*zb - 2*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(3*z^3 - 9*z^4 + z^2*zb + 3*z^3*zb + 6*z^4*zb - 21*z*zb^2 + 
      35*z^2*zb^2 + 6*z^3*zb^2 + 13*zb^3 - 21*z*zb^3 - 52*z^2*zb^3 + 
      50*z*zb^4 - 14*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-z - 3*z^2 + zb - 2*z*zb + 3*z^2*zb + 11*zb^2 + 7*z*zb^2 - 16*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-5*z + 7*zb + 13*z*zb - 15*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-6*z^3 + 10*z^2*zb + 3*z^3*zb + z*zb^2 - 2*z^2*zb^2 - 
      3*zb^3 - 7*z*zb^3 + 4*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-9*z^2 + 12*z*zb + 6*z^2*zb - 7*zb^2 - 8*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(3*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(81*z - 27*z^2 + 36*zb + 16*z^2*zb - 2*zb^2 - 4*z*zb^2 - 20*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(89*z^4 - 15*z^5 - 235*z^3*zb + 31*z^4*zb + 12*z^5*zb + 155*z^2*zb^2 - 
      17*z^3*zb^2 - 68*z^4*zb^2 - 17*z*zb^3 + 119*z^2*zb^3 + 98*z^3*zb^3 - 
      8*zb^4 - 116*z*zb^4 - 86*z^2*zb^4 + 30*zb^5 + 26*z*zb^5 + 2*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(46*z^2 - 3*z^3 - 36*z*zb - 16*z^2*zb + 3*z^3*zb - 2*zb^2 - 47*z*zb^2 - 
      22*z^2*zb^2 + 74*zb^3 + 83*z*zb^3 - 80*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(15*z^2 - 30*z*zb + z^2*zb + 23*zb^2 + 30*z*zb^2 - 39*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*zb*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(3*z^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-27*z^4 + 53*z^3*zb + 24*z^4*zb - 21*z^2*zb^2 - 60*z^3*zb^2 + 
      31*z*zb^3 + 36*z^2*zb^3 - 20*zb^4 - 20*z*zb^4 + 4*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-15*z^3 + 7*z^2*zb + 12*z^3*zb - 9*z*zb^2 - 14*z^2*zb^2 + 
      zb^3 + 24*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 + 10*z*zb - 5*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(256*z^2 + 4*z*zb - 208*z^2*zb + z^3*zb + 16*zb^2 + 20*z*zb^2 + 
      16*z^2*zb^2 + 6*zb^3 + 15*z*zb^3 + 4*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(175*z^5 - 518*z^4*zb - 178*z^5*zb + 516*z^3*zb^2 + 574*z^4*zb^2 + 
      23*z^5*zb^2 - 232*z^2*zb^3 - 576*z^3*zb^3 - 92*z^4*zb^3 + 59*z*zb^4 + 
      226*z^2*zb^4 + 40*z^3*zb^4 - 12*zb^5 - 16*z*zb^5 + 88*z^2*zb^5 - 
      6*zb^6 - 103*z*zb^6 + 32*zb^7)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(55*z^3 - 45*z^2*zb - 70*z^3*zb + 8*z*zb^2 + 88*z^2*zb^2 + 
      17*z^3*zb^2 - 6*zb^3 - 66*z*zb^3 - 37*z^2*zb^3 + 42*zb^4 + 52*z*zb^4 - 
      38*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-10*z^3 + 3*z^2*zb + 6*z^3*zb + 9*z*zb^2 - 15*z^2*zb^2 - 
      8*zb^3 + 3*z*zb^3 + 12*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(9*z^4*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 4}][z, zb])/(9*z^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-32*z^4 + 3*z^5 + 73*z^3*zb + 6*z^4*zb - 27*z^2*zb^2 - 
      40*z^3*zb^2 + 5*z*zb^3 + 24*z^2*zb^3 - 7*zb^4 - 3*z*zb^4 - 2*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-25*z^3 + 24*z^2*zb + 18*z^3*zb - 15*z*zb^2 - 18*z^2*zb^2 + 
      4*zb^3 + 18*z*zb^3 - 6*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(z + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (50*(-16*z - zb + 9*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-346*z^4 + 1029*z^3*zb + 261*z^4*zb - 1003*z^2*zb^2 - 813*z^3*zb^2 + 
      16*z^4*zb^2 + 375*z*zb^3 + 729*z^2*zb^3 - 4*z^3*zb^3 - 39*zb^4 - 
      215*z*zb^4 + 44*z^2*zb^4 + 6*zb^5 - 60*z*zb^5 + 20*zb^6)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(136*z^2 - 136*z*zb - 141*z^2*zb + 24*zb^2 + 138*z*zb^2 + 13*z^2*zb^2 - 
      21*zb^3 - 2*z*zb^3 - 11*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-31*z^2 + 30*z*zb + 15*z^2*zb - 7*zb^2 - 30*z*zb^2 + 
      23*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(3*z^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-48*z^4 + 75*z^3*zb + 34*z^4*zb + 15*z^2*zb^2 - 86*z^3*zb^2 - 
      7*z*zb^3 + 38*z^2*zb^3 - 19*zb^4 - 2*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-21*z^3 - 7*z^2*zb + 18*z^3*zb + 21*z*zb^2 - 9*zb^3 - 
      6*z*zb^3 + 4*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + 10*z*zb - 5*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-8 - 12*z + 3*zb + 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-59*z^3 - 21*z^4 + 159*z^2*zb + 103*z^3*zb + 18*z^4*zb - 123*z*zb^2 - 
      185*z^2*zb^2 - 52*z^3*zb^2 + 27*zb^3 + 107*z*zb^3 + 66*z^2*zb^3 - 
      12*zb^4 - 28*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-35*z - 3*z^2 + 27*zb + 34*z*zb + 3*z^2*zb - 21*zb^2 - 3*z*zb^2 - 
      2*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-11*z + 9*zb + 3*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, 
      zb])/(3*z^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-24*z^3 + 56*z^2*zb + 14*z^3*zb - 33*z*zb^2 - 37*z^2*zb^2 + 
      3*zb^3 + 26*z*zb^3 - 5*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-21*z^2 + 28*z*zb + 18*z^2*zb - 11*zb^2 - 24*z*zb^2 + 
      10*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(3*z - zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, {-1/2, -1/2, 1/2, 1/2}, 
  (-256*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(3*z^3 - z^4 + 21*z^2*zb - 24*z^3*zb + 3*z^4*zb - 37*z*zb^2 + 
      z^2*zb^2 + 21*z^3*zb^2 + 15*zb^3 + 44*z*zb^3 - 37*z^2*zb^3 - 24*zb^4 + 
      15*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)*(2*z^3 - 10*z*zb - z^2*zb + 9*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(5*z^3 - 4*z^4 + 3*z^2*zb - 11*z^3*zb + 5*z^4*zb - 9*z*zb^2 + 
      6*z^2*zb^2 + 3*z^3*zb^2 + 3*zb^3 + 11*z*zb^3 - 9*z^2*zb^3 - 6*zb^4 + 
      3*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(2*z^2 - 3*z^3 - 16*z*zb + 10*z^2*zb + 2*z^3*zb + 12*zb^2 + 
      15*z*zb^2 - 16*z^2*zb^2 - 18*zb^3 + 12*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z + 2*z^2 - 12*zb + 9*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-z^2 + 5*z^2*zb - z*zb^2 - 3*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z + 9*zb + z*zb - 12*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/((6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/((z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(27*z - 12*z^2 + 54*zb - 36*z*zb + 2*z^2*zb + 36*zb^2 - 21*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(33*z^4 - 12*z^5 - 71*z^3*zb + 12*z^4*zb + 8*z^5*zb - 45*z^2*zb^2 + 
      90*z^3*zb^2 - 45*z^4*zb^2 + 129*z*zb^3 - 20*z^2*zb^3 - z^3*zb^3 - 
      54*zb^4 - 126*z*zb^4 + 63*z^2*zb^4 + 72*zb^5 - 33*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-33*z^3 + 8*z^4 + 4*z^2*zb + 23*z^3*zb - 15*z*zb^2 - 
      20*z^2*zb^2 + 36*zb^3 - 3*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(3*z^4 - 18*z^5 + 27*z^3*zb - 4*z^4*zb + 12*z^5*zb - 73*z^2*zb^2 + 
      72*z^3*zb^2 - 23*z^4*zb^2 + 87*z*zb^3 - 138*z^2*zb^3 + 51*z^3*zb^3 - 
      36*zb^4 + 90*z*zb^4 - 47*z^2*zb^4 - 18*zb^5 + 15*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(2*z^3 - 16*z^4 - 3*z^2*zb + 12*z^3*zb + 11*z^4*zb - 34*z*zb^2 + 
      48*z^2*zb^2 - 18*z^3*zb^2 + 27*zb^3 + 8*z*zb^3 - 31*z^2*zb^3 - 
      36*zb^4 + 30*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 10*z^3 - 25*z*zb + 19*z^2*zb - 18*zb^2 + 15*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(30*z^3 - 35*z^2*zb + 13*z^3*zb + 18*z*zb^2 - 22*z^2*zb^2 - 
      21*zb^3 + 23*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-28*z^2 - 7*z*zb + 19*z^2*zb - 9*zb^2 + 13*z*zb^2 + 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(3*z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(84*z - 14*z^2 + 84*zb - 108*z*zb + 9*z^2*zb - 14*zb^2 + 9*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(114*z^4 - 13*z^5 - 240*z^3*zb - 120*z^4*zb + 11*z^5*zb + 
      102*z^2*zb^2 + 326*z^3*zb^2 + 6*z^4*zb^2 + 30*z*zb^3 - 128*z^2*zb^3 - 
      102*z^3*zb^3 - 18*zb^4 - 105*z*zb^4 + 112*z^2*zb^4 + 64*zb^5 - 
      39*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-33*z^3 + 2*z^4 + 25*z^2*zb + 26*z^3*zb - 44*z*zb^2 - 
      7*z^2*zb^2 + 46*zb^3 - 15*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(18*z^4 - 64*z^5 - 30*z^3*zb + 105*z^4*zb + 39*z^5*zb - 102*z^2*zb^2 + 
      128*z^3*zb^2 - 112*z^4*zb^2 + 240*z*zb^3 - 326*z^2*zb^3 + 
      102*z^3*zb^3 - 114*zb^4 + 120*z*zb^4 - 6*z^2*zb^4 + 13*zb^5 - 
      11*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(12*z^3 - 37*z^4 - 18*z^2*zb + 28*z^3*zb + 30*z^4*zb - 18*z*zb^2 + 
      42*z^2*zb^2 - 36*z^3*zb^2 + 12*zb^3 + 28*z*zb^3 - 36*z^2*zb^3 - 
      37*zb^4 + 30*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-5*z^2 + 14*z^3 - 11*z*zb + 11*z^2*zb - 50*zb^2 + 41*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-46*z^3 + 44*z^2*zb + 15*z^3*zb - 25*z*zb^2 + 7*z^2*zb^2 + 
      33*zb^3 - 26*z*zb^3 - 2*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(9*z*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-50*z^2 - 11*z*zb + 41*z^2*zb - 5*zb^2 + 11*z*zb^2 + 14*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (200*(-3*z - zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(39*z^4 - 89*z^3*zb - 51*z^4*zb + 101*z^2*zb^2 + 86*z^3*zb^2 + 
      12*z^4*zb^2 - 90*z*zb^3 - 41*z^2*zb^3 - 10*z^3*zb^3 + 35*zb^4 + 
      30*z*zb^4 - 15*z^2*zb^4 - 16*zb^5 + 9*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-33*z^3 + 8*z^2*zb + 27*z^3*zb - 59*z*zb^2 + 32*z^2*zb^2 + 
      76*zb^3 - 51*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(15*z^4 - 30*z^5 - 74*z^3*zb + 76*z^4*zb + 21*z^5*zb + 69*z^2*zb^2 + 
      21*z^3*zb^2 - 75*z^4*zb^2 + 19*z*zb^3 - 136*z^2*zb^3 + 78*z^3*zb^3 - 
      25*zb^4 + 61*z*zb^4 - 20*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(12*z^3 - 24*z^4 - 49*z^2*zb + 32*z^3*zb + 21*z^4*zb + 72*z*zb^2 - 
      40*z^3*zb^2 - 43*zb^3 - 12*z*zb^3 + 27*z^2*zb^3 + 20*zb^4 - 16*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-3*z^2 + 6*z^3 + 5*z*zb + z^2*zb - 46*zb^2 + 37*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-60*z^3 - 7*z^2*zb + 33*z^3*zb + 32*z*zb^2 + 48*z^2*zb^2 + 
      43*zb^3 - 89*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-24*z^2 - 37*z*zb + 21*z^2*zb + 17*zb^2 + 31*z*zb^2 - 8*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)^2*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-12*z^3 - 6*z^4 - 18*z^2*zb + 63*z^3*zb + 6*z^4*zb + 66*z*zb^2 - 
      70*z^2*zb^2 - 44*z^3*zb^2 - 34*zb^3 - 15*z*zb^3 + 64*z^2*zb^3 + 
      24*zb^4 - 24*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-9*z^2 - 2*z*zb + 13*z^2*zb + 10*zb^2 - 12*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(54*z^3 - 24*z^4 - 116*z^2*zb + 24*z^4*zb + 78*z*zb^2 + 75*z^2*zb^2 - 
      54*z^3*zb^2 - 18*zb^3 - 68*z*zb^3 + 44*z^2*zb^3 + 21*zb^4 - 16*z*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(18*z^2 - 6*z^3 - 44*z*zb + 9*z^2*zb + 6*z^3*zb + 28*zb^2 + 14*z*zb^2 - 
      20*z^2*zb^2 - 21*zb^3 + 16*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(3*z - 14*zb + 11*z*zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-30*z^2 + 32*z*zb + 27*z^2*zb - zb^2 - 33*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-24*z + 13*zb + 21*z*zb - 10*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/((z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, {-1/2, 1/2, -1/2, 1/2}, 
  (-128*(-4 + 8*z + 5*zb + 2*z*zb + 9*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(6*z^3 - 12*z^4 - 15*z^2*zb + 17*z^3*zb + 8*z^4*zb - 36*z*zb^2 + 
      57*z^2*zb^2 - 18*z^3*zb^2 + 21*zb^3 + 3*z*zb^3 - 42*z^2*zb^3 - 
      17*zb^4 + 34*z*zb^4 - 6*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-2*z^2 + 4*z^3 + z*zb + z^2*zb - 11*zb^2 - 8*z*zb^2 + 
      15*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(24*z^3 - 32*z^4 - 45*z^2*zb + 48*z^3*zb + 10*z^4*zb - 6*z*zb^2 + 
      12*z^2*zb^2 - 6*z^3*zb^2 + 3*zb^3 + 32*z*zb^3 - 42*z^2*zb^3 - 12*zb^4 + 
      14*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(18*z^2 - 24*z^3 - 12*z*zb + 3*z^2*zb + 16*z^3*zb + 18*zb^2 - 
      6*z*zb^2 - 8*z^2*zb^2 - 21*zb^3 + 16*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-6*z + 8*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-8*z^2 - 5*z*zb + 16*z^2*zb + zb^2 - 2*z*zb^2 - 2*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-6*z - 3*zb + 4*z*zb + 5*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/((z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(12*z - 24*z^2 + 27*zb - 25*z*zb + 8*z^2*zb + 6*zb^2 + 10*z*zb^2 + 
      6*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(20*z^4 - 40*z^5 + 21*z^3*zb + 53*z^4*zb + 32*z^5*zb - 183*z^2*zb^2 + 
      93*z^3*zb^2 - 60*z^4*zb^2 - 17*z*zb^3 + 55*z^2*zb^3 - 114*z^3*zb^3 + 
      63*zb^4 + 175*z*zb^4 + 94*z^2*zb^4 - 144*zb^5 - 102*z*zb^5 + 54*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-4*z^3 + 8*z^4 - 28*z^2*zb - z^3*zb + 32*z*zb^2 + 
      5*z^2*zb^2 - 48*zb^3 + 9*z*zb^3 + 27*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*zb*(3*z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(108*z^4 - 144*z^5 - 197*z^3*zb + 169*z^4*zb + 102*z^5*zb + 
      87*z^2*zb^2 + 25*z^3*zb^2 - 152*z^4*zb^2 - 159*z*zb^3 + 219*z^2*zb^3 - 
      60*z^3*zb^3 + 65*zb^4 - 85*z*zb^4 + 24*z^2*zb^4 + 8*zb^5 - 10*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(60*z^3 - 80*z^4 - 42*z^2*zb + 7*z^3*zb + 64*z^4*zb + 48*z*zb^2 - 
      13*z^2*zb^2 - 46*z^3*zb^2 + 30*zb^3 - 59*z*zb^3 + 44*z^2*zb^3 - 
      47*zb^4 + 34*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-12*z^2 + 16*z^3 - 7*z*zb + 7*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-18*z^3 - 5*z^2*zb + 33*z^3*zb + 10*z*zb^2 - 17*z^2*zb^2 - 
      11*zb^3 + 7*z*zb^3 + zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-20*z^2 - 7*z*zb + 16*z^2*zb - 9*zb^2 + 7*z*zb^2 + 13*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(3*z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(16*z^2 - 32*z^3 + 144*z*zb - 9*z^2*zb + 18*z^3*zb + 16*zb^2 - 
      9*z*zb^2 + 30*z^2*zb^2 - 32*zb^3 + 18*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(14*z^5 - 28*z^6 + 165*z^4*zb + 63*z^5*zb + 24*z^6*zb - 513*z^3*zb^2 - 
      129*z^4*zb^2 - 66*z^5*zb^2 + 283*z^2*zb^3 + 453*z^3*zb^3 - 
      36*z^4*zb^3 - 189*z*zb^4 - 39*z^2*zb^4 + 12*z^3*zb^4 + 96*zb^5 + 
      96*z*zb^5 - 204*z^2*zb^5 - 128*zb^6 + 126*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-2*z^4 + 4*z^5 - 59*z^3*zb - 5*z^4*zb + 74*z^2*zb^2 + 
      34*z^3*zb^2 - 53*z*zb^3 - 33*z^2*zb^3 - 32*zb^4 + 72*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(96*z^5 - 128*z^6 - 189*z^4*zb + 96*z^5*zb + 126*z^6*zb + 
      283*z^3*zb^2 - 39*z^4*zb^2 - 204*z^5*zb^2 - 513*z^2*zb^3 + 
      453*z^3*zb^3 + 12*z^4*zb^3 + 165*z*zb^4 - 129*z^2*zb^4 - 36*z^3*zb^4 + 
      14*zb^5 + 63*z*zb^5 - 66*z^2*zb^5 - 28*zb^6 + 24*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(42*z^4 - 56*z^5 - 32*z^3*zb - 19*z^4*zb + 48*z^5*zb + 124*z^2*zb^2 - 
      69*z^3*zb^2 - 20*z^4*zb^2 - 32*z*zb^3 - 69*z^2*zb^3 + 88*z^3*zb^3 + 
      42*zb^4 - 19*z*zb^4 - 20*z^2*zb^4 - 56*zb^5 + 48*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-6*z^3 + 8*z^4 - 5*z^2*zb + 11*z^3*zb - 29*z*zb^2 + 
      23*z^2*zb^2 - 14*zb^3 + 12*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-32*z^4 - 53*z^3*zb + 72*z^4*zb + 74*z^2*zb^2 - 33*z^3*zb^2 - 
      59*z*zb^3 + 34*z^2*zb^3 - 2*zb^4 - 5*z*zb^4 + 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-14*z^3 - 29*z^2*zb + 12*z^3*zb - 5*z*zb^2 + 23*z^2*zb^2 - 
      6*zb^3 + 11*z*zb^3 + 8*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (50*(3 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-129*z^4 - 27*z^5 + 307*z^3*zb + 153*z^4*zb + 24*z^5*zb - 
      147*z^2*zb^2 - 365*z^3*zb^2 - 24*z^4*zb^2 + 129*z*zb^3 + 123*z^2*zb^3 + 
      48*z^3*zb^3 - 64*zb^4 - 204*z*zb^4 + 120*z^2*zb^4 + 128*zb^5 - 
      72*z*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(30*z^3 + 3*z^4 - 8*z^2*zb - 21*z^3*zb - 38*z*zb^2 + 
      33*z^2*zb^2 + 64*zb^3 - 63*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)^2*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-17*z^3 - 53*z^4 + 18*z^5 + 243*z^2*zb - 93*z^3*zb - 30*z^4*zb - 
      483*z*zb^2 + 345*z^2*zb^2 + 54*z^3*zb^2 + 161*zb^3 - 7*z*zb^3 - 
      138*z^2*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-2*z^3 - 23*z^4 + 80*z^2*zb - 59*z^3*zb + 18*z^4*zb - 10*z*zb^2 - 
      61*z^2*zb^2 + 60*z^3*zb^2 + 28*zb^3 + 7*z*zb^3 - 30*z^2*zb^3 - 
      56*zb^4 + 48*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-z^2 + 5*z^3 - 7*z*zb + 7*z^2*zb - 28*zb^2 + 24*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-32*z^2 + 9*z^3 + 34*z*zb + 6*z^2*zb - 26*zb^2 + 9*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 - 7*z*zb + 21*z^2*zb - 4*zb^2 + 7*z*zb^2 + 8*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/((z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(8 + 9*z + 3*z^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-59*z^3 - 12*z^4 + 174*z^2*zb + 36*z^3*zb + 12*z^4*zb - 123*z*zb^2 - 
      108*z^2*zb^2 + 32*zb^3 + 36*z*zb^3 + 12*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(23*z^2 - 43*z*zb + 6*z^2*zb + 32*zb^2 - 18*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-13*z^3 + 21*z^4 + 12*z^5 + 12*z^2*zb - 39*z^3*zb - 24*z^4*zb + 
      39*z*zb^2 - 9*z^2*zb^2 + 12*z^3*zb^2 - 14*zb^3 - 21*z*zb^3 + 
      24*z^2*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-14*z^2 + 3*z^3 + 52*z*zb - 30*z^2*zb - 14*zb^2 - 21*z*zb^2 + 
      24*z^2*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-5*z + 3*z^2 + 14*zb - 12*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(11*z^2 + 3*z^3 - z*zb - 24*z^2*zb + 2*zb^2 + 9*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 2*zb + 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/((z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, {-1/2, 1/2, 1/2, -1/2}, 
  (256*(-1 + zb)*(-2 + 4*z + 3*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-6*z^3 + 8*z^4 + 9*z^2*zb - 12*z^3*zb + 19*z*zb^2 - 
      12*z^2*zb^2 - 14*zb^3 + 8*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)^2*(2*z^2 + 5*z*zb - 6*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-16*z^3 + 8*z^4 + 28*z^2*zb - 14*z^3*zb + 3*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 - 14*z*zb^3 + 6*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-10*z^2 + 4*z^3 + 9*z*zb - 4*z^2*zb - 7*zb^2 + 8*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(2*z - 3*zb)*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-8*z^2 + 16*z^3 + 12*z*zb - 22*z^2*zb + 3*zb^2 - z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*z*(-1 + 2*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(4*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-36*z + 12*z^2 - 81*zb - 22*z*zb - 18*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-20*z^4 + 4*z^5 + 3*z^3*zb - 10*z^4*zb + 207*z^2*zb^2 - 
      6*z^3*zb^2 - 239*z*zb^3 - 86*z^2*zb^3 + 81*zb^4 + 102*z*zb^4 - 36*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(4*z^3 + 7*z^2*zb + 2*z*zb^2 - 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(24*z^4 + 48*z^5 - 97*z^3*zb - 140*z^4*zb + 123*z^2*zb^2 + 
      130*z^3*zb^2 - 123*z*zb^3 + 18*z^2*zb^3 + 41*zb^4 - 30*z*zb^4 + 6*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(16*z^3 + 16*z^4 - 47*z^2*zb - 46*z^3*zb + 118*z*zb^2 + 
      12*z^2*zb^2 - 55*zb^3 - 26*z*zb^3 + 12*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-21*z^3 + 33*z^4 + 41*z^2*zb - 54*z^3*zb - 9*z*zb^2 + 
      11*z^2*zb^2 + 3*zb^3 - 4*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-7*z^2 + 11*z^3 + 8*z*zb - 8*z^2*zb - 9*zb^2 + 5*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(12*z^2 - z*zb + zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(16*z^2 + 8*z^3 + 24*z*zb + 30*z^2*zb - 64*zb^2 + 21*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^5 + 4*z^6 - 21*z^4*zb - 2*z^5*zb - 85*z^3*zb^2 + 
      18*z^4*zb^2 - 101*z^2*zb^3 + 134*z^3*zb^3 + 273*z*zb^4 - 178*z^2*zb^4 - 
      128*zb^5 + 72*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(2*z^3 - z^2*zb + 20*z*zb^2 - 15*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(40*z^6 - 42*z^4*zb - 129*z^5*zb + 118*z^3*zb^2 + 
      151*z^4*zb^2 - 198*z^2*zb^3 - 25*z^3*zb^3 + 135*z*zb^4 - 33*z^2*zb^4 - 
      37*zb^5 + 20*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(6*z^4 + 20*z^5 - 37*z^3*zb - 54*z^4*zb + 84*z^2*zb^2 + 
      42*z^3*zb^2 + 69*z*zb^3 - 110*z^2*zb^3 - 74*zb^4 + 54*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-20*z^4 + 28*z^5 + 49*z^3*zb - 44*z^4*zb - 26*z^2*zb^2 + 
      8*z^3*zb^2 + 27*z*zb^3 - 20*z^2*zb^3 - 9*zb^4 + 7*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-5*z^3 + 7*z^4 + 7*z^2*zb - z^3*zb - 5*z*zb^2 - z^2*zb^2 - 
      9*zb^3 + 7*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + 2*zb)*
     (8*z^2 - 3*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(9*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (9*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-27*z^4 + 105*z^3*zb + 24*z^4*zb - 385*z^2*zb^2 + 
      68*z^3*zb^2 + 435*z*zb^3 - 108*z^2*zb^3 - 160*zb^4 + 48*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(z - 3*zb)*(3*z - zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(5*z^3 + 34*z^4 + 57*z^2*zb - 138*z^3*zb - 65*z*zb^2 + 
      138*z^2*zb^2 + 35*zb^3 - 66*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-z^3 + 4*z^4 + 44*z^2*zb - 22*z^3*zb - 181*z*zb^2 + 
      100*z^2*zb^2 + 106*zb^3 - 50*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(z - 5*zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(2*z^2 + 11*z^3 + 14*z*zb - 28*z^2*zb - 2*zb^2 + 3*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-z^2 + 5*z^3 + 8*z*zb - 8*z^2*zb - 15*zb^2 + 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(13*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-8 + 3*z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^3 - 59*z^2*zb + 28*z^3*zb + 81*z*zb^2 - 32*z^2*zb^2 - 
      32*zb^3 + 12*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(2*z - 3*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-47*z^3 + 12*z^4 + 111*z^2*zb - 24*z^3*zb - 104*z*zb^2 + 
      28*z^2*zb^2 + 32*zb^3 - 8*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(17*z^2 - 57*z*zb + 16*z^2*zb + 32*zb^2 - 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-23*z^2 + 13*z^3 + 28*z*zb - 14*z^2*zb - 12*zb^2 + 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(-2*z + z^2 + 3*zb - 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(5*z - 2*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, {1/2, -1/2, -1/2, 1/2}, 
  (-128*(-1 + z)*(4 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-4*z^3 + 6*z^2*zb + 10*z^3*zb + 13*z*zb^2 - 30*z^2*zb^2 - 
      7*zb^3 + 10*z*zb^3 + 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*zb*(-6*z + 4*z^2 - zb + 4*z*zb - zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*zb*(2*z + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-8*z^3 + 13*z^2*zb + 8*z^3*zb + 3*z*zb^2 - 12*z^2*zb^2 - 
      12*z*zb^3 + 8*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-4*z^2 + 3*z*zb + 8*z^2*zb - 7*zb^2 - 4*z*zb^2 + 4*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*(1 + z - 2*zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*(5*z - 4*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(27*z + 27*zb + z*zb + 15*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-23*z^4 + 54*z^3*zb + 3*z^4*zb - 48*z^2*zb^2 + 12*z^3*zb^2 - 
      2*z*zb^3 - 10*z^2*zb^3 + 3*zb^4 + 14*z*zb^4 - 3*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-18*z^3 + 27*z^2*zb + 10*z^3*zb + 40*z*zb^2 - 17*z^2*zb^2 - 
      21*zb^3 - 60*z*zb^3 + 39*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - z*zb + 9*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(27*z^4 - 76*z^3*zb + 3*z^4*zb + 78*z^2*zb^2 - 19*z^3*zb^2 - 
      24*z*zb^3 + 21*z^2*zb^3 + 11*zb^4 - 23*z*zb^4 + 2*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-46*z^3 + 79*z^2*zb + 16*z^3*zb + 4*z*zb^2 - 36*z^2*zb^2 - 
      5*zb^3 - 28*z*zb^3 + 16*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^2 + 8*z*zb + 5*z^2*zb - 7*zb^2 - 8*z*zb^2 + 11*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(z^2 + 2*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(5*z - zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-64*z^2 + 24*z*zb + 21*z^2*zb + 16*zb^2 + 30*z*zb^2 + 
      8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-37*z^5 + 135*z^4*zb + 20*z^5*zb - 198*z^3*zb^2 - 
      33*z^4*zb^2 + 118*z^2*zb^3 - 25*z^3*zb^3 - 42*z*zb^4 + 151*z^2*zb^4 - 
      129*z*zb^5 + 40*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^4 + 27*z^3*zb + 7*z^4*zb - 26*z^2*zb^2 - 20*z^3*zb^2 + 
      49*z*zb^3 + 8*z^2*zb^3 - 20*zb^4 - 44*z*zb^4 + 28*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(2*z + zb)*
     (z^2 - 3*z*zb + 8*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(9*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-128*z^5 + 273*z^4*zb + 72*z^5*zb - 101*z^3*zb^2 - 
      178*z^4*zb^2 - 85*z^2*zb^3 + 134*z^3*zb^3 - 21*z*zb^4 + 18*z^2*zb^4 + 
      14*zb^5 - 2*z*zb^5 + 4*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-74*z^4 + 69*z^3*zb + 54*z^4*zb + 84*z^2*zb^2 - 
      110*z^3*zb^2 - 37*z*zb^3 + 42*z^2*zb^3 + 6*zb^4 - 54*z*zb^4 + 20*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^3 - 5*z^2*zb + 7*z^3*zb + 7*z*zb^2 - z^2*zb^2 - 
      5*zb^3 - z*zb^3 + 7*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (9*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(15*z^3 - 20*z^2*zb + z*zb^2 - 2*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (200*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-39*z^4 + 119*z^3*zb + 12*z^4*zb - 137*z^2*zb^2 - 
      30*z^3*zb^2 + 81*z*zb^3 + 21*z^2*zb^3 - 16*zb^4 - 15*z*zb^4 + 4*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-33*z^3 + 58*z^2*zb + 27*z^3*zb - 61*z*zb^2 - 54*z^2*zb^2 + 
      8*zb^3 + 95*z*zb^3 - 40*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + z*zb - 16*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-43*z^3 + 6*z^4 + 135*z^2*zb - 18*z^3*zb - 133*z*zb^2 + 
      9*z^2*zb^2 + 33*zb^3 + 11*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-109*z^3 + 6*z^4 + 214*z^2*zb + 14*z^3*zb - 101*z*zb^2 - 
      46*z^2*zb^2 + 28*zb^3 - 2*z*zb^3 - 4*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-15*z^2 + 8*z*zb + 11*z^2*zb - zb^2 - 8*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(3*z^2 - 4*zb^2)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(2 + 3*z)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(77*z^3 + 12*z^4 - 179*z^2*zb - 80*z^3*zb + 126*z*zb^2 + 
      124*z^2*zb^2 - 32*zb^3 - 48*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-33*z^2 + 58*z*zb + 23*z^2*zb - 32*zb^2 - 32*z*zb^2 + 
      16*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(5*z - 8*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-28*z^3 + 48*z^4 + 39*z^2*zb - 108*z^3*zb - z*zb^2 + 
      80*z^2*zb^2 - 2*zb^3 - 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(17*z^2 + 12*z^3 - 27*z*zb - 32*z^2*zb + 2*zb^2 + 28*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-3*z + 2*zb + 2*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(12*z^2 - 15*z*zb + 2*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)^2*(3*z - 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, {1/2, -1/2, 1/2, -1/2}, 
  (512*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(4*z^3 - 3*z^4 - 2*z^2*zb - 7*z^3*zb + 4*z^4*zb - 16*z*zb^2 + 
      23*z^2*zb^2 - 2*z^3*zb^2 + 10*zb^3 + 7*z*zb^3 - 16*z^2*zb^3 - 12*zb^4 + 
      10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z^3 - 8*z^2*zb + 2*zb^2 + 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(10*z^3 - 12*z^4 - 16*z^2*zb + 7*z^3*zb + 10*z^4*zb - 2*z*zb^2 + 
      23*z^2*zb^2 - 16*z^3*zb^2 + 4*zb^3 - 7*z*zb^3 - 2*z^2*zb^3 - 3*zb^4 + 
      4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 9*z^3 - 8*z*zb + 5*z^2*zb + 6*z^3*zb + 6*zb^2 + 5*z*zb^2 - 
      8*z^2*zb^2 - 9*zb^3 + 6*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-z + 3*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z^2 + 5*z^2*zb - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-3*z - zb + z*zb + 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(54*z - 9*z^2 + 54*zb - 48*z*zb + 4*z^2*zb - 9*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(46*z^4 - z^5 - 112*z^3*zb - 37*z^4*zb + 2*z^5*zb + 92*z^2*zb^2 + 
      72*z^3*zb^2 - 2*z^4*zb^2 + 8*z*zb^3 - 48*z^2*zb^3 + 2*z^3*zb^3 - 
      18*zb^4 - 63*z*zb^4 + 34*z^2*zb^4 + 45*zb^5 - 20*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(18*z^3 + z^4 - 39*z^2*zb - 2*z^3*zb + 40*z*zb^2 + 
      9*z^2*zb^2 - 27*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^4 - 45*z^5 - 8*z^3*zb + 63*z^4*zb + 20*z^5*zb - 92*z^2*zb^2 + 
      48*z^3*zb^2 - 34*z^4*zb^2 + 112*z*zb^3 - 72*z^2*zb^3 - 2*z^3*zb^3 - 
      46*zb^4 + 37*z*zb^4 + 2*z^2*zb^4 + zb^5 - 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(16*z^3 - 33*z^4 - 8*z^2*zb + 20*z^3*zb + 24*z^4*zb - 8*z*zb^2 - 
      6*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 + 20*z*zb^3 - 16*z^2*zb^3 - 
      33*zb^4 + 24*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^2 + 9*z^3 + 6*z*zb - 6*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(27*z^3 - 40*z^2*zb + 39*z*zb^2 - 9*z^2*zb^2 - 18*zb^3 + 
      2*z*zb^3 - zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][
      z, zb])/(3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 + 6*z*zb + 13*z^2*zb - 5*zb^2 - 6*z*zb^2 + 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-64*z^2 - 16*z^3 + 4*z*zb + 40*z^2*zb + 11*z^3*zb - 64*zb^2 + 
      40*z*zb^2 + 4*z^2*zb^2 - 16*zb^3 + 11*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-37*z^5 - 7*z^6 + 100*z^4*zb + 55*z^5*zb + 6*z^6*zb - 164*z^3*zb^2 - 
      61*z^4*zb^2 - 19*z^5*zb^2 + 184*z^2*zb^3 + 55*z^3*zb^3 - 26*z^4*zb^3 - 
      127*z*zb^4 - 100*z^2*zb^4 + 90*z^3*zb^4 + 32*zb^5 + 130*z*zb^5 - 
      92*z^2*zb^5 - 48*zb^6 + 29*z*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(9*z^4 + z^5 - 6*z^3*zb - 5*z^4*zb - z^2*zb^2 + z^3*zb^2 + 
      8*z*zb^3 + 3*z^2*zb^3 - 16*zb^4 + 6*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(32*z^5 - 48*z^6 - 127*z^4*zb + 130*z^5*zb + 29*z^6*zb + 
      184*z^3*zb^2 - 100*z^4*zb^2 - 92*z^5*zb^2 - 164*z^2*zb^3 + 
      55*z^3*zb^3 + 90*z^4*zb^3 + 100*z*zb^4 - 61*z^2*zb^4 - 26*z^3*zb^4 - 
      37*zb^5 + 55*z*zb^5 - 19*z^2*zb^5 - 7*zb^6 + 6*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(14*z^4 - 21*z^5 - 48*z^3*zb + 34*z^4*zb + 18*z^5*zb + 80*z^2*zb^2 - 
      25*z^3*zb^2 - 40*z^4*zb^2 - 48*z*zb^3 - 25*z^2*zb^3 + 56*z^3*zb^3 + 
      14*zb^4 + 34*z*zb^4 - 40*z^2*zb^4 - 21*zb^5 + 18*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-2*z^3 + 3*z^4 + 6*z^2*zb - 3*z^3*zb - 9*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-16*z^4 + 8*z^3*zb + 6*z^4*zb - z^2*zb^2 + 3*z^3*zb^2 - 
      6*z*zb^3 + z^2*zb^3 + 9*zb^4 - 5*z*zb^4 + zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-7*z^3 - 9*z^2*zb + 6*z^3*zb + 6*z*zb^2 + 6*z^2*zb^2 - 
      2*zb^3 - 3*z*zb^3 + 3*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (100*(-2*z - 2*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(41*z^4 - 97*z^3*zb - 53*z^4*zb + 113*z^2*zb^2 + 83*z^3*zb^2 + 
      18*z^4*zb^2 - 79*z*zb^3 - 43*z^2*zb^3 - 22*z^3*zb^3 + 30*zb^4 + 
      z*zb^4 + 10*z^2*zb^4 - 4*zb^5 + 2*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-27*z^3 + 42*z^2*zb + 7*z^3*zb - 59*z*zb^2 + 18*z^2*zb^2 + 
      52*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(30*z^4 - 4*z^5 - 79*z^3*zb + z^4*zb + 2*z^5*zb + 113*z^2*zb^2 - 
      43*z^3*zb^2 + 10*z^4*zb^2 - 97*z*zb^3 + 83*z^2*zb^3 - 22*z^3*zb^3 + 
      41*zb^4 - 53*z*zb^4 + 18*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(24*z^3 + z^4 - 32*z^2*zb - 20*z^3*zb - 32*z*zb^2 + 70*z^2*zb^2 - 
      8*z^3*zb^2 + 24*zb^3 - 20*z*zb^3 - 8*z^2*zb^3 + zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^2 + z^3 + 6*z*zb - 6*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-52*z^3 + 59*z^2*zb + 33*z^3*zb - 42*z*zb^2 - 18*z^2*zb^2 + 
      27*zb^3 - 7*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 + 6*z*zb + 21*z^2*zb + 3*zb^2 - 6*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(14*z^3 - 23*z^4 - 84*z^2*zb + 89*z^3*zb + 18*z^4*zb + 118*z*zb^2 - 
      65*z^2*zb^2 - 72*z^3*zb^2 - 52*zb^3 - 25*z*zb^3 + 82*z^2*zb^3 + 
      32*zb^4 - 32*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^2 + 5*z^3 + 16*z*zb - 24*z^2*zb - 20*zb^2 + 21*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(52*z^3 - 32*z^4 - 118*z^2*zb + 25*z^3*zb + 32*z^4*zb + 84*z*zb^2 + 
      65*z^2*zb^2 - 82*z^3*zb^2 - 14*zb^3 - 89*z*zb^3 + 72*z^2*zb^3 + 
      23*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(34*z^2 - 23*z^3 - 72*z*zb + 27*z^2*zb + 18*z^3*zb + 34*zb^2 + 
      27*z*zb^2 - 40*z^2*zb^2 - 23*zb^3 + 18*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-7*z + 5*z^2 + 11*zb - 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-20*z^2 + 16*z*zb + 21*z^2*zb + 2*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 7*zb + 9*z*zb - 5*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, -1/2, 1/2}, {1/2, 1/2, -1/2, -1/2}, 
  (-128*(6 - 12*z - 5*zb + 2*z*zb - zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(9*z^3 - 18*z^4 - 25*z^2*zb + 38*z^3*zb + 12*z^4*zb + 11*z*zb^2 + 
      3*z^2*zb^2 - 32*z^3*zb^2 + 9*zb^3 - 28*z*zb^3 + 12*z^2*zb^3 - 3*zb^4 + 
      16*z*zb^4 - 4*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-3*z^2 + 6*z^3 + 4*z*zb - 6*z^2*zb + zb^2 - 7*z*zb^2 + 
      5*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(36*z^3 - 48*z^4 - 90*z^2*zb + 102*z^3*zb + 20*z^4*zb + 56*z*zb^2 - 
      37*z^2*zb^2 - 44*z^3*zb^2 + 2*zb^3 - 12*z*zb^3 + 12*z^2*zb^3 - 
      13*zb^4 + 16*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(27*z^2 - 36*z^3 - 38*z*zb + 32*z^2*zb + 24*z^3*zb + 7*zb^2 + 
      16*z*zb^2 - 32*z^2*zb^2 - 4*zb^3 + 4*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-3*z + 4*z^2 + zb - 2*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-12*z^2 + 10*z*zb + 14*z^2*zb + 4*zb^2 - 13*z*zb^2 - 3*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-3*z + zb + 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/((z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    ((6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(27*z - 54*z^2 + 36*zb - 4*z*zb + 32*z^2*zb - 13*zb^2 + 16*z*zb^2 - 
      10*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(15*z^4 - 30*z^5 - 9*z^3*zb + 82*z^4*zb + 24*z^5*zb - 63*z^2*zb^2 - 
      79*z^3*zb^2 - 76*z^4*zb^2 + 89*z*zb^3 + 57*z^2*zb^3 + 68*z^3*zb^3 - 
      16*zb^4 - 63*z*zb^4 - 4*z^2*zb^4 + zb^5 + 4*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^3 + 6*z^4 - 10*z^2*zb - 12*z^3*zb + 43*z*zb^2 + 
      7*z^2*zb^2 - 22*zb^3 - 28*z*zb^3 + 19*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*zb*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(81*z^4 - 108*z^5 - 211*z^3*zb + 184*z^4*zb + 88*z^5*zb + 
      167*z^2*zb^2 + 21*z^3*zb^2 - 222*z^4*zb^2 - 45*z*zb^3 - 99*z^2*zb^3 + 
      146*z^3*zb^3 + 24*zb^4 - 37*z*zb^4 + 2*z^2*zb^4 + 7*zb^5 + 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(45*z^3 - 60*z^4 - 67*z^2*zb + 34*z^3*zb + 48*z^4*zb + 19*z*zb^2 + 
      54*z^2*zb^2 - 64*z^3*zb^2 - 13*zb^3 + 6*z*zb^3 + 4*z^2*zb^3 - 2*zb^4 - 
      4*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^2 + 4*z^3 + 2*z^2*zb - 5*zb^2 + 2*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-27*z^3 + 2*z^2*zb + 40*z^3*zb + 43*z*zb^2 - 43*z^2*zb^2 - 
      10*zb^3 + 4*z*zb^3 - 9*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^2 - 4*z*zb + 4*z^2*zb + zb^2 + 2*z*zb^2 + 2*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(32*z + 39*z^2 + 2*z^3 + 32*zb - 36*z*zb - 15*z^2*zb + 39*zb^2 - 
      15*z*zb^2 + 2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-46*z^4 - 38*z^5 + 77*z^3*zb + 163*z^4*zb + 32*z^5*zb - 39*z^2*zb^2 - 
      215*z^3*zb^2 - 104*z^4*zb^2 - 29*z*zb^3 + 257*z^2*zb^3 + 80*z^3*zb^3 + 
      13*zb^4 - 187*z*zb^4 - 56*z^2*zb^4 + 68*zb^5 + 44*z*zb^5 - 20*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^3 + 6*z^4 + z^2*zb - 17*z^3*zb - 98*z*zb^2 + 
      62*z^2*zb^2 + 71*zb^3 - 25*z*zb^3 - 14*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-13*z^4 - 68*z^5 + 20*z^6 + 29*z^3*zb + 187*z^4*zb - 44*z^5*zb + 
      39*z^2*zb^2 - 257*z^3*zb^2 + 56*z^4*zb^2 - 77*z*zb^3 + 215*z^2*zb^3 - 
      80*z^3*zb^3 + 46*zb^4 - 163*z*zb^4 + 104*z^2*zb^4 + 38*zb^5 - 
      32*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(z^3 - 40*z^4 - 13*z^2*zb + 60*z^3*zb + 28*z^4*zb - 13*z*zb^2 + 
      8*z^2*zb^2 - 40*z^3*zb^2 + zb^3 + 60*z*zb^3 - 40*z^2*zb^3 - 40*zb^4 + 
      28*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 4*z^3 + 2*z*zb - 2*z^2*zb - 13*zb^2 + 10*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-71*z^3 + 14*z^4 + 98*z^2*zb + 25*z^3*zb - z*zb^2 - 
      62*z^2*zb^2 - 14*zb^3 + 17*z*zb^3 - 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-13*z^2 + 2*z*zb + 10*z^2*zb - zb^2 - 2*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(153*z^4 - 27*z^5 - 399*z^3*zb - 49*z^4*zb + 24*z^5*zb + 455*z^2*zb^2 + 
      137*z^3*zb^2 - 52*z^4*zb^2 - 241*z*zb^3 - 267*z^2*zb^3 + 168*z^3*zb^3 + 
      48*zb^4 + 270*z*zb^4 - 192*z^2*zb^4 - 96*zb^5 + 68*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-43*z^3 + 3*z^4 + 88*z^2*zb - 14*z^3*zb + 11*z*zb^2 - 
      43*z^2*zb^2 - 48*zb^3 + 46*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^5*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(121*z^3 - 87*z^4 + 10*z^5 - 419*z^2*zb + 321*z^3*zb - 30*z^4*zb + 
      423*z*zb^2 - 293*z^2*zb^2 - 6*z^3*zb^2 - 141*zb^3 + 91*z*zb^3 + 
      10*z^2*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(85*z^3 - 52*z^4 - 139*z^2*zb + 30*z^3*zb + 40*z^4*zb + 91*z*zb^2 + 
      18*z^2*zb^2 - 64*z^3*zb^2 - 21*zb^3 - 70*z*zb^3 + 76*z^2*zb^3 + 
      42*zb^4 - 36*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-7*z^2 + 4*z^3 + 8*z*zb - 6*z^2*zb + 7*zb^2 - 6*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-43*z^2 + 7*z^3 + 88*z*zb - 4*z^2*zb - 37*zb^2 - 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-11*z^2 + 4*z*zb + 8*z^2*zb - zb^2 - 2*z*zb^2 + 2*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - z + 3*z^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(86*z^3 - 47*z^4 - 196*z^2*zb + 46*z^3*zb + 32*z^4*zb + 162*z*zb^2 - 
      3*z^2*zb^2 - 40*z^3*zb^2 - 48*zb^3 - 4*z*zb^3 + 12*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-32*z^2 + 15*z^3 + 82*z*zb - 49*z^2*zb - 48*zb^2 + 
      32*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-3*z^3 - 19*z^4 + 12*z^5 + 47*z^2*zb + 6*z^3*zb - 24*z^4*zb - 
      61*z*zb^2 + z^2*zb^2 + 32*z^3*zb^2 + 21*zb^3 + 4*z*zb^3 - 16*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(41*z^2 - 32*z^3 - 58*z*zb + 20*z^2*zb + 20*z^3*zb + 21*zb^2 + 
      4*z*zb^2 - 16*z^2*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + zb)*(-5*z + 4*z^2 + 7*zb - 6*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-z^2 + 7*z^3 - 4*z*zb - 11*z^2*zb + 3*zb^2 + 6*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-3*z + zb + 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, {-1/2, -1/2, 1/2, 1/2}, 
  (-256*(-1 + zb)*(-3 + 2*z + 6*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(2*z^3 + 4*z^4 - 33*z^2*zb - 6*z^3*zb + 57*z*zb^2 + 
      14*z^2*zb^2 - 24*zb^3 - 26*z*zb^3 + 12*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-8*z^2 + 23*z*zb + 16*z^2*zb - 12*zb^2 - 43*z*zb^2 + 
      24*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(2*z - 3*zb)*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-6*z^3 - 4*z^2*zb + 2*z^3*zb + 21*z*zb^2 + 12*z^2*zb^2 - 
      9*zb^3 - 28*z*zb^3 + 12*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-8*z^2 + 21*z*zb + 2*z^2*zb - 15*zb^2 - 6*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-5*z + 6*zb + 11*z*zb - 12*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][
      z, zb])/(z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*(4*z^2 - 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-36*z + 6*z^2 - 27*zb - 52*z*zb - 36*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-48*z^4 + 2*z^5 + 81*z^3*zb - 22*z^4*zb - 3*z^2*zb^2 + 
      204*z^3*zb^2 - 49*z*zb^3 - 476*z^2*zb^3 + 27*zb^4 + 410*z*zb^4 - 
      126*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-13*z^3 + 47*z^2*zb + 5*z^3*zb - 67*z*zb^2 - 32*z^2*zb^2 + 
      27*zb^3 + 69*z*zb^3 - 36*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(8*z^2 - 7*z*zb - 9*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-24*z^4 + 18*z^5 + 73*z^3*zb - 68*z^4*zb - 39*z^2*zb^2 + 
      68*z^3*zb^2 - 33*z*zb^3 + 15*zb^4 - 22*z*zb^4 + 12*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-30*z^3 + 6*z^4 + 37*z^2*zb - 32*z^3*zb + 4*z*zb^2 + 
      96*z^2*zb^2 - 3*zb^3 - 120*z*zb^3 + 42*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-10*z^2 + 17*z*zb + z^2*zb - 9*zb^2 - 11*z*zb^2 + 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(12*z^3 - 11*z^2*zb + 6*z*zb^2 - 3*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(112*z + 4*z^2 - 48*zb - 18*z*zb - 15*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(134*z^4 + 2*z^5 - 501*z^3*zb - 68*z^4*zb + 693*z^2*zb^2 + 
      208*z^3*zb^2 - 413*z*zb^3 - 218*z^2*zb^3 + 75*zb^4 + 86*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-34*z^3 + 113*z^2*zb + 26*z^3*zb - 136*z*zb^2 - 
      119*z^2*zb^2 + 39*zb^3 + 196*z*zb^3 - 85*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(4*z^2 + 7*z*zb - 23*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-118*z^4 + 12*z^5 + 348*z^3*zb - 12*z^4*zb - 348*z^2*zb^2 - 
      17*z^3*zb^2 + 133*z*zb^3 + 12*z^2*zb^3 - 21*zb^4 + 15*z*zb^4 - 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-170*z^3 + 6*z^4 + 347*z^2*zb + 52*z^3*zb - 202*z*zb^2 - 
      98*z^2*zb^2 + 37*zb^3 + 16*z*zb^3 + 12*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-55*z^2 + 68*z*zb + 37*z^2*zb - 19*zb^2 - 68*z*zb^2 + 
      37*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(4*z^3 - 5*z^2*zb + z*zb^2 + 3*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (50*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-3*z^3 - 27*z^2*zb + 40*z^3*zb + 67*z*zb^2 - 92*z^2*zb^2 - 
      45*zb^3 + 72*z*zb^3 - 12*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(11*z^2 - 26*z*zb + 21*zb^2 - 4*z*zb^2 - 2*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(11*z - 19*zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-240*z^4 + 715*z^3*zb + 106*z^4*zb - 753*z^2*zb^2 - 
      282*z^3*zb^2 + 333*z*zb^3 + 238*z^2*zb^3 - 63*zb^4 - 54*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-132*z^3 + 241*z^2*zb + 82*z^3*zb - 98*z*zb^2 - 
      166*z^2*zb^2 - 3*zb^3 + 86*z*zb^3 - 10*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-15*z^2 + 5*z*zb + 12*z^2*zb + 8*zb^2 - 11*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(z^2 - 14*z*zb + 17*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(z - 5*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-12 + 7*zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-48*z^3 + 156*z^2*zb + 22*z^3*zb - 169*z*zb^2 - 
      72*z^2*zb^2 + 63*zb^3 + 76*z*zb^3 - 28*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-18*z^2 + 42*z*zb + 12*z^2*zb - 27*zb^2 - 26*z*zb^2 + 
      17*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(3*z - 5*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-48*z^3 + 129*z^2*zb + 28*z^3*zb - 111*z*zb^2 - 
      78*z^2*zb^2 + 28*zb^3 + 72*z*zb^3 - 20*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-48*z^2 + 93*z*zb + 22*z^2*zb - 43*zb^2 - 44*z*zb^2 + 
      20*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-18*z + 17*zb + 12*z*zb - 11*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(7*z - 8*zb)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, {-1/2, 1/2, -1/2, 1/2}, 
  (-128*(-1 + zb)*(4 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-4*z^3 + 6*z^2*zb + 10*z^3*zb + 13*z*zb^2 - 30*z^2*zb^2 - 
      7*zb^3 + 10*z*zb^3 + 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-6*z + 4*z^2 - zb + 4*z*zb - zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)^2*zb*(2*z + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-8*z^3 + 13*z^2*zb + 8*z^3*zb + 3*z*zb^2 - 12*z^2*zb^2 - 
      12*z*zb^3 + 8*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-4*z^2 + 3*z*zb + 8*z^2*zb - 7*zb^2 - 4*z*zb^2 + 4*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(1 + z - 2*zb)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][
      z, zb])/(3*z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(5*z - 4*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)*(27*z + 27*zb + z*zb + 15*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-23*z^4 + 54*z^3*zb + 3*z^4*zb - 48*z^2*zb^2 + 
      12*z^3*zb^2 - 2*z*zb^3 - 10*z^2*zb^3 + 3*zb^4 + 14*z*zb^4 - 3*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-18*z^3 + 27*z^2*zb + 10*z^3*zb + 40*z*zb^2 - 17*z^2*zb^2 - 
      21*zb^3 - 60*z*zb^3 + 39*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(4*z^2 - z*zb + 9*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(27*z^4 - 76*z^3*zb + 3*z^4*zb + 78*z^2*zb^2 - 19*z^3*zb^2 - 
      24*z*zb^3 + 21*z^2*zb^3 + 11*zb^4 - 23*z*zb^4 + 2*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-46*z^3 + 79*z^2*zb + 16*z^3*zb + 4*z*zb^2 - 36*z^2*zb^2 - 
      5*zb^3 - 28*z*zb^3 + 16*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^2 + 8*z*zb + 5*z^2*zb - 7*zb^2 - 8*z*zb^2 + 11*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 2*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(5*z - zb)*(-1 + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-64*z^2 + 24*z*zb + 21*z^2*zb + 16*zb^2 + 30*z*zb^2 + 
      8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-37*z^5 + 135*z^4*zb + 20*z^5*zb - 198*z^3*zb^2 - 
      33*z^4*zb^2 + 118*z^2*zb^3 - 25*z^3*zb^3 - 42*z*zb^4 + 151*z^2*zb^4 - 
      129*z*zb^5 + 40*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^4 + 27*z^3*zb + 7*z^4*zb - 26*z^2*zb^2 - 20*z^3*zb^2 + 
      49*z*zb^3 + 8*z^2*zb^3 - 20*zb^4 - 44*z*zb^4 + 28*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(2*z + zb)*
     (z^2 - 3*z*zb + 8*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(9*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-128*z^5 + 273*z^4*zb + 72*z^5*zb - 101*z^3*zb^2 - 
      178*z^4*zb^2 - 85*z^2*zb^3 + 134*z^3*zb^3 - 21*z*zb^4 + 18*z^2*zb^4 + 
      14*zb^5 - 2*z*zb^5 + 4*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-74*z^4 + 69*z^3*zb + 54*z^4*zb + 84*z^2*zb^2 - 
      110*z^3*zb^2 - 37*z*zb^3 + 42*z^2*zb^3 + 6*zb^4 - 54*z*zb^4 + 20*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^3 - 5*z^2*zb + 7*z^3*zb + 7*z*zb^2 - z^2*zb^2 - 
      5*zb^3 - z*zb^3 + 7*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (9*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(15*z^3 - 20*z^2*zb + z*zb^2 - 2*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (200*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-39*z^4 + 119*z^3*zb + 12*z^4*zb - 137*z^2*zb^2 - 
      30*z^3*zb^2 + 81*z*zb^3 + 21*z^2*zb^3 - 16*zb^4 - 15*z*zb^4 + 4*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-33*z^3 + 58*z^2*zb + 27*z^3*zb - 61*z*zb^2 - 54*z^2*zb^2 + 
      8*zb^3 + 95*z*zb^3 - 40*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)^2*(3*z^2 + z*zb - 16*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-43*z^3 + 6*z^4 + 135*z^2*zb - 18*z^3*zb - 133*z*zb^2 + 
      9*z^2*zb^2 + 33*zb^3 + 11*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-109*z^3 + 6*z^4 + 214*z^2*zb + 14*z^3*zb - 101*z*zb^2 - 
      46*z^2*zb^2 + 28*zb^3 - 2*z*zb^3 - 4*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-15*z^2 + 8*z*zb + 11*z^2*zb - zb^2 - 8*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(2 + 3*z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(77*z^3 + 12*z^4 - 179*z^2*zb - 80*z^3*zb + 126*z*zb^2 + 
      124*z^2*zb^2 - 32*zb^3 - 48*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-33*z^2 + 58*z*zb + 23*z^2*zb - 32*zb^2 - 32*z*zb^2 + 
      16*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(5*z - 8*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-28*z^3 + 48*z^4 + 39*z^2*zb - 108*z^3*zb - z*zb^2 + 
      80*z^2*zb^2 - 2*zb^3 - 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(17*z^2 + 12*z^3 - 27*z*zb - 32*z^2*zb + 2*zb^2 + 28*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(-3*z + 2*zb + 2*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*(12*z^2 - 15*z*zb + 2*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, {-1/2, 1/2, 1/2, -1/2}, 
  (512*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (256*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (256*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, 
      zb])/(3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (144*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(z^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(11*z - 9*zb)*(-1 + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(z - 9*zb)*(-1 + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(9*z - 11*zb)*(-1 + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(3*z - 7*zb)*(-1 + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(9*z - zb)*(-1 + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(7*z - 3*zb)*(-1 + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (256*(-1 + zb)^2*(z^2 + 9*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)^2*(7*z^2 + 63*z*zb - 48*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(z^2 + 9*z*zb + 16*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(48*z^2 - 63*z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)^2*(21*z^2 - 46*z*zb + 21*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(3*z^2 - 8*z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(16*z^2 + 9*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)^2*(7*z^2 + 8*z*zb - 3*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (160*(-1 + zb)^2*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (80*(-1 + zb)^2*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^4*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (160*(-1 + zb)^2*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (52*(-1 + zb)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)^2*(z + 11*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (80*(-1 + zb)^2*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*(11*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (32*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, 
      zb])/(3*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (32*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*z^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, 
      zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^
      2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
  {-1/2, 1/2, 1/2, -1/2}, {1/2, -1/2, -1/2, 1/2}, 
  (128*(4 - 6*z - 7*zb + z*zb - 2*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(3*z^3 - 9*z^4 + z^2*zb + 3*z^3*zb + 6*z^4*zb - 21*z*zb^2 + 
      35*z^2*zb^2 + 6*z^3*zb^2 + 13*zb^3 - 21*z*zb^3 - 52*z^2*zb^3 + 
      50*z*zb^4 - 14*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-z - 3*z^2 + zb - 2*z*zb + 3*z^2*zb + 11*zb^2 + 7*z*zb^2 - 16*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-5*z + 7*zb + 13*z*zb - 15*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-6*z^3 + 10*z^2*zb + 3*z^3*zb + z*zb^2 - 2*z^2*zb^2 - 
      3*zb^3 - 7*z*zb^3 + 4*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-9*z^2 + 12*z*zb + 6*z^2*zb - 7*zb^2 - 8*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(3*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(81*z - 27*z^2 + 36*zb + 16*z^2*zb - 2*zb^2 - 4*z*zb^2 - 20*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(89*z^4 - 15*z^5 - 235*z^3*zb + 31*z^4*zb + 12*z^5*zb + 155*z^2*zb^2 - 
      17*z^3*zb^2 - 68*z^4*zb^2 - 17*z*zb^3 + 119*z^2*zb^3 + 98*z^3*zb^3 - 
      8*zb^4 - 116*z*zb^4 - 86*z^2*zb^4 + 30*zb^5 + 26*z*zb^5 + 2*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(46*z^2 - 3*z^3 - 36*z*zb - 16*z^2*zb + 3*z^3*zb - 2*zb^2 - 47*z*zb^2 - 
      22*z^2*zb^2 + 74*zb^3 + 83*z*zb^3 - 80*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(15*z^2 - 30*z*zb + z^2*zb + 23*zb^2 + 30*z*zb^2 - 39*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*zb*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(3*z^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-27*z^4 + 53*z^3*zb + 24*z^4*zb - 21*z^2*zb^2 - 60*z^3*zb^2 + 
      31*z*zb^3 + 36*z^2*zb^3 - 20*zb^4 - 20*z*zb^4 + 4*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-15*z^3 + 7*z^2*zb + 12*z^3*zb - 9*z*zb^2 - 14*z^2*zb^2 + 
      zb^3 + 24*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 + 10*z*zb - 5*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(256*z^2 + 4*z*zb - 208*z^2*zb + z^3*zb + 16*zb^2 + 20*z*zb^2 + 
      16*z^2*zb^2 + 6*zb^3 + 15*z*zb^3 + 4*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(175*z^5 - 518*z^4*zb - 178*z^5*zb + 516*z^3*zb^2 + 574*z^4*zb^2 + 
      23*z^5*zb^2 - 232*z^2*zb^3 - 576*z^3*zb^3 - 92*z^4*zb^3 + 59*z*zb^4 + 
      226*z^2*zb^4 + 40*z^3*zb^4 - 12*zb^5 - 16*z*zb^5 + 88*z^2*zb^5 - 
      6*zb^6 - 103*z*zb^6 + 32*zb^7)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(55*z^3 - 45*z^2*zb - 70*z^3*zb + 8*z*zb^2 + 88*z^2*zb^2 + 
      17*z^3*zb^2 - 6*zb^3 - 66*z*zb^3 - 37*z^2*zb^3 + 42*zb^4 + 52*z*zb^4 - 
      38*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-10*z^3 + 3*z^2*zb + 6*z^3*zb + 9*z*zb^2 - 15*z^2*zb^2 - 
      8*zb^3 + 3*z*zb^3 + 12*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(9*z^4*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 4}][z, zb])/(9*z^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-32*z^4 + 3*z^5 + 73*z^3*zb + 6*z^4*zb - 27*z^2*zb^2 - 
      40*z^3*zb^2 + 5*z*zb^3 + 24*z^2*zb^3 - 7*zb^4 - 3*z*zb^4 - 2*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-25*z^3 + 24*z^2*zb + 18*z^3*zb - 15*z*zb^2 - 18*z^2*zb^2 + 
      4*zb^3 + 18*z*zb^3 - 6*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(z + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (50*(-16*z - zb + 9*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-346*z^4 + 1029*z^3*zb + 261*z^4*zb - 1003*z^2*zb^2 - 813*z^3*zb^2 + 
      16*z^4*zb^2 + 375*z*zb^3 + 729*z^2*zb^3 - 4*z^3*zb^3 - 39*zb^4 - 
      215*z*zb^4 + 44*z^2*zb^4 + 6*zb^5 - 60*z*zb^5 + 20*zb^6)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(136*z^2 - 136*z*zb - 141*z^2*zb + 24*zb^2 + 138*z*zb^2 + 13*z^2*zb^2 - 
      21*zb^3 - 2*z*zb^3 - 11*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-31*z^2 + 30*z*zb + 15*z^2*zb - 7*zb^2 - 30*z*zb^2 + 
      23*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 4}][z, zb])/(3*z^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-48*z^4 + 75*z^3*zb + 34*z^4*zb + 15*z^2*zb^2 - 86*z^3*zb^2 - 
      7*z*zb^3 + 38*z^2*zb^3 - 19*zb^4 - 2*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-21*z^3 - 7*z^2*zb + 18*z^3*zb + 21*z*zb^2 - 9*zb^3 - 
      6*z*zb^3 + 4*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + 10*z*zb - 5*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-8 - 12*z + 3*zb + 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-59*z^3 - 21*z^4 + 159*z^2*zb + 103*z^3*zb + 18*z^4*zb - 123*z*zb^2 - 
      185*z^2*zb^2 - 52*z^3*zb^2 + 27*zb^3 + 107*z*zb^3 + 66*z^2*zb^3 - 
      12*zb^4 - 28*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-35*z - 3*z^2 + 27*zb + 34*z*zb + 3*z^2*zb - 21*zb^2 - 3*z*zb^2 - 
      2*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-11*z + 9*zb + 3*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 4}][z, 
      zb])/(3*z^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-24*z^3 + 56*z^2*zb + 14*z^3*zb - 33*z*zb^2 - 37*z^2*zb^2 + 
      3*zb^3 + 26*z*zb^3 - 5*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-21*z^2 + 28*z*zb + 18*z^2*zb - 11*zb^2 - 24*z*zb^2 + 
      10*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(3*z - zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, {1/2, -1/2, 1/2, -1/2}, 
  (256*(-1 + zb)*(-2 + 3*z + 4*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^3 + 6*z^4 + 3*z^2*zb - 14*z^3*zb + 28*z*zb^2 + 
      6*z^2*zb^2 - 16*zb^3 - 14*z*zb^3 + 8*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-3*z^2 - 12*z*zb + z^2*zb + 8*zb^2 + 22*z*zb^2 - 16*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(z - 4*zb)*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-14*z^3 + 19*z^2*zb + 8*z^3*zb + 9*z*zb^2 - 12*z^2*zb^2 - 
      6*zb^3 - 12*z*zb^3 + 8*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^2 + 9*z*zb + 8*z^2*zb - 10*zb^2 - 4*z*zb^2 + 4*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(1 + z - 2*zb)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][
      z, zb])/(3*z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*(6*z^2 - 5*z*zb - 2*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(81*z + 18*z^2 + 36*zb + 22*z*zb - 12*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(41*z^4 + 6*z^5 - 123*z^3*zb - 30*z^4*zb + 123*z^2*zb^2 + 
      18*z^3*zb^2 - 97*z*zb^3 + 130*z^2*zb^3 + 24*zb^4 - 140*z*zb^4 + 
      48*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-3*z^3 + 9*z^2*zb + 4*z^3*zb - 41*z*zb^2 - 11*z^2*zb^2 + 
      21*zb^3 + 54*z*zb^3 - 33*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z^2 - z*zb + 12*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^3*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-81*z^4 + 36*z^5 + 239*z^3*zb - 102*z^4*zb - 207*z^2*zb^2 + 
      86*z^3*zb^2 - 3*z*zb^3 + 6*z^2*zb^3 + 20*zb^4 + 10*z*zb^4 - 4*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-55*z^3 + 12*z^4 + 118*z^2*zb - 26*z^3*zb - 47*z*zb^2 + 
      12*z^2*zb^2 + 16*zb^3 - 46*z*zb^3 + 16*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^2 + 8*z*zb + 5*z^2*zb - 7*zb^2 - 8*z*zb^2 + 11*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(9*z^3 - 2*z^2*zb - 7*z*zb^2 - 4*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-64*z^2 + 24*z*zb + 21*z^2*zb + 16*zb^2 + 30*z*zb^2 + 
      8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-37*z^5 + 135*z^4*zb + 20*z^5*zb - 198*z^3*zb^2 - 
      33*z^4*zb^2 + 118*z^2*zb^3 - 25*z^3*zb^3 - 42*z*zb^4 + 151*z^2*zb^4 - 
      129*z*zb^5 + 40*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^4 + 27*z^3*zb + 7*z^4*zb - 26*z^2*zb^2 - 20*z^3*zb^2 + 
      49*z*zb^3 + 8*z^2*zb^3 - 20*zb^4 - 44*z*zb^4 + 28*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(2*z + zb)*
     (z^2 - 3*z*zb + 8*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(9*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-128*z^5 + 273*z^4*zb + 72*z^5*zb - 101*z^3*zb^2 - 
      178*z^4*zb^2 - 85*z^2*zb^3 + 134*z^3*zb^3 - 21*z*zb^4 + 18*z^2*zb^4 + 
      14*zb^5 - 2*z*zb^5 + 4*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-74*z^4 + 69*z^3*zb + 54*z^4*zb + 84*z^2*zb^2 - 
      110*z^3*zb^2 - 37*z*zb^3 + 42*z^2*zb^3 + 6*zb^4 - 54*z*zb^4 + 20*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^3 - 5*z^2*zb + 7*z^3*zb + 7*z*zb^2 - z^2*zb^2 - 
      5*zb^3 - z*zb^3 + 7*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (9*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(15*z^3 - 20*z^2*zb + z*zb^2 - 2*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (50*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-35*z^3 + 65*z^2*zb + 66*z^3*zb - 57*z*zb^2 - 138*z^2*zb^2 - 
      5*zb^3 + 138*z*zb^3 - 34*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-2*z^2 + 14*z*zb + 3*z^2*zb + 2*zb^2 - 28*z*zb^2 + 11*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(z - 13*zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-160*z^4 + 435*z^3*zb + 48*z^4*zb - 385*z^2*zb^2 - 
      108*z^3*zb^2 + 105*z*zb^3 + 68*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-106*z^3 + 181*z^2*zb + 50*z^3*zb - 44*z*zb^2 - 
      100*z^2*zb^2 + zb^3 + 22*z*zb^3 - 4*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-15*z^2 + 8*z*zb + 11*z^2*zb - zb^2 - 8*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(z - 3*zb)*(3*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)*(5*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)*(-8 + 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-32*z^3 + 104*z^2*zb + 8*z^3*zb - 111*z*zb^2 - 28*z^2*zb^2 + 
      47*zb^3 + 24*z*zb^3 - 12*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-12*z^2 + 28*z*zb + 8*z^2*zb - 23*zb^2 - 14*z*zb^2 + 
      13*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(2*z - 5*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-32*z^3 + 81*z^2*zb + 12*z^3*zb - 59*z*zb^2 - 32*z^2*zb^2 + 
      2*zb^3 + 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-32*z^2 + 57*z*zb + 8*z^2*zb - 17*zb^2 - 16*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(-3*z + 2*zb + 2*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, -1/2}, {1/2, 1/2, -1/2, -1/2}, 
  (-128*(-6 + zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-6*z^3 + 14*z^2*zb + 10*z^3*zb - 3*z*zb^2 - 30*z^2*zb^2 - 
      3*zb^3 + 20*z*zb^3 - 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*zb*(-4*z + 6*z^2 + zb - 4*z*zb + zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(3*z - zb)*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-12*z^3 + 27*z^2*zb + 12*z^3*zb - 13*z*zb^2 - 28*z^2*zb^2 + 
      12*z*zb^3 + 2*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-6*z^2 + 7*z*zb + 12*z^2*zb - 3*zb^2 - 16*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(1 + 6*z - 7*zb)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][
      z, zb])/(z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(5*z - 6*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-54*z - 27*zb + 12*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-36*z^4 + 93*z^3*zb + 17*z^4*zb - 75*z^2*zb^2 - 
      34*z^3*zb^2 + 9*z*zb^3 + 18*z^2*zb^3 + 5*zb^4 + 10*z*zb^4 - 7*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-21*z^3 + 38*z^2*zb + 15*z^3*zb - z*zb^2 - 22*z^2*zb^2 - 
      4*zb^3 - 29*z*zb^3 + 24*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(3*z^2 - 5*z*zb + 10*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-54*z^4 + 171*z^3*zb + 12*z^4*zb - 199*z^2*zb^2 - 
      25*z^3*zb^2 + 99*z*zb^3 + 13*z^2*zb^3 - 21*zb^4 + 9*z*zb^4 - 5*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-72*z^3 + 159*z^2*zb + 36*z^3*zb - 98*z*zb^2 - 86*z^2*zb^2 + 
      19*zb^3 + 48*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-21*z^2 + 28*z*zb + 15*z^2*zb - 11*zb^2 - 40*z*zb^2 + 
      29*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(z - 5*zb)*(-1 + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*z*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(112*z + 4*z^2 - 48*zb - 18*z*zb - 15*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(134*z^4 + 2*z^5 - 501*z^3*zb - 68*z^4*zb + 693*z^2*zb^2 + 
      208*z^3*zb^2 - 413*z*zb^3 - 218*z^2*zb^3 + 75*zb^4 + 86*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-34*z^3 + 113*z^2*zb + 26*z^3*zb - 136*z*zb^2 - 
      119*z^2*zb^2 + 39*zb^3 + 196*z*zb^3 - 85*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(4*z^2 + 7*z*zb - 23*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-118*z^4 + 12*z^5 + 348*z^3*zb - 12*z^4*zb - 348*z^2*zb^2 - 
      17*z^3*zb^2 + 133*z*zb^3 + 12*z^2*zb^3 - 21*zb^4 + 15*z*zb^4 - 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-170*z^3 + 6*z^4 + 347*z^2*zb + 52*z^3*zb - 202*z*zb^2 - 
      98*z^2*zb^2 + 37*zb^3 + 16*z*zb^3 + 12*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-55*z^2 + 68*z*zb + 37*z^2*zb - 19*zb^2 - 68*z*zb^2 + 
      37*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (4*z^3 - 5*z^2*zb + z*zb^2 + 3*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (200*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-66*z^4 + 198*z^3*zb + 23*z^4*zb - 217*z^2*zb^2 - 
      43*z^3*zb^2 + 99*z*zb^3 + 9*z^2*zb^3 - 12*zb^4 + 21*z*zb^4 - 12*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-97*z^3 + 238*z^2*zb + 63*z^3*zb - 189*z*zb^2 - 
      178*z^2*zb^2 + 36*zb^3 + 187*z*zb^3 - 60*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + zb)^2*(17*z^2 - 13*z*zb - 12*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^5*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(29*z^3 + 2*z^4 - 90*z^2*zb - 6*z^3*zb + 84*z*zb^2 + 
      14*z^2*zb^2 - 21*zb^3 - 12*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(116*z^3 + 2*z^4 - 217*z^2*zb - 44*z^3*zb + 114*z*zb^2 + 
      46*z^2*zb^2 - 21*zb^3 + 16*z*zb^3 - 12*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-47*z^2 + 52*z*zb + 29*z^2*zb - 9*zb^2 - 40*z*zb^2 + 
      15*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)^2*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb + 2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(3 + 2*z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(78*z^3 + 8*z^4 - 191*z^2*zb - 60*z^3*zb + 159*z*zb^2 + 
      86*z^2*zb^2 - 48*zb^3 - 32*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-42*z^2 + 87*z*zb + 22*z^2*zb - 48*zb^2 - 43*z*zb^2 + 
      24*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(5*z - 6*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^5*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-12*z^3 + 32*z^4 + 6*z^2*zb - 72*z^3*zb + 11*z*zb^2 + 
      60*z^2*zb^2 - 3*zb^3 - 22*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(18*z^2 + 8*z^3 - 23*z*zb - 28*z^2*zb + 3*zb^2 + 22*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-13*z + 12*zb + 7*z*zb - 6*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, 
      zb])/(z^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(4*z - 3*zb)*(2*z - zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, {-1/2, 1/2, 1/2, 1/2}, 
  (256*(-1 + zb)*(-2 + 4*z + 3*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-6*z^3 + 8*z^4 + 9*z^2*zb - 12*z^3*zb + 19*z*zb^2 - 
      12*z^2*zb^2 - 14*zb^3 + 8*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)^2*(2*z^2 + 5*z*zb - 6*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-16*z^3 + 8*z^4 + 28*z^2*zb - 14*z^3*zb + 3*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 - 14*z*zb^3 + 6*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-10*z^2 + 4*z^3 + 9*z*zb - 4*z^2*zb - 7*zb^2 + 8*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(2*z - 3*zb)*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-8*z^2 + 16*z^3 + 12*z*zb - 22*z^2*zb + 3*zb^2 - z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*z*(-1 + 2*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(4*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-36*z + 12*z^2 - 81*zb - 22*z*zb - 18*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-20*z^4 + 4*z^5 + 3*z^3*zb - 10*z^4*zb + 207*z^2*zb^2 - 
      6*z^3*zb^2 - 239*z*zb^3 - 86*z^2*zb^3 + 81*zb^4 + 102*z*zb^4 - 36*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(4*z^3 + 7*z^2*zb + 2*z*zb^2 - 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(24*z^4 + 48*z^5 - 97*z^3*zb - 140*z^4*zb + 123*z^2*zb^2 + 
      130*z^3*zb^2 - 123*z*zb^3 + 18*z^2*zb^3 + 41*zb^4 - 30*z*zb^4 + 6*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(16*z^3 + 16*z^4 - 47*z^2*zb - 46*z^3*zb + 118*z*zb^2 + 
      12*z^2*zb^2 - 55*zb^3 - 26*z*zb^3 + 12*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-21*z^3 + 33*z^4 + 41*z^2*zb - 54*z^3*zb - 9*z*zb^2 + 
      11*z^2*zb^2 + 3*zb^3 - 4*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-7*z^2 + 11*z^3 + 8*z*zb - 8*z^2*zb - 9*zb^2 + 5*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(12*z^2 - z*zb + zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(16*z^2 + 8*z^3 + 24*z*zb + 30*z^2*zb - 64*zb^2 + 21*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^5 + 4*z^6 - 21*z^4*zb - 2*z^5*zb - 85*z^3*zb^2 + 
      18*z^4*zb^2 - 101*z^2*zb^3 + 134*z^3*zb^3 + 273*z*zb^4 - 178*z^2*zb^4 - 
      128*zb^5 + 72*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(2*z^3 - z^2*zb + 20*z*zb^2 - 15*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(40*z^6 - 42*z^4*zb - 129*z^5*zb + 118*z^3*zb^2 + 
      151*z^4*zb^2 - 198*z^2*zb^3 - 25*z^3*zb^3 + 135*z*zb^4 - 33*z^2*zb^4 - 
      37*zb^5 + 20*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(6*z^4 + 20*z^5 - 37*z^3*zb - 54*z^4*zb + 84*z^2*zb^2 + 
      42*z^3*zb^2 + 69*z*zb^3 - 110*z^2*zb^3 - 74*zb^4 + 54*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-20*z^4 + 28*z^5 + 49*z^3*zb - 44*z^4*zb - 26*z^2*zb^2 + 
      8*z^3*zb^2 + 27*z*zb^3 - 20*z^2*zb^3 - 9*zb^4 + 7*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-5*z^3 + 7*z^4 + 7*z^2*zb - z^3*zb - 5*z*zb^2 - z^2*zb^2 - 
      9*zb^3 + 7*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + 2*zb)*
     (8*z^2 - 3*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(9*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (9*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-27*z^4 + 105*z^3*zb + 24*z^4*zb - 385*z^2*zb^2 + 
      68*z^3*zb^2 + 435*z*zb^3 - 108*z^2*zb^3 - 160*zb^4 + 48*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(z - 3*zb)*(3*z - zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(5*z^3 + 34*z^4 + 57*z^2*zb - 138*z^3*zb - 65*z*zb^2 + 
      138*z^2*zb^2 + 35*zb^3 - 66*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-z^3 + 4*z^4 + 44*z^2*zb - 22*z^3*zb - 181*z*zb^2 + 
      100*z^2*zb^2 + 106*zb^3 - 50*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(z - 5*zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(2*z^2 + 11*z^3 + 14*z*zb - 28*z^2*zb - 2*zb^2 + 3*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-z^2 + 5*z^3 + 8*z*zb - 8*z^2*zb - 15*zb^2 + 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(13*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-8 + 3*z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^3 - 59*z^2*zb + 28*z^3*zb + 81*z*zb^2 - 32*z^2*zb^2 - 
      32*zb^3 + 12*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(2*z - 3*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-47*z^3 + 12*z^4 + 111*z^2*zb - 24*z^3*zb - 104*z*zb^2 + 
      28*z^2*zb^2 + 32*zb^3 - 8*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(17*z^2 - 57*z*zb + 16*z^2*zb + 32*zb^2 - 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-23*z^2 + 13*z^3 + 28*z*zb - 14*z^2*zb - 12*zb^2 + 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(-2*z + z^2 + 3*zb - 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(5*z - 2*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, {1/2, -1/2, 1/2, 1/2}, 
  (512*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(4*z^3 - 3*z^4 - 2*z^2*zb - 7*z^3*zb + 4*z^4*zb - 16*z*zb^2 + 
      23*z^2*zb^2 - 2*z^3*zb^2 + 10*zb^3 + 7*z*zb^3 - 16*z^2*zb^3 - 12*zb^4 + 
      10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z^3 - 8*z^2*zb + 2*zb^2 + 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(10*z^3 - 12*z^4 - 16*z^2*zb + 7*z^3*zb + 10*z^4*zb - 2*z*zb^2 + 
      23*z^2*zb^2 - 16*z^3*zb^2 + 4*zb^3 - 7*z*zb^3 - 2*z^2*zb^3 - 3*zb^4 + 
      4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 9*z^3 - 8*z*zb + 5*z^2*zb + 6*z^3*zb + 6*zb^2 + 5*z*zb^2 - 
      8*z^2*zb^2 - 9*zb^3 + 6*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-z + 3*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z^2 + 5*z^2*zb - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-3*z - zb + z*zb + 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(54*z - 9*z^2 + 54*zb - 48*z*zb + 4*z^2*zb - 9*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(46*z^4 - z^5 - 112*z^3*zb - 37*z^4*zb + 2*z^5*zb + 92*z^2*zb^2 + 
      72*z^3*zb^2 - 2*z^4*zb^2 + 8*z*zb^3 - 48*z^2*zb^3 + 2*z^3*zb^3 - 
      18*zb^4 - 63*z*zb^4 + 34*z^2*zb^4 + 45*zb^5 - 20*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(18*z^3 + z^4 - 39*z^2*zb - 2*z^3*zb + 40*z*zb^2 + 
      9*z^2*zb^2 - 27*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^4 - 45*z^5 - 8*z^3*zb + 63*z^4*zb + 20*z^5*zb - 92*z^2*zb^2 + 
      48*z^3*zb^2 - 34*z^4*zb^2 + 112*z*zb^3 - 72*z^2*zb^3 - 2*z^3*zb^3 - 
      46*zb^4 + 37*z*zb^4 + 2*z^2*zb^4 + zb^5 - 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(16*z^3 - 33*z^4 - 8*z^2*zb + 20*z^3*zb + 24*z^4*zb - 8*z*zb^2 - 
      6*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 + 20*z*zb^3 - 16*z^2*zb^3 - 
      33*zb^4 + 24*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^2 + 9*z^3 + 6*z*zb - 6*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(27*z^3 - 40*z^2*zb + 39*z*zb^2 - 9*z^2*zb^2 - 18*zb^3 + 
      2*z*zb^3 - zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][
      z, zb])/(3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 + 6*z*zb + 13*z^2*zb - 5*zb^2 - 6*z*zb^2 + 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-64*z^2 - 16*z^3 + 4*z*zb + 40*z^2*zb + 11*z^3*zb - 64*zb^2 + 
      40*z*zb^2 + 4*z^2*zb^2 - 16*zb^3 + 11*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-37*z^5 - 7*z^6 + 100*z^4*zb + 55*z^5*zb + 6*z^6*zb - 164*z^3*zb^2 - 
      61*z^4*zb^2 - 19*z^5*zb^2 + 184*z^2*zb^3 + 55*z^3*zb^3 - 26*z^4*zb^3 - 
      127*z*zb^4 - 100*z^2*zb^4 + 90*z^3*zb^4 + 32*zb^5 + 130*z*zb^5 - 
      92*z^2*zb^5 - 48*zb^6 + 29*z*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(9*z^4 + z^5 - 6*z^3*zb - 5*z^4*zb - z^2*zb^2 + z^3*zb^2 + 
      8*z*zb^3 + 3*z^2*zb^3 - 16*zb^4 + 6*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(32*z^5 - 48*z^6 - 127*z^4*zb + 130*z^5*zb + 29*z^6*zb + 
      184*z^3*zb^2 - 100*z^4*zb^2 - 92*z^5*zb^2 - 164*z^2*zb^3 + 
      55*z^3*zb^3 + 90*z^4*zb^3 + 100*z*zb^4 - 61*z^2*zb^4 - 26*z^3*zb^4 - 
      37*zb^5 + 55*z*zb^5 - 19*z^2*zb^5 - 7*zb^6 + 6*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(14*z^4 - 21*z^5 - 48*z^3*zb + 34*z^4*zb + 18*z^5*zb + 80*z^2*zb^2 - 
      25*z^3*zb^2 - 40*z^4*zb^2 - 48*z*zb^3 - 25*z^2*zb^3 + 56*z^3*zb^3 + 
      14*zb^4 + 34*z*zb^4 - 40*z^2*zb^4 - 21*zb^5 + 18*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-2*z^3 + 3*z^4 + 6*z^2*zb - 3*z^3*zb - 9*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-16*z^4 + 8*z^3*zb + 6*z^4*zb - z^2*zb^2 + 3*z^3*zb^2 - 
      6*z*zb^3 + z^2*zb^3 + 9*zb^4 - 5*z*zb^4 + zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-7*z^3 - 9*z^2*zb + 6*z^3*zb + 6*z*zb^2 + 6*z^2*zb^2 - 
      2*zb^3 - 3*z*zb^3 + 3*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (100*(-2*z - 2*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(41*z^4 - 97*z^3*zb - 53*z^4*zb + 113*z^2*zb^2 + 83*z^3*zb^2 + 
      18*z^4*zb^2 - 79*z*zb^3 - 43*z^2*zb^3 - 22*z^3*zb^3 + 30*zb^4 + 
      z*zb^4 + 10*z^2*zb^4 - 4*zb^5 + 2*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-27*z^3 + 42*z^2*zb + 7*z^3*zb - 59*z*zb^2 + 18*z^2*zb^2 + 
      52*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(30*z^4 - 4*z^5 - 79*z^3*zb + z^4*zb + 2*z^5*zb + 113*z^2*zb^2 - 
      43*z^3*zb^2 + 10*z^4*zb^2 - 97*z*zb^3 + 83*z^2*zb^3 - 22*z^3*zb^3 + 
      41*zb^4 - 53*z*zb^4 + 18*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(24*z^3 + z^4 - 32*z^2*zb - 20*z^3*zb - 32*z*zb^2 + 70*z^2*zb^2 - 
      8*z^3*zb^2 + 24*zb^3 - 20*z*zb^3 - 8*z^2*zb^3 + zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^2 + z^3 + 6*z*zb - 6*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-52*z^3 + 59*z^2*zb + 33*z^3*zb - 42*z*zb^2 - 18*z^2*zb^2 + 
      27*zb^3 - 7*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 + 6*z*zb + 21*z^2*zb + 3*zb^2 - 6*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(14*z^3 - 23*z^4 - 84*z^2*zb + 89*z^3*zb + 18*z^4*zb + 118*z*zb^2 - 
      65*z^2*zb^2 - 72*z^3*zb^2 - 52*zb^3 - 25*z*zb^3 + 82*z^2*zb^3 + 
      32*zb^4 - 32*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^2 + 5*z^3 + 16*z*zb - 24*z^2*zb - 20*zb^2 + 21*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(52*z^3 - 32*z^4 - 118*z^2*zb + 25*z^3*zb + 32*z^4*zb + 84*z*zb^2 + 
      65*z^2*zb^2 - 82*z^3*zb^2 - 14*zb^3 - 89*z*zb^3 + 72*z^2*zb^3 + 
      23*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(34*z^2 - 23*z^3 - 72*z*zb + 27*z^2*zb + 18*z^3*zb + 34*zb^2 + 
      27*z*zb^2 - 40*z^2*zb^2 - 23*zb^3 + 18*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-7*z + 5*z^2 + 11*zb - 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-20*z^2 + 16*z*zb + 21*z^2*zb + 2*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 7*zb + 9*z*zb - 5*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, {1/2, 1/2, -1/2, 1/2}, 
  (-128*(6 - 12*z - 5*zb + 2*z*zb - zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(9*z^3 - 18*z^4 - 25*z^2*zb + 38*z^3*zb + 12*z^4*zb + 11*z*zb^2 + 
      3*z^2*zb^2 - 32*z^3*zb^2 + 9*zb^3 - 28*z*zb^3 + 12*z^2*zb^3 - 3*zb^4 + 
      16*z*zb^4 - 4*zb^5)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-3*z^2 + 6*z^3 + 4*z*zb - 6*z^2*zb + zb^2 - 7*z*zb^2 + 
      5*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(36*z^3 - 48*z^4 - 90*z^2*zb + 102*z^3*zb + 20*z^4*zb + 56*z*zb^2 - 
      37*z^2*zb^2 - 44*z^3*zb^2 + 2*zb^3 - 12*z*zb^3 + 12*z^2*zb^3 - 
      13*zb^4 + 16*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(27*z^2 - 36*z^3 - 38*z*zb + 32*z^2*zb + 24*z^3*zb + 7*zb^2 + 
      16*z*zb^2 - 32*z^2*zb^2 - 4*zb^3 + 4*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-3*z + 4*z^2 + zb - 2*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-12*z^2 + 10*z*zb + 14*z^2*zb + 4*zb^2 - 13*z*zb^2 - 3*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-3*z + zb + 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/((z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    ((6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(27*z - 54*z^2 + 36*zb - 4*z*zb + 32*z^2*zb - 13*zb^2 + 16*z*zb^2 - 
      10*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(15*z^4 - 30*z^5 - 9*z^3*zb + 82*z^4*zb + 24*z^5*zb - 63*z^2*zb^2 - 
      79*z^3*zb^2 - 76*z^4*zb^2 + 89*z*zb^3 + 57*z^2*zb^3 + 68*z^3*zb^3 - 
      16*zb^4 - 63*z*zb^4 - 4*z^2*zb^4 + zb^5 + 4*zb^6)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^3 + 6*z^4 - 10*z^2*zb - 12*z^3*zb + 43*z*zb^2 + 
      7*z^2*zb^2 - 22*zb^3 - 28*z*zb^3 + 19*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*zb*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(81*z^4 - 108*z^5 - 211*z^3*zb + 184*z^4*zb + 88*z^5*zb + 
      167*z^2*zb^2 + 21*z^3*zb^2 - 222*z^4*zb^2 - 45*z*zb^3 - 99*z^2*zb^3 + 
      146*z^3*zb^3 + 24*zb^4 - 37*z*zb^4 + 2*z^2*zb^4 + 7*zb^5 + 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(45*z^3 - 60*z^4 - 67*z^2*zb + 34*z^3*zb + 48*z^4*zb + 19*z*zb^2 + 
      54*z^2*zb^2 - 64*z^3*zb^2 - 13*zb^3 + 6*z*zb^3 + 4*z^2*zb^3 - 2*zb^4 - 
      4*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^2 + 4*z^3 + 2*z^2*zb - 5*zb^2 + 2*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-27*z^3 + 2*z^2*zb + 40*z^3*zb + 43*z*zb^2 - 43*z^2*zb^2 - 
      10*zb^3 + 4*z*zb^3 - 9*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^2 - 4*z*zb + 4*z^2*zb + zb^2 + 2*z*zb^2 + 2*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(32*z + 39*z^2 + 2*z^3 + 32*zb - 36*z*zb - 15*z^2*zb + 39*zb^2 - 
      15*z*zb^2 + 2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-46*z^4 - 38*z^5 + 77*z^3*zb + 163*z^4*zb + 32*z^5*zb - 39*z^2*zb^2 - 
      215*z^3*zb^2 - 104*z^4*zb^2 - 29*z*zb^3 + 257*z^2*zb^3 + 80*z^3*zb^3 + 
      13*zb^4 - 187*z*zb^4 - 56*z^2*zb^4 + 68*zb^5 + 44*z*zb^5 - 20*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^3 + 6*z^4 + z^2*zb - 17*z^3*zb - 98*z*zb^2 + 
      62*z^2*zb^2 + 71*zb^3 - 25*z*zb^3 - 14*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-13*z^4 - 68*z^5 + 20*z^6 + 29*z^3*zb + 187*z^4*zb - 44*z^5*zb + 
      39*z^2*zb^2 - 257*z^3*zb^2 + 56*z^4*zb^2 - 77*z*zb^3 + 215*z^2*zb^3 - 
      80*z^3*zb^3 + 46*zb^4 - 163*z*zb^4 + 104*z^2*zb^4 + 38*zb^5 - 
      32*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(z^3 - 40*z^4 - 13*z^2*zb + 60*z^3*zb + 28*z^4*zb - 13*z*zb^2 + 
      8*z^2*zb^2 - 40*z^3*zb^2 + zb^3 + 60*z*zb^3 - 40*z^2*zb^3 - 40*zb^4 + 
      28*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 4*z^3 + 2*z*zb - 2*z^2*zb - 13*zb^2 + 10*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-71*z^3 + 14*z^4 + 98*z^2*zb + 25*z^3*zb - z*zb^2 - 
      62*z^2*zb^2 - 14*zb^3 + 17*z*zb^3 - 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-13*z^2 + 2*z*zb + 10*z^2*zb - zb^2 - 2*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(153*z^4 - 27*z^5 - 399*z^3*zb - 49*z^4*zb + 24*z^5*zb + 455*z^2*zb^2 + 
      137*z^3*zb^2 - 52*z^4*zb^2 - 241*z*zb^3 - 267*z^2*zb^3 + 168*z^3*zb^3 + 
      48*zb^4 + 270*z*zb^4 - 192*z^2*zb^4 - 96*zb^5 + 68*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-43*z^3 + 3*z^4 + 88*z^2*zb - 14*z^3*zb + 11*z*zb^2 - 
      43*z^2*zb^2 - 48*zb^3 + 46*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^5*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(121*z^3 - 87*z^4 + 10*z^5 - 419*z^2*zb + 321*z^3*zb - 30*z^4*zb + 
      423*z*zb^2 - 293*z^2*zb^2 - 6*z^3*zb^2 - 141*zb^3 + 91*z*zb^3 + 
      10*z^2*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(85*z^3 - 52*z^4 - 139*z^2*zb + 30*z^3*zb + 40*z^4*zb + 91*z*zb^2 + 
      18*z^2*zb^2 - 64*z^3*zb^2 - 21*zb^3 - 70*z*zb^3 + 76*z^2*zb^3 + 
      42*zb^4 - 36*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-7*z^2 + 4*z^3 + 8*z*zb - 6*z^2*zb + 7*zb^2 - 6*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-43*z^2 + 7*z^3 + 88*z*zb - 4*z^2*zb - 37*zb^2 - 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-11*z^2 + 4*z*zb + 8*z^2*zb - zb^2 - 2*z*zb^2 + 2*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - z + 3*z^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(86*z^3 - 47*z^4 - 196*z^2*zb + 46*z^3*zb + 32*z^4*zb + 162*z*zb^2 - 
      3*z^2*zb^2 - 40*z^3*zb^2 - 48*zb^3 - 4*z*zb^3 + 12*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-32*z^2 + 15*z^3 + 82*z*zb - 49*z^2*zb - 48*zb^2 + 
      32*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-3*z^3 - 19*z^4 + 12*z^5 + 47*z^2*zb + 6*z^3*zb - 24*z^4*zb - 
      61*z*zb^2 + z^2*zb^2 + 32*z^3*zb^2 + 21*zb^3 + 4*z*zb^3 - 16*z^2*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(41*z^2 - 32*z^3 - 58*z*zb + 20*z^2*zb + 20*z^3*zb + 21*zb^2 + 
      4*z*zb^2 - 16*z^2*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + zb)*(-5*z + 4*z^2 + 7*zb - 6*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-z^2 + 7*z^3 - 4*z*zb - 11*z^2*zb + 3*zb^2 + 6*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-3*z + zb + 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {-1/2, 1/2, 1/2, 1/2}, {1/2, 1/2, 1/2, -1/2}, 
  (-256*(-1 + zb)*(-3 + 6*z + 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-9*z^3 + 12*z^4 + 21*z^2*zb - 28*z^3*zb - 4*z*zb^2 + 
      12*z^2*zb^2 - 6*zb^3 + 2*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*(3*z^2 - 4*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^2*(z - zb)^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-24*z^3 + 12*z^4 + 57*z^2*zb - 26*z^3*zb - 33*z*zb^2 + 
      14*z^2*zb^2 + 2*zb^3 - 6*z*zb^3 + 4*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-15*z^2 + 6*z^3 + 21*z*zb - 6*z^2*zb - 8*zb^2 + 2*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(3*z - 2*zb)*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-12*z^2 + 24*z^3 + 23*z*zb - 43*z^2*zb - 8*zb^2 + 
      16*z*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-6*z + 12*z^2 + 5*zb - 11*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*z*(3*z - 2*zb)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(27*z + 36*z^2 + 36*zb + 52*z*zb - 6*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(15*z^4 + 12*z^5 - 33*z^3*zb - 22*z^4*zb - 39*z^2*zb^2 + 
      73*z*zb^3 + 68*z^2*zb^3 - 24*zb^4 - 68*z*zb^4 + 18*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(3*z^3 - 6*z^2*zb + 11*z*zb^2 - 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-27*z^4 + 126*z^5 + 49*z^3*zb - 410*z^4*zb + 3*z^2*zb^2 + 
      476*z^3*zb^2 - 81*z*zb^3 - 204*z^2*zb^3 + 48*zb^4 + 22*z*zb^4 - 2*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^3 + 42*z^4 + 4*z^2*zb - 120*z^3*zb + 37*z*zb^2 + 
      96*z^2*zb^2 - 30*zb^3 - 32*z*zb^3 + 6*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-27*z^3 + 36*z^4 + 67*z^2*zb - 69*z^3*zb - 47*z*zb^2 + 
      32*z^2*zb^2 + 13*zb^3 - 5*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^2 + 12*z^3 + 17*z*zb - 11*z^2*zb - 10*zb^2 + z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(9*z^2 + 7*z*zb - 8*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(48*z + 15*z^2 - 112*zb + 18*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(21*z^4 + 4*z^5 - 133*z^3*zb - 15*z^4*zb + 348*z^2*zb^2 - 
      12*z^3*zb^2 - 348*z*zb^3 + 17*z^2*zb^3 + 118*zb^4 + 12*z*zb^4 - 
      12*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(3*z^3 + z^2*zb - 5*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(75*z^4 + 2*z^5 - 413*z^3*zb + 86*z^4*zb + 693*z^2*zb^2 - 
      218*z^3*zb^2 - 501*z*zb^3 + 208*z^2*zb^3 + 134*zb^4 - 68*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(37*z^3 + 12*z^4 - 202*z^2*zb + 16*z^3*zb + 347*z*zb^2 - 
      98*z^2*zb^2 - 170*zb^3 + 52*z*zb^3 + 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-39*z^3 + 85*z^4 + 136*z^2*zb - 196*z^3*zb - 113*z*zb^2 + 
      119*z^2*zb^2 + 34*zb^3 - 26*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-19*z^2 + 37*z^3 + 68*z*zb - 68*z^2*zb - 55*zb^2 + 
      37*z*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(23*z^2 - 7*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (50*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(63*z^4 - 333*z^3*zb + 54*z^4*zb + 753*z^2*zb^2 - 
      238*z^3*zb^2 - 715*z*zb^3 + 282*z^2*zb^3 + 240*zb^4 - 106*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + zb)^2*(17*z^2 - 14*z*zb + zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(45*z^3 + 12*z^4 - 67*z^2*zb - 72*z^3*zb + 27*z*zb^2 + 
      92*z^2*zb^2 + 3*zb^3 - 40*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^3 + 10*z^4 + 98*z^2*zb - 86*z^3*zb - 241*z*zb^2 + 
      166*z^2*zb^2 + 132*zb^3 - 82*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(5*z - zb)*(-1 + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-21*z^2 + 2*z^3 + 26*z*zb + 4*z^2*zb - 11*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(8*z^2 + z^3 + 5*z*zb - 11*z^2*zb - 15*zb^2 + 12*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)*(19*z - 11*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-12 + 7*z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-28*z^3 + 20*z^4 + 111*z^2*zb - 72*z^3*zb - 129*z*zb^2 + 
      78*z^2*zb^2 + 48*zb^3 - 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(8*z - 7*zb)*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-63*z^3 + 28*z^4 + 169*z^2*zb - 76*z^3*zb - 156*z*zb^2 + 
      72*z^2*zb^2 + 48*zb^3 - 22*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-43*z^2 + 20*z^3 + 93*z*zb - 44*z^2*zb - 48*zb^2 + 
      22*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-27*z^2 + 17*z^3 + 42*z*zb - 26*z^2*zb - 18*zb^2 + 
      12*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-17*z + 11*z^2 + 18*zb - 12*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(5*z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, {-1/2, -1/2, -1/2, 1/2}, 
  (-256*(-1 + z)*(-3 + 2*z + 6*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(2*z^3 + 4*z^4 - 33*z^2*zb - 6*z^3*zb + 57*z*zb^2 + 
      14*z^2*zb^2 - 24*zb^3 - 26*z*zb^3 + 12*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-8*z^2 + 23*z*zb + 16*z^2*zb - 12*zb^2 - 43*z*zb^2 + 
      24*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-6*z^3 - 4*z^2*zb + 2*z^3*zb + 21*z*zb^2 + 12*z^2*zb^2 - 
      9*zb^3 - 28*z*zb^3 + 12*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-8*z^2 + 21*z*zb + 2*z^2*zb - 15*zb^2 - 6*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-5*z + 6*zb + 11*z*zb - 12*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + z)^2*(4*z^2 - 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*(2*z - 3*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-36*z + 6*z^2 - 27*zb - 52*z*zb - 36*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-48*z^4 + 2*z^5 + 81*z^3*zb - 22*z^4*zb - 3*z^2*zb^2 + 
      204*z^3*zb^2 - 49*z*zb^3 - 476*z^2*zb^3 + 27*zb^4 + 410*z*zb^4 - 
      126*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-13*z^3 + 47*z^2*zb + 5*z^3*zb - 67*z*zb^2 - 32*z^2*zb^2 + 
      27*zb^3 + 69*z*zb^3 - 36*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(8*z^2 - 7*z*zb - 9*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-24*z^4 + 18*z^5 + 73*z^3*zb - 68*z^4*zb - 39*z^2*zb^2 + 
      68*z^3*zb^2 - 33*z*zb^3 + 15*zb^4 - 22*z*zb^4 + 12*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-30*z^3 + 6*z^4 + 37*z^2*zb - 32*z^3*zb + 4*z*zb^2 + 
      96*z^2*zb^2 - 3*zb^3 - 120*z*zb^3 + 42*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-10*z^2 + 17*z*zb + z^2*zb - 9*zb^2 - 11*z*zb^2 + 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(12*z^3 - 11*z^2*zb + 6*z*zb^2 - 3*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(112*z + 4*z^2 - 48*zb - 18*z*zb - 15*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(134*z^4 + 2*z^5 - 501*z^3*zb - 68*z^4*zb + 693*z^2*zb^2 + 
      208*z^3*zb^2 - 413*z*zb^3 - 218*z^2*zb^3 + 75*zb^4 + 86*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-34*z^3 + 113*z^2*zb + 26*z^3*zb - 136*z*zb^2 - 
      119*z^2*zb^2 + 39*zb^3 + 196*z*zb^3 - 85*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 + 7*z*zb - 23*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-118*z^4 + 12*z^5 + 348*z^3*zb - 12*z^4*zb - 348*z^2*zb^2 - 
      17*z^3*zb^2 + 133*z*zb^3 + 12*z^2*zb^3 - 21*zb^4 + 15*z*zb^4 - 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-170*z^3 + 6*z^4 + 347*z^2*zb + 52*z^3*zb - 202*z*zb^2 - 
      98*z^2*zb^2 + 37*zb^3 + 16*z*zb^3 + 12*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-55*z^2 + 68*z*zb + 37*z^2*zb - 19*zb^2 - 68*z*zb^2 + 
      37*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(4*z^3 - 5*z^2*zb + z*zb^2 + 3*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (50*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-3*z^3 - 27*z^2*zb + 40*z^3*zb + 67*z*zb^2 - 92*z^2*zb^2 - 
      45*zb^3 + 72*z*zb^3 - 12*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(11*z^2 - 26*z*zb + 21*zb^2 - 4*z*zb^2 - 2*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)*(11*z - 19*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-240*z^4 + 715*z^3*zb + 106*z^4*zb - 753*z^2*zb^2 - 
      282*z^3*zb^2 + 333*z*zb^3 + 238*z^2*zb^3 - 63*zb^4 - 54*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-132*z^3 + 241*z^2*zb + 82*z^3*zb - 98*z*zb^2 - 
      166*z^2*zb^2 - 3*zb^3 + 86*z*zb^3 - 10*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-15*z^2 + 5*z*zb + 12*z^2*zb + 8*zb^2 - 11*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(z^2 - 14*z*zb + 17*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(z - 5*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-12 + 7*zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-48*z^3 + 156*z^2*zb + 22*z^3*zb - 169*z*zb^2 - 72*z^2*zb^2 + 
      63*zb^3 + 76*z*zb^3 - 28*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-18*z^2 + 42*z*zb + 12*z^2*zb - 27*zb^2 - 26*z*zb^2 + 
      17*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(3*z - 5*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-48*z^3 + 129*z^2*zb + 28*z^3*zb - 111*z*zb^2 - 78*z^2*zb^2 + 
      28*zb^3 + 72*z*zb^3 - 20*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-48*z^2 + 93*z*zb + 22*z^2*zb - 43*zb^2 - 44*z*zb^2 + 
      20*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-18*z + 17*zb + 12*z*zb - 11*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(7*z - 8*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, {-1/2, -1/2, 1/2, -1/2}, 
  (128*(-6 + 5*z + z^2 + 12*zb - 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(2*z^3 - 13*z^4 + 56*z^2*zb - 12*z^3*zb + 16*z^4*zb - 90*z*zb^2 - 
      37*z^2*zb^2 + 12*z^3*zb^2 + 36*zb^3 + 102*z*zb^3 - 44*z^2*zb^3 - 
      48*zb^4 + 20*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-4*z^2 + 3*z^3 - 10*z*zb + 13*z^2*zb + 12*zb^2 - 14*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-9*z^3 + 3*z^4 + 4*z^5 - 11*z^2*zb + 28*z^3*zb - 16*z^4*zb + 
      25*z*zb^2 - 3*z^2*zb^2 - 12*z^3*zb^2 - 9*zb^3 - 38*z*zb^3 + 
      32*z^2*zb^3 + 18*zb^4 - 12*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(7*z^2 - 4*z^3 - 38*z*zb + 16*z^2*zb + 4*z^3*zb + 27*zb^2 + 
      32*z*zb^2 - 32*z^2*zb^2 - 36*zb^3 + 24*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z - 3*zb + 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(z^2 + 5*z^3 + 4*z*zb - 7*z^2*zb - 3*zb^2 - 6*z*zb^2 + 
      6*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-z + 3*zb + 2*z*zb - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    ((z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/((6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-36*z + 13*z^2 + 10*z^3 - 27*zb + 4*z*zb - 16*z^2*zb + 54*zb^2 - 
      32*z*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(24*z^4 + 7*z^5 - 45*z^3*zb - 37*z^4*zb + 2*z^5*zb + 167*z^2*zb^2 - 
      99*z^3*zb^2 + 2*z^4*zb^2 - 211*z*zb^3 + 21*z^2*zb^3 + 146*z^3*zb^3 + 
      81*zb^4 + 184*z*zb^4 - 222*z^2*zb^4 - 108*zb^5 + 88*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(10*z^3 + 9*z^4 - 43*z^2*zb - 4*z^3*zb - 2*z*zb^2 + 
      43*z^2*zb^2 + 27*zb^3 - 40*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-16*z^4 + z^5 + 4*z^6 + 89*z^3*zb - 63*z^4*zb - 63*z^2*zb^2 + 
      57*z^3*zb^2 - 4*z^4*zb^2 - 9*z*zb^3 - 79*z^2*zb^3 + 68*z^3*zb^3 + 
      15*zb^4 + 82*z*zb^4 - 76*z^2*zb^4 - 30*zb^5 + 24*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(13*z^3 + 2*z^4 - 19*z^2*zb - 6*z^3*zb + 4*z^4*zb + 67*z*zb^2 - 
      54*z^2*zb^2 - 4*z^3*zb^2 - 45*zb^3 - 34*z*zb^3 + 64*z^2*zb^3 + 
      60*zb^4 - 48*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(z^2 + 2*z^3 - 4*z*zb + 2*z^2*zb - 5*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-22*z^3 + 19*z^4 + 43*z^2*zb - 28*z^3*zb - 10*z*zb^2 + 
      7*z^2*zb^2 - 3*zb^3 - 12*z*zb^3 + 6*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^2 + 2*z^2*zb - 3*zb^2 + 2*z*zb^2 + 4*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*z*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(32*z + 39*z^2 + 2*z^3 + 32*zb - 36*z*zb - 15*z^2*zb + 39*zb^2 - 
      15*z*zb^2 + 2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-46*z^4 - 38*z^5 + 77*z^3*zb + 163*z^4*zb + 32*z^5*zb - 39*z^2*zb^2 - 
      215*z^3*zb^2 - 104*z^4*zb^2 - 29*z*zb^3 + 257*z^2*zb^3 + 80*z^3*zb^3 + 
      13*zb^4 - 187*z*zb^4 - 56*z^2*zb^4 + 68*zb^5 + 44*z*zb^5 - 20*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^3 + 6*z^4 + z^2*zb - 17*z^3*zb - 98*z*zb^2 + 
      62*z^2*zb^2 + 71*zb^3 - 25*z*zb^3 - 14*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-13*z^4 - 68*z^5 + 20*z^6 + 29*z^3*zb + 187*z^4*zb - 44*z^5*zb + 
      39*z^2*zb^2 - 257*z^3*zb^2 + 56*z^4*zb^2 - 77*z*zb^3 + 215*z^2*zb^3 - 
      80*z^3*zb^3 + 46*zb^4 - 163*z*zb^4 + 104*z^2*zb^4 + 38*zb^5 - 
      32*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(z^3 - 40*z^4 - 13*z^2*zb + 60*z^3*zb + 28*z^4*zb - 13*z*zb^2 + 
      8*z^2*zb^2 - 40*z^3*zb^2 + zb^3 + 60*z*zb^3 - 40*z^2*zb^3 - 40*zb^4 + 
      28*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 4*z^3 + 2*z*zb - 2*z^2*zb - 13*zb^2 + 10*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-71*z^3 + 14*z^4 + 98*z^2*zb + 25*z^3*zb - z*zb^2 - 
      62*z^2*zb^2 - 14*zb^3 + 17*z*zb^3 - 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-13*z^2 + 2*z*zb + 10*z^2*zb - zb^2 - 2*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-141*z^3 + 423*z^2*zb + 91*z^3*zb - 419*z*zb^2 - 293*z^2*zb^2 + 
      10*z^3*zb^2 + 121*zb^3 + 321*z*zb^3 - 6*z^2*zb^3 - 87*zb^4 - 
      30*z*zb^4 + 10*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(37*z^2 - 88*z*zb + 11*z^2*zb + 43*zb^2 + 4*z*zb^2 - 7*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(48*z^4 - 96*z^5 - 241*z^3*zb + 270*z^4*zb + 68*z^5*zb + 455*z^2*zb^2 - 
      267*z^3*zb^2 - 192*z^4*zb^2 - 399*z*zb^3 + 137*z^2*zb^3 + 
      168*z^3*zb^3 + 153*zb^4 - 49*z*zb^4 - 52*z^2*zb^4 - 27*zb^5 + 
      24*z*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(21*z^3 - 42*z^4 - 91*z^2*zb + 70*z^3*zb + 36*z^4*zb + 139*z*zb^2 - 
      18*z^2*zb^2 - 76*z^3*zb^2 - 85*zb^3 - 30*z*zb^3 + 64*z^2*zb^3 + 
      52*zb^4 - 40*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-z^2 + 2*z^3 + 4*z*zb - 2*z^2*zb - 11*zb^2 + 8*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-48*z^3 + 11*z^2*zb + 46*z^3*zb + 88*z*zb^2 - 43*z^2*zb^2 - 
      43*zb^3 - 14*z*zb^3 + 3*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-7*z^2 - 8*z*zb + 6*z^2*zb + 7*zb^2 + 6*z*zb^2 - 4*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - zb + 3*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-21*z^3 + 61*z^2*zb - 4*z^3*zb - 47*z*zb^2 - z^2*zb^2 + 16*z^3*zb^2 + 
      3*zb^3 - 6*z*zb^3 - 32*z^2*zb^3 + 19*zb^4 + 24*z*zb^4 - 12*zb^5)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(3*z^2 - 4*z*zb + 6*z^2*zb - zb^2 - 11*z*zb^2 + 7*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-48*z^3 + 162*z^2*zb - 4*z^3*zb - 196*z*zb^2 - 3*z^2*zb^2 + 
      12*z^3*zb^2 + 86*zb^3 + 46*z*zb^3 - 40*z^2*zb^3 - 47*zb^4 + 32*z*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-21*z^2 + 58*z*zb - 4*z^2*zb - 41*zb^2 - 20*z*zb^2 + 16*z^2*zb^2 + 
      32*zb^3 - 20*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(z - 3*zb + 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-48*z^2 + 82*z*zb + 32*z^2*zb - 32*zb^2 - 49*z*zb^2 + 
      15*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-7*z + 5*zb + 6*z*zb - 4*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, {-1/2, 1/2, -1/2, -1/2}, 
  (512*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(4*z^3 - 3*z^4 - 2*z^2*zb - 7*z^3*zb + 4*z^4*zb - 16*z*zb^2 + 
      23*z^2*zb^2 - 2*z^3*zb^2 + 10*zb^3 + 7*z*zb^3 - 16*z^2*zb^3 - 12*zb^4 + 
      10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z^3 - 8*z^2*zb + 2*zb^2 + 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(10*z^3 - 12*z^4 - 16*z^2*zb + 7*z^3*zb + 10*z^4*zb - 2*z*zb^2 + 
      23*z^2*zb^2 - 16*z^3*zb^2 + 4*zb^3 - 7*z*zb^3 - 2*z^2*zb^3 - 3*zb^4 + 
      4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 9*z^3 - 8*z*zb + 5*z^2*zb + 6*z^3*zb + 6*zb^2 + 5*z*zb^2 - 
      8*z^2*zb^2 - 9*zb^3 + 6*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-z + 3*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z^2 + 5*z^2*zb - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-3*z - zb + z*zb + 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(54*z - 9*z^2 + 54*zb - 48*z*zb + 4*z^2*zb - 9*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(46*z^4 - z^5 - 112*z^3*zb - 37*z^4*zb + 2*z^5*zb + 92*z^2*zb^2 + 
      72*z^3*zb^2 - 2*z^4*zb^2 + 8*z*zb^3 - 48*z^2*zb^3 + 2*z^3*zb^3 - 
      18*zb^4 - 63*z*zb^4 + 34*z^2*zb^4 + 45*zb^5 - 20*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(18*z^3 + z^4 - 39*z^2*zb - 2*z^3*zb + 40*z*zb^2 + 
      9*z^2*zb^2 - 27*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^4 - 45*z^5 - 8*z^3*zb + 63*z^4*zb + 20*z^5*zb - 92*z^2*zb^2 + 
      48*z^3*zb^2 - 34*z^4*zb^2 + 112*z*zb^3 - 72*z^2*zb^3 - 2*z^3*zb^3 - 
      46*zb^4 + 37*z*zb^4 + 2*z^2*zb^4 + zb^5 - 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(16*z^3 - 33*z^4 - 8*z^2*zb + 20*z^3*zb + 24*z^4*zb - 8*z*zb^2 - 
      6*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 + 20*z*zb^3 - 16*z^2*zb^3 - 
      33*zb^4 + 24*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^2 + 9*z^3 + 6*z*zb - 6*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(27*z^3 - 40*z^2*zb + 39*z*zb^2 - 9*z^2*zb^2 - 18*zb^3 + 
      2*z*zb^3 - zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][
      z, zb])/(3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 + 6*z*zb + 13*z^2*zb - 5*zb^2 - 6*z*zb^2 + 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-64*z^2 - 16*z^3 + 4*z*zb + 40*z^2*zb + 11*z^3*zb - 64*zb^2 + 
      40*z*zb^2 + 4*z^2*zb^2 - 16*zb^3 + 11*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-37*z^5 - 7*z^6 + 100*z^4*zb + 55*z^5*zb + 6*z^6*zb - 164*z^3*zb^2 - 
      61*z^4*zb^2 - 19*z^5*zb^2 + 184*z^2*zb^3 + 55*z^3*zb^3 - 26*z^4*zb^3 - 
      127*z*zb^4 - 100*z^2*zb^4 + 90*z^3*zb^4 + 32*zb^5 + 130*z*zb^5 - 
      92*z^2*zb^5 - 48*zb^6 + 29*z*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(9*z^4 + z^5 - 6*z^3*zb - 5*z^4*zb - z^2*zb^2 + z^3*zb^2 + 
      8*z*zb^3 + 3*z^2*zb^3 - 16*zb^4 + 6*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(32*z^5 - 48*z^6 - 127*z^4*zb + 130*z^5*zb + 29*z^6*zb + 
      184*z^3*zb^2 - 100*z^4*zb^2 - 92*z^5*zb^2 - 164*z^2*zb^3 + 
      55*z^3*zb^3 + 90*z^4*zb^3 + 100*z*zb^4 - 61*z^2*zb^4 - 26*z^3*zb^4 - 
      37*zb^5 + 55*z*zb^5 - 19*z^2*zb^5 - 7*zb^6 + 6*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(14*z^4 - 21*z^5 - 48*z^3*zb + 34*z^4*zb + 18*z^5*zb + 80*z^2*zb^2 - 
      25*z^3*zb^2 - 40*z^4*zb^2 - 48*z*zb^3 - 25*z^2*zb^3 + 56*z^3*zb^3 + 
      14*zb^4 + 34*z*zb^4 - 40*z^2*zb^4 - 21*zb^5 + 18*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-2*z^3 + 3*z^4 + 6*z^2*zb - 3*z^3*zb - 9*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-16*z^4 + 8*z^3*zb + 6*z^4*zb - z^2*zb^2 + 3*z^3*zb^2 - 
      6*z*zb^3 + z^2*zb^3 + 9*zb^4 - 5*z*zb^4 + zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-7*z^3 - 9*z^2*zb + 6*z^3*zb + 6*z*zb^2 + 6*z^2*zb^2 - 
      2*zb^3 - 3*z*zb^3 + 3*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (100*(-2*z - 2*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(41*z^4 - 97*z^3*zb - 53*z^4*zb + 113*z^2*zb^2 + 83*z^3*zb^2 + 
      18*z^4*zb^2 - 79*z*zb^3 - 43*z^2*zb^3 - 22*z^3*zb^3 + 30*zb^4 + 
      z*zb^4 + 10*z^2*zb^4 - 4*zb^5 + 2*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-27*z^3 + 42*z^2*zb + 7*z^3*zb - 59*z*zb^2 + 18*z^2*zb^2 + 
      52*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(30*z^4 - 4*z^5 - 79*z^3*zb + z^4*zb + 2*z^5*zb + 113*z^2*zb^2 - 
      43*z^3*zb^2 + 10*z^4*zb^2 - 97*z*zb^3 + 83*z^2*zb^3 - 22*z^3*zb^3 + 
      41*zb^4 - 53*z*zb^4 + 18*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(24*z^3 + z^4 - 32*z^2*zb - 20*z^3*zb - 32*z*zb^2 + 70*z^2*zb^2 - 
      8*z^3*zb^2 + 24*zb^3 - 20*z*zb^3 - 8*z^2*zb^3 + zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^2 + z^3 + 6*z*zb - 6*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-52*z^3 + 59*z^2*zb + 33*z^3*zb - 42*z*zb^2 - 18*z^2*zb^2 + 
      27*zb^3 - 7*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 + 6*z*zb + 21*z^2*zb + 3*zb^2 - 6*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(14*z^3 - 23*z^4 - 84*z^2*zb + 89*z^3*zb + 18*z^4*zb + 118*z*zb^2 - 
      65*z^2*zb^2 - 72*z^3*zb^2 - 52*zb^3 - 25*z*zb^3 + 82*z^2*zb^3 + 
      32*zb^4 - 32*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^2 + 5*z^3 + 16*z*zb - 24*z^2*zb - 20*zb^2 + 21*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(52*z^3 - 32*z^4 - 118*z^2*zb + 25*z^3*zb + 32*z^4*zb + 84*z*zb^2 + 
      65*z^2*zb^2 - 82*z^3*zb^2 - 14*zb^3 - 89*z*zb^3 + 72*z^2*zb^3 + 
      23*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(34*z^2 - 23*z^3 - 72*z*zb + 27*z^2*zb + 18*z^3*zb + 34*zb^2 + 
      27*z*zb^2 - 40*z^2*zb^2 - 23*zb^3 + 18*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-7*z + 5*z^2 + 11*zb - 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-20*z^2 + 16*z*zb + 21*z^2*zb + 2*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 7*zb + 9*z*zb - 5*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, -1/2, -1/2}, {1/2, -1/2, -1/2, -1/2}, 
  (256*(-1 + z)*(-2 + 3*z + 4*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-7*z^3 + 6*z^4 + 3*z^2*zb - 14*z^3*zb + 28*z*zb^2 + 
      6*z^2*zb^2 - 16*zb^3 - 14*z*zb^3 + 8*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-3*z^2 - 12*z*zb + z^2*zb + 8*zb^2 + 22*z*zb^2 - 16*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(z - 4*zb)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-14*z^3 + 19*z^2*zb + 8*z^3*zb + 9*z*zb^2 - 12*z^2*zb^2 - 
      6*zb^3 - 12*z*zb^3 + 8*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-7*z^2 + 9*z*zb + 8*z^2*zb - 10*zb^2 - 4*z*zb^2 + 4*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*(1 + z - 2*zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*(6*z^2 - 5*z*zb - 2*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*(3*z - 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(81*z + 18*z^2 + 36*zb + 22*z*zb - 12*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(41*z^4 + 6*z^5 - 123*z^3*zb - 30*z^4*zb + 123*z^2*zb^2 + 
      18*z^3*zb^2 - 97*z*zb^3 + 130*z^2*zb^3 + 24*zb^4 - 140*z*zb^4 + 
      48*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-3*z^3 + 9*z^2*zb + 4*z^3*zb - 41*z*zb^2 - 11*z^2*zb^2 + 
      21*zb^3 + 54*z*zb^3 - 33*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(z^2 - z*zb + 12*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-81*z^4 + 36*z^5 + 239*z^3*zb - 102*z^4*zb - 207*z^2*zb^2 + 
      86*z^3*zb^2 - 3*z*zb^3 + 6*z^2*zb^3 + 20*zb^4 + 10*z*zb^4 - 4*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-55*z^3 + 12*z^4 + 118*z^2*zb - 26*z^3*zb - 47*z*zb^2 + 
      12*z^2*zb^2 + 16*zb^3 - 46*z*zb^3 + 16*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^2 + 8*z*zb + 5*z^2*zb - 7*zb^2 - 8*z*zb^2 + 11*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(9*z^3 - 2*z^2*zb - 7*z*zb^2 - 4*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-64*z^2 + 24*z*zb + 21*z^2*zb + 16*zb^2 + 30*z*zb^2 + 
      8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-37*z^5 + 135*z^4*zb + 20*z^5*zb - 198*z^3*zb^2 - 
      33*z^4*zb^2 + 118*z^2*zb^3 - 25*z^3*zb^3 - 42*z*zb^4 + 151*z^2*zb^4 - 
      129*z*zb^5 + 40*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^4 + 27*z^3*zb + 7*z^4*zb - 26*z^2*zb^2 - 20*z^3*zb^2 + 
      49*z*zb^3 + 8*z^2*zb^3 - 20*zb^4 - 44*z*zb^4 + 28*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(2*z + zb)*
     (z^2 - 3*z*zb + 8*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(9*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-128*z^5 + 273*z^4*zb + 72*z^5*zb - 101*z^3*zb^2 - 
      178*z^4*zb^2 - 85*z^2*zb^3 + 134*z^3*zb^3 - 21*z*zb^4 + 18*z^2*zb^4 + 
      14*zb^5 - 2*z*zb^5 + 4*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-74*z^4 + 69*z^3*zb + 54*z^4*zb + 84*z^2*zb^2 - 
      110*z^3*zb^2 - 37*z*zb^3 + 42*z^2*zb^3 + 6*zb^4 - 54*z*zb^4 + 20*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^3 - 5*z^2*zb + 7*z^3*zb + 7*z*zb^2 - z^2*zb^2 - 
      5*zb^3 - z*zb^3 + 7*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (9*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(15*z^3 - 20*z^2*zb + z*zb^2 - 2*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (50*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-35*z^3 + 65*z^2*zb + 66*z^3*zb - 57*z*zb^2 - 138*z^2*zb^2 - 
      5*zb^3 + 138*z*zb^3 - 34*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-2*z^2 + 14*z*zb + 3*z^2*zb + 2*zb^2 - 28*z*zb^2 + 11*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(z - 13*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-160*z^4 + 435*z^3*zb + 48*z^4*zb - 385*z^2*zb^2 - 
      108*z^3*zb^2 + 105*z*zb^3 + 68*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-106*z^3 + 181*z^2*zb + 50*z^3*zb - 44*z*zb^2 - 
      100*z^2*zb^2 + zb^3 + 22*z*zb^3 - 4*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-15*z^2 + 8*z*zb + 11*z^2*zb - zb^2 - 8*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)^2*(z - 3*zb)*(3*z - zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(5*z - zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-8 + 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-32*z^3 + 104*z^2*zb + 8*z^3*zb - 111*z*zb^2 - 28*z^2*zb^2 + 
      47*zb^3 + 24*z*zb^3 - 12*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-12*z^2 + 28*z*zb + 8*z^2*zb - 23*zb^2 - 14*z*zb^2 + 13*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(2*z - 5*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-32*z^3 + 81*z^2*zb + 12*z^3*zb - 59*z*zb^2 - 32*z^2*zb^2 + 
      2*zb^3 + 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-32*z^2 + 57*z*zb + 8*z^2*zb - 17*zb^2 - 16*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-3*z + 2*zb + 2*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)^2*(3*z - 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, {-1/2, -1/2, 1/2, 1/2}, 
  (-128*(-6 + z)*(-1 + z)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(2*z^4 - 13*z^2*zb + 12*z^3*zb + 27*z*zb^2 - 28*z^2*zb^2 - 
      12*zb^3 + 12*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + z)*(6*z - 5*zb)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(3*z^3 + 2*z^4 + 3*z^2*zb - 20*z^3*zb - 14*z*zb^2 + 
      30*z^2*zb^2 + 6*zb^3 - 10*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-3*z^2 + 6*z^3 + 7*z*zb - 16*z^2*zb - 6*zb^2 + 12*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(z + z^2 - 4*zb - 4*z*zb + 6*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-1 + 7*z - 6*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*(z - 3*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(27*z + z^2 + 54*zb - 12*z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(21*z^4 + 5*z^5 - 99*z^3*zb - 9*z^4*zb + 199*z^2*zb^2 - 
      13*z^3*zb^2 - 171*z*zb^3 + 25*z^2*zb^3 + 54*zb^4 - 12*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-5*z^4 + 7*z^5 - 9*z^3*zb - 10*z^4*zb + 75*z^2*zb^2 - 
      18*z^3*zb^2 - 93*z*zb^3 + 34*z^2*zb^3 + 36*zb^4 - 17*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-19*z^3 + 6*z^4 + 98*z^2*zb - 48*z^3*zb - 159*z*zb^2 + 
      86*z^2*zb^2 + 72*zb^3 - 36*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(5*z - zb)*(-1 + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-4*z^3 + 24*z^4 - z^2*zb - 29*z^3*zb + 38*z*zb^2 - 
      22*z^2*zb^2 - 21*zb^3 + 15*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-11*z^2 + 29*z^3 + 28*z*zb - 40*z^2*zb - 21*zb^2 + 15*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(10*z^2 - 5*z*zb + 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(48*z + 15*z^2 - 112*zb + 18*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(21*z^4 + 4*z^5 - 133*z^3*zb - 15*z^4*zb + 348*z^2*zb^2 - 
      12*z^3*zb^2 - 348*z*zb^3 + 17*z^2*zb^3 + 118*zb^4 + 12*z*zb^4 - 
      12*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (3*z^3 + z^2*zb - 5*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(75*z^4 + 2*z^5 - 413*z^3*zb + 86*z^4*zb + 693*z^2*zb^2 - 
      218*z^3*zb^2 - 501*z*zb^3 + 208*z^2*zb^3 + 134*zb^4 - 68*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(37*z^3 + 12*z^4 - 202*z^2*zb + 16*z^3*zb + 347*z*zb^2 - 
      98*z^2*zb^2 - 170*zb^3 + 52*z*zb^3 + 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-39*z^3 + 85*z^4 + 136*z^2*zb - 196*z^3*zb - 113*z*zb^2 + 
      119*z^2*zb^2 + 34*zb^3 - 26*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-19*z^2 + 37*z^3 + 68*z*zb - 68*z^2*zb - 55*zb^2 + 37*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(23*z^2 - 7*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (200*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(21*z^3 - 84*z^2*zb + 12*z^3*zb + 90*z*zb^2 - 14*z^2*zb^2 - 
      29*zb^3 + 6*z*zb^3 - 2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(2*z^2 - 5*z*zb + 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(12*z^4 + 12*z^5 - 99*z^3*zb - 21*z^4*zb + 217*z^2*zb^2 - 
      9*z^3*zb^2 - 198*z*zb^3 + 43*z^2*zb^3 + 66*zb^4 - 23*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(21*z^3 + 12*z^4 - 114*z^2*zb - 16*z^3*zb + 217*z*zb^2 - 
      46*z^2*zb^2 - 116*zb^3 + 44*z*zb^3 - 2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-36*z^3 + 60*z^4 + 189*z^2*zb - 187*z^3*zb - 238*z*zb^2 + 
      178*z^2*zb^2 + 97*zb^3 - 63*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-9*z^2 + 15*z^3 + 52*z*zb - 40*z^2*zb - 47*zb^2 + 29*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(12*z^2 + 13*z*zb - 17*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)^2*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + z)*(3 + 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(3*z^3 - 11*z^2*zb + 22*z^3*zb - 6*z*zb^2 - 60*z^2*zb^2 + 
      12*zb^3 + 72*z*zb^3 - 32*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(3*z - 4*zb)*(z - 2*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(48*z^3 - 159*z^2*zb + 32*z^3*zb + 191*z*zb^2 - 86*z^2*zb^2 - 
      78*zb^3 + 60*z*zb^3 - 8*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(3*z^2 - 23*z*zb + 22*z^2*zb + 18*zb^2 - 28*z*zb^2 + 8*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-48*z^2 + 24*z^3 + 87*z*zb - 43*z^2*zb - 42*zb^2 + 22*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-12*z + 6*z^2 + 13*zb - 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(6*z - 5*zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*(z - zb)*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {-1/2, 1/2, -1/2, 1/2}, 
  (256*(-1 + z)*(-2 + 4*z + 3*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-6*z^3 + 8*z^4 + 9*z^2*zb - 12*z^3*zb + 19*z*zb^2 - 
      12*z^2*zb^2 - 14*zb^3 + 8*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*(2*z^2 + 5*z*zb - 6*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-16*z^3 + 8*z^4 + 28*z^2*zb - 14*z^3*zb + 3*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 - 14*z*zb^3 + 6*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-10*z^2 + 4*z^3 + 9*z*zb - 4*z^2*zb - 7*zb^2 + 8*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-8*z^2 + 16*z^3 + 12*z*zb - 22*z^2*zb + 3*zb^2 - z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*z*(-1 + 2*z - zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*(4*z - zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-36*z + 12*z^2 - 81*zb - 22*z*zb - 18*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-20*z^4 + 4*z^5 + 3*z^3*zb - 10*z^4*zb + 207*z^2*zb^2 - 
      6*z^3*zb^2 - 239*z*zb^3 - 86*z^2*zb^3 + 81*zb^4 + 102*z*zb^4 - 36*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^3 + 7*z^2*zb + 2*z*zb^2 - 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(24*z^4 + 48*z^5 - 97*z^3*zb - 140*z^4*zb + 123*z^2*zb^2 + 
      130*z^3*zb^2 - 123*z*zb^3 + 18*z^2*zb^3 + 41*zb^4 - 30*z*zb^4 + 6*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(16*z^3 + 16*z^4 - 47*z^2*zb - 46*z^3*zb + 118*z*zb^2 + 
      12*z^2*zb^2 - 55*zb^3 - 26*z*zb^3 + 12*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-21*z^3 + 33*z^4 + 41*z^2*zb - 54*z^3*zb - 9*z*zb^2 + 
      11*z^2*zb^2 + 3*zb^3 - 4*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-7*z^2 + 11*z^3 + 8*z*zb - 8*z^2*zb - 9*zb^2 + 5*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(12*z^2 - z*zb + zb^2)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(16*z^2 + 8*z^3 + 24*z*zb + 30*z^2*zb - 64*zb^2 + 21*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(14*z^5 + 4*z^6 - 21*z^4*zb - 2*z^5*zb - 85*z^3*zb^2 + 
      18*z^4*zb^2 - 101*z^2*zb^3 + 134*z^3*zb^3 + 273*z*zb^4 - 178*z^2*zb^4 - 
      128*zb^5 + 72*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(2*z^3 - z^2*zb + 20*z*zb^2 - 15*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(40*z^6 - 42*z^4*zb - 129*z^5*zb + 118*z^3*zb^2 + 
      151*z^4*zb^2 - 198*z^2*zb^3 - 25*z^3*zb^3 + 135*z*zb^4 - 33*z^2*zb^4 - 
      37*zb^5 + 20*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(6*z^4 + 20*z^5 - 37*z^3*zb - 54*z^4*zb + 84*z^2*zb^2 + 
      42*z^3*zb^2 + 69*z*zb^3 - 110*z^2*zb^3 - 74*zb^4 + 54*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-20*z^4 + 28*z^5 + 49*z^3*zb - 44*z^4*zb - 26*z^2*zb^2 + 
      8*z^3*zb^2 + 27*z*zb^3 - 20*z^2*zb^3 - 9*zb^4 + 7*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-5*z^3 + 7*z^4 + 7*z^2*zb - z^3*zb - 5*z*zb^2 - z^2*zb^2 - 
      9*zb^3 + 7*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + 2*zb)*
     (8*z^2 - 3*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(9*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (9*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-27*z^4 + 105*z^3*zb + 24*z^4*zb - 385*z^2*zb^2 + 
      68*z^3*zb^2 + 435*z*zb^3 - 108*z^2*zb^3 - 160*zb^4 + 48*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(z - 3*zb)*(3*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(5*z^3 + 34*z^4 + 57*z^2*zb - 138*z^3*zb - 65*z*zb^2 + 
      138*z^2*zb^2 + 35*zb^3 - 66*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-z^3 + 4*z^4 + 44*z^2*zb - 22*z^3*zb - 181*z*zb^2 + 
      100*z^2*zb^2 + 106*zb^3 - 50*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)*(z - 5*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(2*z^2 + 11*z^3 + 14*z*zb - 28*z^2*zb - 2*zb^2 + 3*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-z^2 + 5*z^3 + 8*z*zb - 8*z^2*zb - 15*zb^2 + 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(13*z - zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-8 + 3*z)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(2*z^3 - 59*z^2*zb + 28*z^3*zb + 81*z*zb^2 - 32*z^2*zb^2 - 
      32*zb^3 + 12*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-47*z^3 + 12*z^4 + 111*z^2*zb - 24*z^3*zb - 104*z*zb^2 + 
      28*z^2*zb^2 + 32*zb^3 - 8*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(17*z^2 - 57*z*zb + 16*z^2*zb + 32*zb^2 - 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-23*z^2 + 13*z^3 + 28*z*zb - 14*z^2*zb - 12*zb^2 + 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-2*z + z^2 + 3*zb - 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(5*z - 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {-1/2, 1/2, 1/2, -1/2}, (-128*(-4 + 7*z + 2*z^2 + 6*zb - z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)*(-3*z^3 + 4*z^4 + z^2*zb - 7*z^3*zb + 10*z*zb^2 - 
      2*z^2*zb^2 - 6*zb^3 + 3*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-13*z^3 + 14*z^5 + 21*z^2*zb + 21*z^3*zb - 50*z^4*zb - z*zb^2 - 
      35*z^2*zb^2 + 52*z^3*zb^2 - 3*zb^3 - 3*z*zb^3 - 6*z^2*zb^3 + 9*zb^4 - 
      6*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^2 + 6*z^3 + 12*z*zb - 8*z^2*zb - 9*zb^2 + 6*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-z - 11*z^2 + 16*z^3 + zb + 2*z*zb - 7*z^2*zb + 3*zb^2 - 3*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(z - 3*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*z*(-7*z + 15*z^2 + 5*zb - 13*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][
      z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-36*z + 2*z^2 + 20*z^3 - 81*zb + 4*z^2*zb + 27*zb^2 - 16*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-20*z^4 + 4*z^5 + 31*z^3*zb - 20*z^4*zb - 21*z^2*zb^2 + 
      36*z^3*zb^2 + 53*z*zb^3 - 60*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-8*z^4 + 30*z^5 + 2*z^6 - 17*z^3*zb - 116*z^4*zb + 26*z^5*zb + 
      155*z^2*zb^2 + 119*z^3*zb^2 - 86*z^4*zb^2 - 235*z*zb^3 - 17*z^2*zb^3 + 
      98*z^3*zb^3 + 89*zb^4 + 31*z*zb^4 - 68*z^2*zb^4 - 15*zb^5 + 12*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-z^3 + 6*z^4 + 9*z^2*zb - 24*z^3*zb - 7*z*zb^2 + 
      14*z^2*zb^2 + 15*zb^3 - 12*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(2*z^2 - 74*z^3 + 80*z^4 + 36*z*zb + 47*z^2*zb - 83*z^3*zb - 46*zb^2 + 
      16*z*zb^2 + 22*z^2*zb^2 + 3*zb^3 - 3*z*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(5*z^2 - 10*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-23*z^2 + 39*z^3 + 30*z*zb - 30*z^2*zb - 15*zb^2 - z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*z*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(16*z^2 + 6*z^3 + 4*z^4 + 4*z*zb + 20*z^2*zb + 15*z^3*zb + 256*zb^2 - 
      208*z*zb^2 + 16*z^2*zb^2 + z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(7*z^4 + 2*z^5 - 5*z^3*zb + 3*z^4*zb + 27*z^2*zb^2 - 
      24*z^3*zb^2 - 73*z*zb^3 + 40*z^2*zb^3 + 32*zb^4 - 6*z*zb^4 - 3*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z + zb)*
     (z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-12*z^5 - 6*z^6 + 32*z^7 + 59*z^4*zb - 16*z^5*zb - 103*z^6*zb - 
      232*z^3*zb^2 + 226*z^4*zb^2 + 88*z^5*zb^2 + 516*z^2*zb^3 - 
      576*z^3*zb^3 + 40*z^4*zb^3 - 518*z*zb^4 + 574*z^2*zb^4 - 92*z^3*zb^4 + 
      175*zb^5 - 178*z*zb^5 + 23*z^2*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-4*z^3 + 6*z^4 + 15*z^2*zb - 18*z^3*zb - 24*z*zb^2 + 
      18*z^2*zb^2 + 25*zb^3 - 18*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(6*z^3 - 42*z^4 + 38*z^5 - 8*z^2*zb + 66*z^3*zb - 52*z^4*zb + 
      45*z*zb^2 - 88*z^2*zb^2 + 37*z^3*zb^2 - 55*zb^3 + 70*z*zb^3 - 
      17*z^2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(9*z^2*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (2*z^2 - z*zb - 7*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-8*z^3 + 12*z^4 + 9*z^2*zb + 3*z^3*zb + 3*z*zb^2 - 
      15*z^2*zb^2 - 10*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {4, 0}][z, zb])/(9*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (50*(-z - 16*zb + 9*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(19*z^4 + 7*z^3*zb + 2*z^4*zb - 15*z^2*zb^2 - 38*z^3*zb^2 - 
      75*z*zb^3 + 86*z^2*zb^3 + 48*zb^4 - 34*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-39*z^4 + 6*z^5 + 20*z^6 + 375*z^3*zb - 215*z^4*zb - 60*z^5*zb - 
      1003*z^2*zb^2 + 729*z^3*zb^2 + 44*z^4*zb^2 + 1029*z*zb^3 - 
      813*z^2*zb^3 - 4*z^3*zb^3 - 346*zb^4 + 261*z*zb^4 + 16*z^2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-9*z^3 + 4*z^4 + 21*z^2*zb - 6*z^3*zb - 7*z*zb^2 - 21*zb^3 + 
      18*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-24*z^2 + 21*z^3 + 11*z^4 + 136*z*zb - 138*z^2*zb + 2*z^3*zb - 
      136*zb^2 + 141*z*zb^2 - 13*z^2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(5*z^2 - 10*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-7*z^2 + 23*z^3 + 30*z*zb - 30*z^2*zb - 31*zb^2 + 15*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-8 + 3*z - 12*zb + 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-3*z^3 + 5*z^4 + 33*z^2*zb - 26*z^3*zb - 56*z*zb^2 + 
      37*z^2*zb^2 + 24*zb^3 - 14*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-27*z^3 + 12*z^4 + 123*z^2*zb - 107*z^3*zb + 28*z^4*zb - 159*z*zb^2 + 
      185*z^2*zb^2 - 66*z^3*zb^2 + 59*zb^3 - 103*z*zb^3 + 52*z^2*zb^3 + 
      21*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-11*z^2 + 10*z^3 + 28*z*zb - 24*z^2*zb - 21*zb^2 + 
      18*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-27*z + 21*z^2 + 2*z^3 + 35*zb - 34*z*zb + 3*z^2*zb + 3*zb^2 - 
      3*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-9*z + z^2 + 11*zb - 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {1/2, -1/2, -1/2, 1/2}, 
  (512*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (256*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (256*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, 
      zb])/(3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (144*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(z^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(11*z - 9*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z - 9*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)^2*(9*z - 11*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(3*z - 7*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(9*z - zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)^2*(7*z - 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (256*(-1 + z)^2*(z^2 + 9*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(7*z^2 + 63*z*zb - 48*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(z^2 + 9*z*zb + 16*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(48*z^2 - 63*z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(21*z^2 - 46*z*zb + 21*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(3*z^2 - 8*z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(16*z^2 + 9*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(7*z^2 + 8*z*zb - 3*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (160*(-1 + z)^2*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (80*(-1 + z)^2*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^4*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (160*(-1 + z)^2*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (52*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(z + 11*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (80*(-1 + z)^2*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)^2*(11*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (32*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, 
      zb])/(3*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^2*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (32*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*z^2*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, 
      zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^
      2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
  {1/2, -1/2, -1/2, 1/2}, {1/2, -1/2, 1/2, -1/2}, 
  (-128*(-1 + z)*(4 + z)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(8*z^4 + 3*z^2*zb - 12*z^3*zb + 13*z*zb^2 - 12*z^2*zb^2 - 
      8*zb^3 + 8*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(4*z - 5*zb)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-7*z^3 + 2*z^4 + 13*z^2*zb + 10*z^3*zb + 6*z*zb^2 - 
      30*z^2*zb^2 - 4*zb^3 + 10*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-7*z^2 + 4*z^3 + 3*z*zb - 4*z^2*zb - 4*zb^2 + 8*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(z + z^2 + 6*zb - 4*z*zb - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*z*(-1 + 2*z - zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*(z + 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(27*z + 15*z^2 + 27*zb + z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(11*z^4 + 2*z^5 - 24*z^3*zb - 23*z^4*zb + 78*z^2*zb^2 + 
      21*z^3*zb^2 - 76*z*zb^3 - 19*z^2*zb^3 + 27*zb^4 + 3*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-1 + zb)*(z^2 - 2*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-3*z^4 + 3*z^5 + 2*z^3*zb - 14*z^4*zb + 48*z^2*zb^2 + 
      10*z^3*zb^2 - 54*z*zb^3 - 12*z^2*zb^3 + 23*zb^4 - 3*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^3 + 16*z^4 + 4*z^2*zb - 28*z^3*zb + 79*z*zb^2 - 
      36*z^2*zb^2 - 46*zb^3 + 16*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(z - 5*zb)*(-1 + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-21*z^3 + 39*z^4 + 40*z^2*zb - 60*z^3*zb + 27*z*zb^2 - 
      17*z^2*zb^2 - 18*zb^3 + 10*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-7*z^2 + 11*z^3 + 8*z*zb - 8*z^2*zb - 9*zb^2 + 5*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(9*z^2 - z*zb + 4*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(16*z^2 + 8*z^3 + 24*z*zb + 30*z^2*zb - 64*zb^2 + 21*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(14*z^5 + 4*z^6 - 21*z^4*zb - 2*z^5*zb - 85*z^3*zb^2 + 
      18*z^4*zb^2 - 101*z^2*zb^3 + 134*z^3*zb^3 + 273*z*zb^4 - 178*z^2*zb^4 - 
      128*zb^5 + 72*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(2*z^3 - z^2*zb + 20*z*zb^2 - 15*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(40*z^6 - 42*z^4*zb - 129*z^5*zb + 118*z^3*zb^2 + 
      151*z^4*zb^2 - 198*z^2*zb^3 - 25*z^3*zb^3 + 135*z*zb^4 - 33*z^2*zb^4 - 
      37*zb^5 + 20*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(6*z^4 + 20*z^5 - 37*z^3*zb - 54*z^4*zb + 84*z^2*zb^2 + 
      42*z^3*zb^2 + 69*z*zb^3 - 110*z^2*zb^3 - 74*zb^4 + 54*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-20*z^4 + 28*z^5 + 49*z^3*zb - 44*z^4*zb - 26*z^2*zb^2 + 
      8*z^3*zb^2 + 27*z*zb^3 - 20*z^2*zb^3 - 9*zb^4 + 7*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-5*z^3 + 7*z^4 + 7*z^2*zb - z^3*zb - 5*z*zb^2 - z^2*zb^2 - 
      9*zb^3 + 7*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + 2*zb)*
     (8*z^2 - 3*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(9*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (9*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (200*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(33*z^3 - 133*z^2*zb + 11*z^3*zb + 135*z*zb^2 + 9*z^2*zb^2 - 
      43*zb^3 - 18*z*zb^3 + 6*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-16*z^4 + 4*z^5 + 81*z^3*zb - 15*z^4*zb - 137*z^2*zb^2 + 
      21*z^3*zb^2 + 119*z*zb^3 - 30*z^2*zb^3 - 39*zb^4 + 12*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-28*z^3 + 4*z^4 + 101*z^2*zb + 2*z^3*zb - 214*z*zb^2 + 
      46*z^2*zb^2 + 109*zb^3 - 14*z*zb^3 - 6*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-8*z^3 + 40*z^4 + 61*z^2*zb - 95*z^3*zb - 58*z*zb^2 + 
      54*z^2*zb^2 + 33*zb^3 - 27*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-z^2 + 5*z^3 + 8*z*zb - 8*z^2*zb - 15*zb^2 + 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(16*z^2 - z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(2 + 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(2*z^3 + z^2*zb + 28*z^3*zb - 39*z*zb^2 - 80*z^2*zb^2 + 
      28*zb^3 + 108*z*zb^3 - 48*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*(2*z^2 - 15*z*zb + 12*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(32*z^3 - 126*z^2*zb + 48*z^3*zb + 179*z*zb^2 - 124*z^2*zb^2 - 
      77*zb^3 + 80*z*zb^3 - 12*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(2*z^2 - 27*z*zb + 28*z^2*zb + 17*zb^2 - 32*z*zb^2 + 12*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-32*z^2 + 16*z^3 + 58*z*zb - 32*z^2*zb - 33*zb^2 + 23*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-2*z + z^2 + 3*zb - 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(8*z - 5*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, -1/2, 1/2}, 
  {1/2, 1/2, -1/2, -1/2}, 
  (-256*(-1 + z)*(-3 + 6*z + 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-9*z^3 + 12*z^4 + 21*z^2*zb - 28*z^3*zb - 4*z*zb^2 + 
      12*z^2*zb^2 - 6*zb^3 + 2*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*(3*z^2 - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-24*z^3 + 12*z^4 + 57*z^2*zb - 26*z^3*zb - 33*z*zb^2 + 
      14*z^2*zb^2 + 2*zb^3 - 6*z*zb^3 + 4*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-15*z^2 + 6*z^3 + 21*z*zb - 6*z^2*zb - 8*zb^2 + 2*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-12*z^2 + 24*z^3 + 23*z*zb - 43*z^2*zb - 8*zb^2 + 16*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-6*z + 12*z^2 + 5*zb - 11*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*(3*z - 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(27*z + 36*z^2 + 36*zb + 52*z*zb - 6*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(15*z^4 + 12*z^5 - 33*z^3*zb - 22*z^4*zb - 39*z^2*zb^2 + 
      73*z*zb^3 + 68*z^2*zb^3 - 24*zb^4 - 68*z*zb^4 + 18*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z^3 - 6*z^2*zb + 11*z*zb^2 - 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-27*z^4 + 126*z^5 + 49*z^3*zb - 410*z^4*zb + 3*z^2*zb^2 + 
      476*z^3*zb^2 - 81*z*zb^3 - 204*z^2*zb^3 + 48*zb^4 + 22*z*zb^4 - 2*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-3*z^3 + 42*z^4 + 4*z^2*zb - 120*z^3*zb + 37*z*zb^2 + 
      96*z^2*zb^2 - 30*zb^3 - 32*z*zb^3 + 6*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-27*z^3 + 36*z^4 + 67*z^2*zb - 69*z^3*zb - 47*z*zb^2 + 
      32*z^2*zb^2 + 13*zb^3 - 5*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^2 + 12*z^3 + 17*z*zb - 11*z^2*zb - 10*zb^2 + z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(9*z^2 + 7*z*zb - 8*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(48*z + 15*z^2 - 112*zb + 18*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(21*z^4 + 4*z^5 - 133*z^3*zb - 15*z^4*zb + 348*z^2*zb^2 - 
      12*z^3*zb^2 - 348*z*zb^3 + 17*z^2*zb^3 + 118*zb^4 + 12*z*zb^4 - 
      12*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (3*z^3 + z^2*zb - 5*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(75*z^4 + 2*z^5 - 413*z^3*zb + 86*z^4*zb + 693*z^2*zb^2 - 
      218*z^3*zb^2 - 501*z*zb^3 + 208*z^2*zb^3 + 134*zb^4 - 68*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(37*z^3 + 12*z^4 - 202*z^2*zb + 16*z^3*zb + 347*z*zb^2 - 
      98*z^2*zb^2 - 170*zb^3 + 52*z*zb^3 + 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-39*z^3 + 85*z^4 + 136*z^2*zb - 196*z^3*zb - 113*z*zb^2 + 
      119*z^2*zb^2 + 34*zb^3 - 26*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-19*z^2 + 37*z^3 + 68*z*zb - 68*z^2*zb - 55*zb^2 + 37*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(23*z^2 - 7*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (50*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(63*z^4 - 333*z^3*zb + 54*z^4*zb + 753*z^2*zb^2 - 
      238*z^3*zb^2 - 715*z*zb^3 + 282*z^2*zb^3 + 240*zb^4 - 106*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(17*z^2 - 14*z*zb + zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(45*z^3 + 12*z^4 - 67*z^2*zb - 72*z^3*zb + 27*z*zb^2 + 
      92*z^2*zb^2 + 3*zb^3 - 40*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(3*z^3 + 10*z^4 + 98*z^2*zb - 86*z^3*zb - 241*z*zb^2 + 
      166*z^2*zb^2 + 132*zb^3 - 82*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(5*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-21*z^2 + 2*z^3 + 26*z*zb + 4*z^2*zb - 11*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(8*z^2 + z^3 + 5*z*zb - 11*z^2*zb - 15*zb^2 + 12*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)^2*(19*z - 11*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)^2*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-12 + 7*z)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-28*z^3 + 20*z^4 + 111*z^2*zb - 72*z^3*zb - 129*z*zb^2 + 
      78*z^2*zb^2 + 48*zb^3 - 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(8*z - 7*zb)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-63*z^3 + 28*z^4 + 169*z^2*zb - 76*z^3*zb - 156*z*zb^2 + 
      72*z^2*zb^2 + 48*zb^3 - 22*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-43*z^2 + 20*z^3 + 93*z*zb - 44*z^2*zb - 48*zb^2 + 22*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-27*z^2 + 17*z^3 + 42*z*zb - 26*z^2*zb - 18*zb^2 + 12*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-17*z + 11*z^2 + 18*zb - 12*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)^2*(5*z - 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, (128*(-6 + 5*z + z^2 + 12*zb - 2*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(2*z^3 - 13*z^4 + 56*z^2*zb - 12*z^3*zb + 16*z^4*zb - 90*z*zb^2 - 
      37*z^2*zb^2 + 12*z^3*zb^2 + 36*zb^3 + 102*z*zb^3 - 44*z^2*zb^3 - 
      48*zb^4 + 20*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-4*z^2 + 3*z^3 - 10*z*zb + 13*z^2*zb + 12*zb^2 - 14*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-9*z^3 + 3*z^4 + 4*z^5 - 11*z^2*zb + 28*z^3*zb - 16*z^4*zb + 
      25*z*zb^2 - 3*z^2*zb^2 - 12*z^3*zb^2 - 9*zb^3 - 38*z*zb^3 + 
      32*z^2*zb^3 + 18*zb^4 - 12*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(7*z^2 - 4*z^3 - 38*z*zb + 16*z^2*zb + 4*z^3*zb + 27*zb^2 + 
      32*z*zb^2 - 32*z^2*zb^2 - 36*zb^3 + 24*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z - 3*zb + 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(z^2 + 5*z^3 + 4*z*zb - 7*z^2*zb - 3*zb^2 - 6*z*zb^2 + 
      6*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-z + 3*zb + 2*z*zb - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    ((z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/((6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-36*z + 13*z^2 + 10*z^3 - 27*zb + 4*z*zb - 16*z^2*zb + 54*zb^2 - 
      32*z*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(24*z^4 + 7*z^5 - 45*z^3*zb - 37*z^4*zb + 2*z^5*zb + 167*z^2*zb^2 - 
      99*z^3*zb^2 + 2*z^4*zb^2 - 211*z*zb^3 + 21*z^2*zb^3 + 146*z^3*zb^3 + 
      81*zb^4 + 184*z*zb^4 - 222*z^2*zb^4 - 108*zb^5 + 88*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(10*z^3 + 9*z^4 - 43*z^2*zb - 4*z^3*zb - 2*z*zb^2 + 
      43*z^2*zb^2 + 27*zb^3 - 40*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-16*z^4 + z^5 + 4*z^6 + 89*z^3*zb - 63*z^4*zb - 63*z^2*zb^2 + 
      57*z^3*zb^2 - 4*z^4*zb^2 - 9*z*zb^3 - 79*z^2*zb^3 + 68*z^3*zb^3 + 
      15*zb^4 + 82*z*zb^4 - 76*z^2*zb^4 - 30*zb^5 + 24*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(13*z^3 + 2*z^4 - 19*z^2*zb - 6*z^3*zb + 4*z^4*zb + 67*z*zb^2 - 
      54*z^2*zb^2 - 4*z^3*zb^2 - 45*zb^3 - 34*z*zb^3 + 64*z^2*zb^3 + 
      60*zb^4 - 48*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(z^2 + 2*z^3 - 4*z*zb + 2*z^2*zb - 5*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-22*z^3 + 19*z^4 + 43*z^2*zb - 28*z^3*zb - 10*z*zb^2 + 
      7*z^2*zb^2 - 3*zb^3 - 12*z*zb^3 + 6*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^2 + 2*z^2*zb - 3*zb^2 + 2*z*zb^2 + 4*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*z*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(32*z + 39*z^2 + 2*z^3 + 32*zb - 36*z*zb - 15*z^2*zb + 39*zb^2 - 
      15*z*zb^2 + 2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(9*z^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-46*z^4 - 38*z^5 + 77*z^3*zb + 163*z^4*zb + 32*z^5*zb - 39*z^2*zb^2 - 
      215*z^3*zb^2 - 104*z^4*zb^2 - 29*z*zb^3 + 257*z^2*zb^3 + 80*z^3*zb^3 + 
      13*zb^4 - 187*z*zb^4 - 56*z^2*zb^4 + 68*zb^5 + 44*z*zb^5 - 20*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^3 + 6*z^4 + z^2*zb - 17*z^3*zb - 98*z*zb^2 + 
      62*z^2*zb^2 + 71*zb^3 - 25*z*zb^3 - 14*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-13*z^4 - 68*z^5 + 20*z^6 + 29*z^3*zb + 187*z^4*zb - 44*z^5*zb + 
      39*z^2*zb^2 - 257*z^3*zb^2 + 56*z^4*zb^2 - 77*z*zb^3 + 215*z^2*zb^3 - 
      80*z^3*zb^3 + 46*zb^4 - 163*z*zb^4 + 104*z^2*zb^4 + 38*zb^5 - 
      32*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(z^3 - 40*z^4 - 13*z^2*zb + 60*z^3*zb + 28*z^4*zb - 13*z*zb^2 + 
      8*z^2*zb^2 - 40*z^3*zb^2 + zb^3 + 60*z*zb^3 - 40*z^2*zb^3 - 40*zb^4 + 
      28*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 4*z^3 + 2*z*zb - 2*z^2*zb - 13*zb^2 + 10*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-71*z^3 + 14*z^4 + 98*z^2*zb + 25*z^3*zb - z*zb^2 - 
      62*z^2*zb^2 - 14*zb^3 + 17*z*zb^3 - 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-13*z^2 + 2*z*zb + 10*z^2*zb - zb^2 - 2*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-141*z^3 + 423*z^2*zb + 91*z^3*zb - 419*z*zb^2 - 293*z^2*zb^2 + 
      10*z^3*zb^2 + 121*zb^3 + 321*z*zb^3 - 6*z^2*zb^3 - 87*zb^4 - 
      30*z*zb^4 + 10*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(37*z^2 - 88*z*zb + 11*z^2*zb + 43*zb^2 + 4*z*zb^2 - 7*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(48*z^4 - 96*z^5 - 241*z^3*zb + 270*z^4*zb + 68*z^5*zb + 455*z^2*zb^2 - 
      267*z^3*zb^2 - 192*z^4*zb^2 - 399*z*zb^3 + 137*z^2*zb^3 + 
      168*z^3*zb^3 + 153*zb^4 - 49*z*zb^4 - 52*z^2*zb^4 - 27*zb^5 + 
      24*z*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(21*z^3 - 42*z^4 - 91*z^2*zb + 70*z^3*zb + 36*z^4*zb + 139*z*zb^2 - 
      18*z^2*zb^2 - 76*z^3*zb^2 - 85*zb^3 - 30*z*zb^3 + 64*z^2*zb^3 + 
      52*zb^4 - 40*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-z^2 + 2*z^3 + 4*z*zb - 2*z^2*zb - 11*zb^2 + 8*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-48*z^3 + 11*z^2*zb + 46*z^3*zb + 88*z*zb^2 - 43*z^2*zb^2 - 
      43*zb^3 - 14*z*zb^3 + 3*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^5*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-7*z^2 - 8*z*zb + 6*z^2*zb + 7*zb^2 + 6*z*zb^2 - 4*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - zb + 3*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-21*z^3 + 61*z^2*zb - 4*z^3*zb - 47*z*zb^2 - z^2*zb^2 + 16*z^3*zb^2 + 
      3*zb^3 - 6*z*zb^3 - 32*z^2*zb^3 + 19*zb^4 + 24*z*zb^4 - 12*zb^5)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(3*z^2 - 4*z*zb + 6*z^2*zb - zb^2 - 11*z*zb^2 + 7*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-48*z^3 + 162*z^2*zb - 4*z^3*zb - 196*z*zb^2 - 3*z^2*zb^2 + 
      12*z^3*zb^2 + 86*zb^3 + 46*z*zb^3 - 40*z^2*zb^3 - 47*zb^4 + 32*z*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-21*z^2 + 58*z*zb - 4*z^2*zb - 41*zb^2 - 20*z*zb^2 + 16*z^2*zb^2 + 
      32*zb^3 - 20*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(z - 3*zb + 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-48*z^2 + 82*z*zb + 32*z^2*zb - 32*zb^2 - 49*z*zb^2 + 
      15*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-7*z + 5*zb + 6*z*zb - 4*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, {-1/2, 1/2, -1/2, 1/2}, 
  (512*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(4*z^3 - 3*z^4 - 2*z^2*zb - 7*z^3*zb + 4*z^4*zb - 16*z*zb^2 + 
      23*z^2*zb^2 - 2*z^3*zb^2 + 10*zb^3 + 7*z*zb^3 - 16*z^2*zb^3 - 12*zb^4 + 
      10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z^3 - 8*z^2*zb + 2*zb^2 + 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(10*z^3 - 12*z^4 - 16*z^2*zb + 7*z^3*zb + 10*z^4*zb - 2*z*zb^2 + 
      23*z^2*zb^2 - 16*z^3*zb^2 + 4*zb^3 - 7*z*zb^3 - 2*z^2*zb^3 - 3*zb^4 + 
      4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 9*z^3 - 8*z*zb + 5*z^2*zb + 6*z^3*zb + 6*zb^2 + 5*z*zb^2 - 
      8*z^2*zb^2 - 9*zb^3 + 6*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-z + 3*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z^2 + 5*z^2*zb - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-3*z - zb + z*zb + 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(54*z - 9*z^2 + 54*zb - 48*z*zb + 4*z^2*zb - 9*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(46*z^4 - z^5 - 112*z^3*zb - 37*z^4*zb + 2*z^5*zb + 92*z^2*zb^2 + 
      72*z^3*zb^2 - 2*z^4*zb^2 + 8*z*zb^3 - 48*z^2*zb^3 + 2*z^3*zb^3 - 
      18*zb^4 - 63*z*zb^4 + 34*z^2*zb^4 + 45*zb^5 - 20*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(18*z^3 + z^4 - 39*z^2*zb - 2*z^3*zb + 40*z*zb^2 + 
      9*z^2*zb^2 - 27*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^4 - 45*z^5 - 8*z^3*zb + 63*z^4*zb + 20*z^5*zb - 92*z^2*zb^2 + 
      48*z^3*zb^2 - 34*z^4*zb^2 + 112*z*zb^3 - 72*z^2*zb^3 - 2*z^3*zb^3 - 
      46*zb^4 + 37*z*zb^4 + 2*z^2*zb^4 + zb^5 - 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(16*z^3 - 33*z^4 - 8*z^2*zb + 20*z^3*zb + 24*z^4*zb - 8*z*zb^2 - 
      6*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 + 20*z*zb^3 - 16*z^2*zb^3 - 
      33*zb^4 + 24*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^2 + 9*z^3 + 6*z*zb - 6*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(27*z^3 - 40*z^2*zb + 39*z*zb^2 - 9*z^2*zb^2 - 18*zb^3 + 
      2*z*zb^3 - zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][
      z, zb])/(3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 + 6*z*zb + 13*z^2*zb - 5*zb^2 - 6*z*zb^2 + 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-64*z^2 - 16*z^3 + 4*z*zb + 40*z^2*zb + 11*z^3*zb - 64*zb^2 + 
      40*z*zb^2 + 4*z^2*zb^2 - 16*zb^3 + 11*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-37*z^5 - 7*z^6 + 100*z^4*zb + 55*z^5*zb + 6*z^6*zb - 164*z^3*zb^2 - 
      61*z^4*zb^2 - 19*z^5*zb^2 + 184*z^2*zb^3 + 55*z^3*zb^3 - 26*z^4*zb^3 - 
      127*z*zb^4 - 100*z^2*zb^4 + 90*z^3*zb^4 + 32*zb^5 + 130*z*zb^5 - 
      92*z^2*zb^5 - 48*zb^6 + 29*z*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(9*z^4 + z^5 - 6*z^3*zb - 5*z^4*zb - z^2*zb^2 + z^3*zb^2 + 
      8*z*zb^3 + 3*z^2*zb^3 - 16*zb^4 + 6*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(32*z^5 - 48*z^6 - 127*z^4*zb + 130*z^5*zb + 29*z^6*zb + 
      184*z^3*zb^2 - 100*z^4*zb^2 - 92*z^5*zb^2 - 164*z^2*zb^3 + 
      55*z^3*zb^3 + 90*z^4*zb^3 + 100*z*zb^4 - 61*z^2*zb^4 - 26*z^3*zb^4 - 
      37*zb^5 + 55*z*zb^5 - 19*z^2*zb^5 - 7*zb^6 + 6*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(14*z^4 - 21*z^5 - 48*z^3*zb + 34*z^4*zb + 18*z^5*zb + 80*z^2*zb^2 - 
      25*z^3*zb^2 - 40*z^4*zb^2 - 48*z*zb^3 - 25*z^2*zb^3 + 56*z^3*zb^3 + 
      14*zb^4 + 34*z*zb^4 - 40*z^2*zb^4 - 21*zb^5 + 18*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-2*z^3 + 3*z^4 + 6*z^2*zb - 3*z^3*zb - 9*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-16*z^4 + 8*z^3*zb + 6*z^4*zb - z^2*zb^2 + 3*z^3*zb^2 - 
      6*z*zb^3 + z^2*zb^3 + 9*zb^4 - 5*z*zb^4 + zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-7*z^3 - 9*z^2*zb + 6*z^3*zb + 6*z*zb^2 + 6*z^2*zb^2 - 
      2*zb^3 - 3*z*zb^3 + 3*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (100*(-2*z - 2*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(41*z^4 - 97*z^3*zb - 53*z^4*zb + 113*z^2*zb^2 + 83*z^3*zb^2 + 
      18*z^4*zb^2 - 79*z*zb^3 - 43*z^2*zb^3 - 22*z^3*zb^3 + 30*zb^4 + 
      z*zb^4 + 10*z^2*zb^4 - 4*zb^5 + 2*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-27*z^3 + 42*z^2*zb + 7*z^3*zb - 59*z*zb^2 + 18*z^2*zb^2 + 
      52*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(30*z^4 - 4*z^5 - 79*z^3*zb + z^4*zb + 2*z^5*zb + 113*z^2*zb^2 - 
      43*z^3*zb^2 + 10*z^4*zb^2 - 97*z*zb^3 + 83*z^2*zb^3 - 22*z^3*zb^3 + 
      41*zb^4 - 53*z*zb^4 + 18*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(24*z^3 + z^4 - 32*z^2*zb - 20*z^3*zb - 32*z*zb^2 + 70*z^2*zb^2 - 
      8*z^3*zb^2 + 24*zb^3 - 20*z*zb^3 - 8*z^2*zb^3 + zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^2 + z^3 + 6*z*zb - 6*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-52*z^3 + 59*z^2*zb + 33*z^3*zb - 42*z*zb^2 - 18*z^2*zb^2 + 
      27*zb^3 - 7*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 + 6*z*zb + 21*z^2*zb + 3*zb^2 - 6*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(14*z^3 - 23*z^4 - 84*z^2*zb + 89*z^3*zb + 18*z^4*zb + 118*z*zb^2 - 
      65*z^2*zb^2 - 72*z^3*zb^2 - 52*zb^3 - 25*z*zb^3 + 82*z^2*zb^3 + 
      32*zb^4 - 32*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^2 + 5*z^3 + 16*z*zb - 24*z^2*zb - 20*zb^2 + 21*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(52*z^3 - 32*z^4 - 118*z^2*zb + 25*z^3*zb + 32*z^4*zb + 84*z*zb^2 + 
      65*z^2*zb^2 - 82*z^3*zb^2 - 14*zb^3 - 89*z*zb^3 + 72*z^2*zb^3 + 
      23*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(34*z^2 - 23*z^3 - 72*z*zb + 27*z^2*zb + 18*z^3*zb + 34*zb^2 + 
      27*z*zb^2 - 40*z^2*zb^2 - 23*zb^3 + 18*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-7*z + 5*z^2 + 11*zb - 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-20*z^2 + 16*z*zb + 21*z^2*zb + 2*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 7*zb + 9*z*zb - 5*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, {-1/2, 1/2, 1/2, -1/2}, 
  (-128*(4 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(8*z^4 + 3*z^2*zb - 12*z^3*zb + 13*z*zb^2 - 12*z^2*zb^2 - 
      8*zb^3 + 8*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(4*z - 5*zb)*(-1 + zb)^2*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-7*z^3 + 2*z^4 + 13*z^2*zb + 10*z^3*zb + 6*z*zb^2 - 
      30*z^2*zb^2 - 4*zb^3 + 10*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^2 + 4*z^3 + 3*z*zb - 4*z^2*zb - 4*zb^2 + 8*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, 
      zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*z*(-1 + zb)*(z + z^2 + 6*zb - 4*z*zb - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*z*(-1 + 2*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(-1 + zb)*(z + 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*z*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)*(27*z + 15*z^2 + 27*zb + z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(11*z^4 + 2*z^5 - 24*z^3*zb - 23*z^4*zb + 78*z^2*zb^2 + 
      21*z^3*zb^2 - 76*z*zb^3 - 19*z^2*zb^3 + 27*zb^4 + 3*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)^2*(z^2 - 2*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-3*z^4 + 3*z^5 + 2*z^3*zb - 14*z^4*zb + 48*z^2*zb^2 + 
      10*z^3*zb^2 - 54*z*zb^3 - 12*z^2*zb^3 + 23*zb^4 - 3*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^3 + 16*z^4 + 4*z^2*zb - 28*z^3*zb + 79*z*zb^2 - 
      36*z^2*zb^2 - 46*zb^3 + 16*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(z - 5*zb)*(-1 + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-21*z^3 + 39*z^4 + 40*z^2*zb - 60*z^3*zb + 27*z*zb^2 - 
      17*z^2*zb^2 - 18*zb^3 + 10*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-7*z^2 + 11*z^3 + 8*z*zb - 8*z^2*zb - 9*zb^2 + 5*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(9*z^2 - z*zb + 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(16*z^2 + 8*z^3 + 24*z*zb + 30*z^2*zb - 64*zb^2 + 21*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^5 + 4*z^6 - 21*z^4*zb - 2*z^5*zb - 85*z^3*zb^2 + 
      18*z^4*zb^2 - 101*z^2*zb^3 + 134*z^3*zb^3 + 273*z*zb^4 - 178*z^2*zb^4 - 
      128*zb^5 + 72*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(2*z^3 - z^2*zb + 20*z*zb^2 - 15*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(40*z^6 - 42*z^4*zb - 129*z^5*zb + 118*z^3*zb^2 + 
      151*z^4*zb^2 - 198*z^2*zb^3 - 25*z^3*zb^3 + 135*z*zb^4 - 33*z^2*zb^4 - 
      37*zb^5 + 20*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(6*z^4 + 20*z^5 - 37*z^3*zb - 54*z^4*zb + 84*z^2*zb^2 + 
      42*z^3*zb^2 + 69*z*zb^3 - 110*z^2*zb^3 - 74*zb^4 + 54*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-20*z^4 + 28*z^5 + 49*z^3*zb - 44*z^4*zb - 26*z^2*zb^2 + 
      8*z^3*zb^2 + 27*z*zb^3 - 20*z^2*zb^3 - 9*zb^4 + 7*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-5*z^3 + 7*z^4 + 7*z^2*zb - z^3*zb - 5*z*zb^2 - z^2*zb^2 - 
      9*zb^3 + 7*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + 2*zb)*
     (8*z^2 - 3*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(9*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (9*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (200*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(33*z^3 - 133*z^2*zb + 11*z^3*zb + 135*z*zb^2 + 9*z^2*zb^2 - 
      43*zb^3 - 18*z*zb^3 + 6*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(4*z^2 - 3*zb^2)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-16*z^4 + 4*z^5 + 81*z^3*zb - 15*z^4*zb - 137*z^2*zb^2 + 
      21*z^3*zb^2 + 119*z*zb^3 - 30*z^2*zb^3 - 39*zb^4 + 12*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-28*z^3 + 4*z^4 + 101*z^2*zb + 2*z^3*zb - 214*z*zb^2 + 
      46*z^2*zb^2 + 109*zb^3 - 14*z*zb^3 - 6*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + zb)^2*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-8*z^3 + 40*z^4 + 61*z^2*zb - 95*z^3*zb - 58*z*zb^2 + 
      54*z^2*zb^2 + 33*zb^3 - 27*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-z^2 + 5*z^3 + 8*z*zb - 8*z^2*zb - 15*zb^2 + 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(16*z^2 - z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + zb)*(2 + 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^3 + z^2*zb + 28*z^3*zb - 39*z*zb^2 - 80*z^2*zb^2 + 
      28*zb^3 + 108*z*zb^3 - 48*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*(2*z^2 - 15*z*zb + 12*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(32*z^3 - 126*z^2*zb + 48*z^3*zb + 179*z*zb^2 - 
      124*z^2*zb^2 - 77*zb^3 + 80*z*zb^3 - 12*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(2*z^2 - 27*z*zb + 28*z^2*zb + 17*zb^2 - 32*z*zb^2 + 12*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(2*z - 3*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-32*z^2 + 16*z^3 + 58*z*zb - 32*z^2*zb - 33*zb^2 + 
      23*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(-2*z + z^2 + 3*zb - 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(8*z - 5*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, {1/2, -1/2, -1/2, 1/2}, 
  (256*(-1 + z)*(-2 + 3*z + 4*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-7*z^3 + 6*z^4 + 3*z^2*zb - 14*z^3*zb + 28*z*zb^2 + 
      6*z^2*zb^2 - 16*zb^3 - 14*z*zb^3 + 8*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-3*z^2 - 12*z*zb + z^2*zb + 8*zb^2 + 22*z*zb^2 - 16*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(z - 4*zb)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 3}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-14*z^3 + 19*z^2*zb + 8*z^3*zb + 9*z*zb^2 - 12*z^2*zb^2 - 
      6*zb^3 - 12*z*zb^3 + 8*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-7*z^2 + 9*z*zb + 8*z^2*zb - 10*zb^2 - 4*z*zb^2 + 4*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*(1 + z - 2*zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*(6*z^2 - 5*z*zb - 2*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*(3*z - 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(81*z + 18*z^2 + 36*zb + 22*z*zb - 12*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(41*z^4 + 6*z^5 - 123*z^3*zb - 30*z^4*zb + 123*z^2*zb^2 + 
      18*z^3*zb^2 - 97*z*zb^3 + 130*z^2*zb^3 + 24*zb^4 - 140*z*zb^4 + 
      48*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-3*z^3 + 9*z^2*zb + 4*z^3*zb - 41*z*zb^2 - 11*z^2*zb^2 + 
      21*zb^3 + 54*z*zb^3 - 33*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(z^2 - z*zb + 12*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-81*z^4 + 36*z^5 + 239*z^3*zb - 102*z^4*zb - 207*z^2*zb^2 + 
      86*z^3*zb^2 - 3*z*zb^3 + 6*z^2*zb^3 + 20*zb^4 + 10*z*zb^4 - 4*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-55*z^3 + 12*z^4 + 118*z^2*zb - 26*z^3*zb - 47*z*zb^2 + 
      12*z^2*zb^2 + 16*zb^3 - 46*z*zb^3 + 16*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^2 + 8*z*zb + 5*z^2*zb - 7*zb^2 - 8*z*zb^2 + 11*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(9*z^3 - 2*z^2*zb - 7*z*zb^2 - 4*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-64*z^2 + 24*z*zb + 21*z^2*zb + 16*zb^2 + 30*z*zb^2 + 
      8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-37*z^5 + 135*z^4*zb + 20*z^5*zb - 198*z^3*zb^2 - 
      33*z^4*zb^2 + 118*z^2*zb^3 - 25*z^3*zb^3 - 42*z*zb^4 + 151*z^2*zb^4 - 
      129*z*zb^5 + 40*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^4 + 27*z^3*zb + 7*z^4*zb - 26*z^2*zb^2 - 20*z^3*zb^2 + 
      49*z*zb^3 + 8*z^2*zb^3 - 20*zb^4 - 44*z*zb^4 + 28*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(2*z + zb)*
     (z^2 - 3*z*zb + 8*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(9*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-128*z^5 + 273*z^4*zb + 72*z^5*zb - 101*z^3*zb^2 - 
      178*z^4*zb^2 - 85*z^2*zb^3 + 134*z^3*zb^3 - 21*z*zb^4 + 18*z^2*zb^4 + 
      14*zb^5 - 2*z*zb^5 + 4*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-74*z^4 + 69*z^3*zb + 54*z^4*zb + 84*z^2*zb^2 - 
      110*z^3*zb^2 - 37*z*zb^3 + 42*z^2*zb^3 + 6*zb^4 - 54*z*zb^4 + 20*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^3 - 5*z^2*zb + 7*z^3*zb + 7*z*zb^2 - z^2*zb^2 - 
      5*zb^3 - z*zb^3 + 7*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (9*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(15*z^3 - 20*z^2*zb + z*zb^2 - 2*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (50*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-35*z^3 + 65*z^2*zb + 66*z^3*zb - 57*z*zb^2 - 138*z^2*zb^2 - 
      5*zb^3 + 138*z*zb^3 - 34*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-2*z^2 + 14*z*zb + 3*z^2*zb + 2*zb^2 - 28*z*zb^2 + 11*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(z - 13*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-160*z^4 + 435*z^3*zb + 48*z^4*zb - 385*z^2*zb^2 - 
      108*z^3*zb^2 + 105*z*zb^3 + 68*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-106*z^3 + 181*z^2*zb + 50*z^3*zb - 44*z*zb^2 - 
      100*z^2*zb^2 + zb^3 + 22*z*zb^3 - 4*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-15*z^2 + 8*z*zb + 11*z^2*zb - zb^2 - 8*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)^2*(z - 3*zb)*(3*z - zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(5*z - zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-8 + 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-32*z^3 + 104*z^2*zb + 8*z^3*zb - 111*z*zb^2 - 28*z^2*zb^2 + 
      47*zb^3 + 24*z*zb^3 - 12*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-12*z^2 + 28*z*zb + 8*z^2*zb - 23*zb^2 - 14*z*zb^2 + 13*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(2*z - 5*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-32*z^3 + 81*z^2*zb + 12*z^3*zb - 59*z*zb^2 - 32*z^2*zb^2 + 
      2*zb^3 + 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-32*z^2 + 57*z*zb + 8*z^2*zb - 17*zb^2 - 16*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-3*z + 2*zb + 2*z*zb - zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)^2*(3*z - 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, {1/2, -1/2, 1/2, -1/2}, 
  (-128*(-4 + 5*z + 9*z^2 + 8*zb + 2*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(3*z^3 - 12*z^4 - 6*z^2*zb + 32*z^3*zb + 14*z^4*zb - 45*z*zb^2 + 
      12*z^2*zb^2 - 42*z^3*zb^2 + 24*zb^3 + 48*z*zb^3 - 6*z^2*zb^3 - 
      32*zb^4 + 10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-z^2 + 2*z^3 + 5*z*zb + 2*z^2*zb + 8*zb^2 - 16*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-21*z^3 + 17*z^4 + 6*z^5 + 36*z^2*zb - 3*z^3*zb - 34*z^4*zb + 
      15*z*zb^2 - 57*z^2*zb^2 + 42*z^3*zb^2 - 6*zb^3 - 17*z*zb^3 + 
      18*z^2*zb^3 + 12*zb^4 - 8*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(18*z^2 - 21*z^3 - 12*z*zb - 6*z^2*zb + 16*z^3*zb + 18*zb^2 + 
      3*z*zb^2 - 8*z^2*zb^2 - 24*zb^3 + 16*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-3*z + 5*z^2 - 6*zb + 4*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-11*z^2 + 15*z^3 + z*zb - 8*z^2*zb - 2*zb^2 + z*zb^2 + 
      4*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-3*z - 6*zb + z*zb + 8*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][
      z, zb])/((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(27*z + 6*z^2 + 6*z^3 + 12*zb - 25*z*zb + 10*z^2*zb - 24*zb^2 + 
      8*z*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-65*z^4 - 8*z^5 + 159*z^3*zb + 85*z^4*zb + 10*z^5*zb - 87*z^2*zb^2 - 
      219*z^3*zb^2 - 24*z^4*zb^2 + 197*z*zb^3 - 25*z^2*zb^3 + 60*z^3*zb^3 - 
      108*zb^4 - 169*z*zb^4 + 152*z^2*zb^4 + 144*zb^5 - 102*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-11*z^3 + z^4 + 10*z^2*zb + 7*z^3*zb - 5*z*zb^2 - 
      17*z^2*zb^2 - 18*zb^3 + 33*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(63*z^4 - 144*z^5 + 54*z^6 - 17*z^3*zb + 175*z^4*zb - 102*z^5*zb - 
      183*z^2*zb^2 + 55*z^3*zb^2 + 94*z^4*zb^2 + 21*z*zb^3 + 93*z^2*zb^3 - 
      114*z^3*zb^3 + 20*zb^4 + 53*z*zb^4 - 60*z^2*zb^4 - 40*zb^5 + 32*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(30*z^3 - 47*z^4 + 48*z^2*zb - 59*z^3*zb + 34*z^4*zb - 42*z*zb^2 - 
      13*z^2*zb^2 + 44*z^3*zb^2 + 60*zb^3 + 7*z*zb^3 - 46*z^2*zb^3 - 
      80*zb^4 + 64*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-9*z^2 + 13*z^3 - 7*z*zb + 7*z^2*zb - 20*zb^2 + 16*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-48*z^3 + 27*z^4 + 32*z^2*zb + 9*z^3*zb - 28*z*zb^2 + 
      5*z^2*zb^2 - 4*zb^3 - z*zb^3 + 8*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 - 7*z*zb + 13*z^2*zb - 12*zb^2 + 7*z*zb^2 + 16*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*z*(z + 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(16*z^2 - 32*z^3 + 144*z*zb - 9*z^2*zb + 18*z^3*zb + 16*zb^2 - 
      9*z*zb^2 + 30*z^2*zb^2 - 32*zb^3 + 18*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(14*z^5 - 28*z^6 + 165*z^4*zb + 63*z^5*zb + 24*z^6*zb - 513*z^3*zb^2 - 
      129*z^4*zb^2 - 66*z^5*zb^2 + 283*z^2*zb^3 + 453*z^3*zb^3 - 
      36*z^4*zb^3 - 189*z*zb^4 - 39*z^2*zb^4 + 12*z^3*zb^4 + 96*zb^5 + 
      96*z*zb^5 - 204*z^2*zb^5 - 128*zb^6 + 126*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-2*z^4 + 4*z^5 - 59*z^3*zb - 5*z^4*zb + 74*z^2*zb^2 + 
      34*z^3*zb^2 - 53*z*zb^3 - 33*z^2*zb^3 - 32*zb^4 + 72*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(96*z^5 - 128*z^6 - 189*z^4*zb + 96*z^5*zb + 126*z^6*zb + 
      283*z^3*zb^2 - 39*z^4*zb^2 - 204*z^5*zb^2 - 513*z^2*zb^3 + 
      453*z^3*zb^3 + 12*z^4*zb^3 + 165*z*zb^4 - 129*z^2*zb^4 - 36*z^3*zb^4 + 
      14*zb^5 + 63*z*zb^5 - 66*z^2*zb^5 - 28*zb^6 + 24*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(42*z^4 - 56*z^5 - 32*z^3*zb - 19*z^4*zb + 48*z^5*zb + 124*z^2*zb^2 - 
      69*z^3*zb^2 - 20*z^4*zb^2 - 32*z*zb^3 - 69*z^2*zb^3 + 88*z^3*zb^3 + 
      42*zb^4 - 19*z*zb^4 - 20*z^2*zb^4 - 56*zb^5 + 48*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-6*z^3 + 8*z^4 - 5*z^2*zb + 11*z^3*zb - 29*z*zb^2 + 
      23*z^2*zb^2 - 14*zb^3 + 12*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-32*z^4 - 53*z^3*zb + 72*z^4*zb + 74*z^2*zb^2 - 33*z^3*zb^2 - 
      59*z*zb^3 + 34*z^2*zb^3 - 2*zb^4 - 5*z*zb^4 + 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-14*z^3 - 29*z^2*zb + 12*z^3*zb - 5*z*zb^2 + 23*z^2*zb^2 - 
      6*zb^3 + 11*z*zb^3 + 8*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (50*(3 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-161*z^3 + 483*z^2*zb + 7*z^3*zb - 243*z*zb^2 - 345*z^2*zb^2 + 
      138*z^3*zb^2 + 17*zb^3 + 93*z*zb^3 - 54*z^2*zb^3 + 53*zb^4 + 
      30*z*zb^4 - 18*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-26*z^2 + 34*z*zb + 9*z^2*zb - 32*zb^2 + 6*z*zb^2 + 9*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(64*z^4 - 128*z^5 - 129*z^3*zb + 204*z^4*zb + 72*z^5*zb + 
      147*z^2*zb^2 - 123*z^3*zb^2 - 120*z^4*zb^2 - 307*z*zb^3 + 
      365*z^2*zb^3 - 48*z^3*zb^3 + 129*zb^4 - 153*z*zb^4 + 24*z^2*zb^4 + 
      27*zb^5 - 24*z*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(28*z^3 - 56*z^4 - 10*z^2*zb + 7*z^3*zb + 48*z^4*zb + 80*z*zb^2 - 
      61*z^2*zb^2 - 30*z^3*zb^2 - 2*zb^3 - 59*z*zb^3 + 60*z^2*zb^3 - 
      23*zb^4 + 18*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-4*z^2 + 8*z^3 - 7*z*zb + 7*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-64*z^3 + 38*z^2*zb + 63*z^3*zb + 8*z*zb^2 - 33*z^2*zb^2 - 
      30*zb^3 + 21*z*zb^3 - 3*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-28*z^2 - 7*z*zb + 24*z^2*zb - zb^2 + 7*z*zb^2 + 5*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(8 + 9*zb + 3*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-14*z^3 + 39*z^2*zb - 21*z^3*zb + 12*z*zb^2 - 9*z^2*zb^2 + 
      24*z^3*zb^2 - 13*zb^3 - 39*z*zb^3 + 12*z^2*zb^3 + 21*zb^4 - 24*z*zb^4 + 
      12*zb^5)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(2*z^2 - z*zb + 9*z^2*zb + 11*zb^2 - 24*z*zb^2 + 3*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(32*z^3 - 123*z^2*zb + 36*z^3*zb + 174*z*zb^2 - 108*z^2*zb^2 + 
      12*z^3*zb^2 - 59*zb^3 + 36*z*zb^3 - 12*zb^4 + 12*z*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-14*z^2 + 52*z*zb - 21*z^2*zb - 14*zb^2 - 30*z*zb^2 + 24*z^2*zb^2 + 
      3*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + zb)*(2*z - 11*zb + 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-32*z^2 + 43*z*zb + 18*z^2*zb - 23*zb^2 - 6*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-14*z + 5*zb + 12*z*zb - 3*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, 1/2, -1/2}, {1/2, 1/2, -1/2, -1/2}, 
  (-256*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(3*z^3 - 6*z^4 - 9*z^2*zb + 11*z^3*zb + 3*z^4*zb + 3*z*zb^2 + 
      6*z^2*zb^2 - 9*z^3*zb^2 + 5*zb^3 - 11*z*zb^3 + 3*z^2*zb^3 - 4*zb^4 + 
      5*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)*(3*z^3 + z^2*zb + zb^2 - 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(15*z^3 - 24*z^4 - 37*z^2*zb + 44*z^3*zb + 15*z^4*zb + 21*z*zb^2 + 
      z^2*zb^2 - 37*z^3*zb^2 + 3*zb^3 - 24*z*zb^3 + 21*z^2*zb^3 - zb^4 + 
      3*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(12*z^2 - 18*z^3 - 16*z*zb + 15*z^2*zb + 12*z^3*zb + 2*zb^2 + 
      10*z*zb^2 - 16*z^2*zb^2 - 3*zb^3 + 2*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-9*z + 12*z^2 - 2*zb - z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(9*z^2 - 10*z*zb - z*zb^2 + 2*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-12*z + zb + 9*z*zb + 2*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/((6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/((z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-54*z - 36*z^2 - 27*zb + 36*z*zb + 21*z^2*zb + 12*zb^2 - 2*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-36*z^4 - 18*z^5 + 87*z^3*zb + 90*z^4*zb + 15*z^5*zb - 73*z^2*zb^2 - 
      138*z^3*zb^2 - 47*z^4*zb^2 + 27*z*zb^3 + 72*z^2*zb^3 + 51*z^3*zb^3 + 
      3*zb^4 - 4*z*zb^4 - 23*z^2*zb^4 - 18*zb^5 + 12*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(21*z^3 + 6*z^4 - 18*z^2*zb - 23*z^3*zb + 35*z*zb^2 + 
      22*z^2*zb^2 - 30*zb^3 - 13*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(54*z^4 - 72*z^5 - 129*z^3*zb + 126*z^4*zb + 33*z^5*zb + 45*z^2*zb^2 + 
      20*z^3*zb^2 - 63*z^4*zb^2 + 71*z*zb^3 - 90*z^2*zb^3 + z^3*zb^3 - 
      33*zb^4 - 12*z*zb^4 + 45*z^2*zb^4 + 12*zb^5 - 8*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(27*z^3 - 36*z^4 - 34*z^2*zb + 8*z^3*zb + 30*z^4*zb - 3*z*zb^2 + 
      48*z^2*zb^2 - 31*z^3*zb^2 + 2*zb^3 + 12*z*zb^3 - 18*z^2*zb^3 - 
      16*zb^4 + 11*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-9*z^2 + 12*z^3 - 7*z*zb + 13*z^2*zb - 28*zb^2 + 19*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-36*z^3 + 15*z^2*zb + 3*z^3*zb - 4*z*zb^2 + 20*z^2*zb^2 + 
      33*zb^3 - 23*z*zb^3 - 8*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-18*z^2 - 25*z*zb + 15*z^2*zb - zb^2 + 19*z*zb^2 + 10*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(84*z - 14*z^2 + 84*zb - 108*z*zb + 9*z^2*zb - 14*zb^2 + 9*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(114*z^4 - 13*z^5 - 240*z^3*zb - 120*z^4*zb + 11*z^5*zb + 
      102*z^2*zb^2 + 326*z^3*zb^2 + 6*z^4*zb^2 + 30*z*zb^3 - 128*z^2*zb^3 - 
      102*z^3*zb^3 - 18*zb^4 - 105*z*zb^4 + 112*z^2*zb^4 + 64*zb^5 - 
      39*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-33*z^3 + 2*z^4 + 25*z^2*zb + 26*z^3*zb - 44*z*zb^2 - 
      7*z^2*zb^2 + 46*zb^3 - 15*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(9*z^4*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(18*z^4 - 64*z^5 - 30*z^3*zb + 105*z^4*zb + 39*z^5*zb - 102*z^2*zb^2 + 
      128*z^3*zb^2 - 112*z^4*zb^2 + 240*z*zb^3 - 326*z^2*zb^3 + 
      102*z^3*zb^3 - 114*zb^4 + 120*z*zb^4 - 6*z^2*zb^4 + 13*zb^5 - 
      11*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(12*z^3 - 37*z^4 - 18*z^2*zb + 28*z^3*zb + 30*z^4*zb - 18*z*zb^2 + 
      42*z^2*zb^2 - 36*z^3*zb^2 + 12*zb^3 + 28*z*zb^3 - 36*z^2*zb^3 - 
      37*zb^4 + 30*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-5*z^2 + 14*z^3 - 11*z*zb + 11*z^2*zb - 50*zb^2 + 41*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-46*z^3 + 44*z^2*zb + 15*z^3*zb - 25*z*zb^2 + 7*z^2*zb^2 + 
      33*zb^3 - 26*z*zb^3 - 2*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-50*z^2 - 11*z*zb + 41*z^2*zb - 5*zb^2 + 11*z*zb^2 + 14*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (200*(-z - 3*zb + 3*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(25*z^4 - 19*z^3*zb - 61*z^4*zb - 69*z^2*zb^2 + 136*z^3*zb^2 + 
      20*z^4*zb^2 + 74*z*zb^3 - 21*z^2*zb^3 - 78*z^3*zb^3 - 15*zb^4 - 
      76*z*zb^4 + 75*z^2*zb^4 + 30*zb^5 - 21*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-43*z^3 - 32*z^2*zb + 89*z^3*zb + 7*z*zb^2 - 48*z^2*zb^2 + 
      60*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(35*z^4 - 16*z^5 - 90*z^3*zb + 30*z^4*zb + 9*z^5*zb + 101*z^2*zb^2 - 
      41*z^3*zb^2 - 15*z^4*zb^2 - 89*z*zb^3 + 86*z^2*zb^3 - 10*z^3*zb^3 + 
      39*zb^4 - 51*z*zb^4 + 12*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(43*z^3 - 20*z^4 - 72*z^2*zb + 12*z^3*zb + 16*z^4*zb + 49*z*zb^2 - 
      27*z^3*zb^2 - 12*zb^3 - 32*z*zb^3 + 40*z^2*zb^3 + 24*zb^4 - 21*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-17*z^2 + 8*z^3 + 37*z*zb - 31*z^2*zb + 24*zb^2 - 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-76*z^3 + 59*z^2*zb + 51*z^3*zb - 8*z*zb^2 - 32*z^2*zb^2 + 
      33*zb^3 - 27*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-46*z^2 + 5*z*zb + 37*z^2*zb - 3*zb^2 + z*zb^2 + 6*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(-1 + zb)*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^3 - 21*z^4 - 78*z^2*zb + 68*z^3*zb + 16*z^4*zb + 116*z*zb^2 - 
      75*z^2*zb^2 - 44*z^3*zb^2 - 54*zb^3 + 54*z^2*zb^3 + 24*zb^4 - 
      24*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 5*z^3 + 32*z*zb - 33*z^2*zb - 30*zb^2 + 27*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(34*z^3 - 24*z^4 - 66*z^2*zb + 15*z^3*zb + 24*z^4*zb + 18*z*zb^2 + 
      70*z^2*zb^2 - 64*z^3*zb^2 + 12*zb^3 - 63*z*zb^3 + 44*z^2*zb^3 + 
      6*zb^4 - 6*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(28*z^2 - 21*z^3 - 44*z*zb + 14*z^2*zb + 16*z^3*zb + 18*zb^2 + 
      9*z*zb^2 - 20*z^2*zb^2 - 6*zb^3 + 6*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-13*z + 10*z^2 + 24*zb - 21*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-10*z^2 + 2*z*zb + 12*z^2*zb + 9*zb^2 - 13*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-14*z + 3*zb + 11*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, {-1/2, 1/2, 1/2, 1/2}, 
  (-128*(-4 + 7*z + 2*z^2 + 6*zb - z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)*(-3*z^3 + 4*z^4 + z^2*zb - 7*z^3*zb + 10*z*zb^2 - 
      2*z^2*zb^2 - 6*zb^3 + 3*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-13*z^3 + 14*z^5 + 21*z^2*zb + 21*z^3*zb - 50*z^4*zb - z*zb^2 - 
      35*z^2*zb^2 + 52*z^3*zb^2 - 3*zb^3 - 3*z*zb^3 - 6*z^2*zb^3 + 9*zb^4 - 
      6*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^2 + 6*z^3 + 12*z*zb - 8*z^2*zb - 9*zb^2 + 6*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-z - 11*z^2 + 16*z^3 + zb + 2*z*zb - 7*z^2*zb + 3*zb^2 - 3*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(z - 3*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*z*(-7*z + 15*z^2 + 5*zb - 13*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][
      z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-36*z + 2*z^2 + 20*z^3 - 81*zb + 4*z^2*zb + 27*zb^2 - 16*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-20*z^4 + 4*z^5 + 31*z^3*zb - 20*z^4*zb - 21*z^2*zb^2 + 
      36*z^3*zb^2 + 53*z*zb^3 - 60*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-8*z^4 + 30*z^5 + 2*z^6 - 17*z^3*zb - 116*z^4*zb + 26*z^5*zb + 
      155*z^2*zb^2 + 119*z^3*zb^2 - 86*z^4*zb^2 - 235*z*zb^3 - 17*z^2*zb^3 + 
      98*z^3*zb^3 + 89*zb^4 + 31*z*zb^4 - 68*z^2*zb^4 - 15*zb^5 + 12*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-z^3 + 6*z^4 + 9*z^2*zb - 24*z^3*zb - 7*z*zb^2 + 
      14*z^2*zb^2 + 15*zb^3 - 12*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(2*z^2 - 74*z^3 + 80*z^4 + 36*z*zb + 47*z^2*zb - 83*z^3*zb - 46*zb^2 + 
      16*z*zb^2 + 22*z^2*zb^2 + 3*zb^3 - 3*z*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(5*z^2 - 10*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-23*z^2 + 39*z^3 + 30*z*zb - 30*z^2*zb - 15*zb^2 - z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*z*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(16*z^2 + 6*z^3 + 4*z^4 + 4*z*zb + 20*z^2*zb + 15*z^3*zb + 256*zb^2 - 
      208*z*zb^2 + 16*z^2*zb^2 + z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(7*z^4 + 2*z^5 - 5*z^3*zb + 3*z^4*zb + 27*z^2*zb^2 - 
      24*z^3*zb^2 - 73*z*zb^3 + 40*z^2*zb^3 + 32*zb^4 - 6*z*zb^4 - 3*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z + zb)*
     (z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-12*z^5 - 6*z^6 + 32*z^7 + 59*z^4*zb - 16*z^5*zb - 103*z^6*zb - 
      232*z^3*zb^2 + 226*z^4*zb^2 + 88*z^5*zb^2 + 516*z^2*zb^3 - 
      576*z^3*zb^3 + 40*z^4*zb^3 - 518*z*zb^4 + 574*z^2*zb^4 - 92*z^3*zb^4 + 
      175*zb^5 - 178*z*zb^5 + 23*z^2*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-4*z^3 + 6*z^4 + 15*z^2*zb - 18*z^3*zb - 24*z*zb^2 + 
      18*z^2*zb^2 + 25*zb^3 - 18*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(6*z^3 - 42*z^4 + 38*z^5 - 8*z^2*zb + 66*z^3*zb - 52*z^4*zb + 
      45*z*zb^2 - 88*z^2*zb^2 + 37*z^3*zb^2 - 55*zb^3 + 70*z*zb^3 - 
      17*z^2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(9*z^2*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (2*z^2 - z*zb - 7*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-8*z^3 + 12*z^4 + 9*z^2*zb + 3*z^3*zb + 3*z*zb^2 - 
      15*z^2*zb^2 - 10*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {4, 0}][z, zb])/(9*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (50*(-z - 16*zb + 9*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(19*z^4 + 7*z^3*zb + 2*z^4*zb - 15*z^2*zb^2 - 38*z^3*zb^2 - 
      75*z*zb^3 + 86*z^2*zb^3 + 48*zb^4 - 34*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-39*z^4 + 6*z^5 + 20*z^6 + 375*z^3*zb - 215*z^4*zb - 60*z^5*zb - 
      1003*z^2*zb^2 + 729*z^3*zb^2 + 44*z^4*zb^2 + 1029*z*zb^3 - 
      813*z^2*zb^3 - 4*z^3*zb^3 - 346*zb^4 + 261*z*zb^4 + 16*z^2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-9*z^3 + 4*z^4 + 21*z^2*zb - 6*z^3*zb - 7*z*zb^2 - 21*zb^3 + 
      18*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-24*z^2 + 21*z^3 + 11*z^4 + 136*z*zb - 138*z^2*zb + 2*z^3*zb - 
      136*zb^2 + 141*z*zb^2 - 13*z^2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(5*z^2 - 10*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-7*z^2 + 23*z^3 + 30*z*zb - 30*z^2*zb - 31*zb^2 + 15*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-8 + 3*z - 12*zb + 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-3*z^3 + 5*z^4 + 33*z^2*zb - 26*z^3*zb - 56*z*zb^2 + 
      37*z^2*zb^2 + 24*zb^3 - 14*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-27*z^3 + 12*z^4 + 123*z^2*zb - 107*z^3*zb + 28*z^4*zb - 159*z*zb^2 + 
      185*z^2*zb^2 - 66*z^3*zb^2 + 59*zb^3 - 103*z*zb^3 + 52*z^2*zb^3 + 
      21*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-11*z^2 + 10*z^3 + 28*z*zb - 24*z^2*zb - 21*zb^2 + 
      18*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-27*z + 21*z^2 + 2*z^3 + 35*zb - 34*z*zb + 3*z^2*zb + 3*zb^2 - 
      3*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-9*z + z^2 + 11*zb - 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, 
  {1/2, -1/2, 1/2, 1/2}, 
  (-128*(-1 + z)*(4 + z)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(8*z^4 + 3*z^2*zb - 12*z^3*zb + 13*z*zb^2 - 12*z^2*zb^2 - 
      8*zb^3 + 8*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(4*z - 5*zb)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-7*z^3 + 2*z^4 + 13*z^2*zb + 10*z^3*zb + 6*z*zb^2 - 
      30*z^2*zb^2 - 4*zb^3 + 10*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-7*z^2 + 4*z^3 + 3*z*zb - 4*z^2*zb - 4*zb^2 + 8*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*z*(z + z^2 + 6*zb - 4*z*zb - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*z*(-1 + 2*z - zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*(z + 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(27*z + 15*z^2 + 27*zb + z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(11*z^4 + 2*z^5 - 24*z^3*zb - 23*z^4*zb + 78*z^2*zb^2 + 
      21*z^3*zb^2 - 76*z*zb^3 - 19*z^2*zb^3 + 27*zb^4 + 3*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-1 + zb)*(z^2 - 2*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-3*z^4 + 3*z^5 + 2*z^3*zb - 14*z^4*zb + 48*z^2*zb^2 + 
      10*z^3*zb^2 - 54*z*zb^3 - 12*z^2*zb^3 + 23*zb^4 - 3*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^3 + 16*z^4 + 4*z^2*zb - 28*z^3*zb + 79*z*zb^2 - 
      36*z^2*zb^2 - 46*zb^3 + 16*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(z - 5*zb)*(-1 + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-21*z^3 + 39*z^4 + 40*z^2*zb - 60*z^3*zb + 27*z*zb^2 - 
      17*z^2*zb^2 - 18*zb^3 + 10*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-7*z^2 + 11*z^3 + 8*z*zb - 8*z^2*zb - 9*zb^2 + 5*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(9*z^2 - z*zb + 4*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(16*z^2 + 8*z^3 + 24*z*zb + 30*z^2*zb - 64*zb^2 + 21*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(14*z^5 + 4*z^6 - 21*z^4*zb - 2*z^5*zb - 85*z^3*zb^2 + 
      18*z^4*zb^2 - 101*z^2*zb^3 + 134*z^3*zb^3 + 273*z*zb^4 - 178*z^2*zb^4 - 
      128*zb^5 + 72*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(2*z^3 - z^2*zb + 20*z*zb^2 - 15*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(40*z^6 - 42*z^4*zb - 129*z^5*zb + 118*z^3*zb^2 + 
      151*z^4*zb^2 - 198*z^2*zb^3 - 25*z^3*zb^3 + 135*z*zb^4 - 33*z^2*zb^4 - 
      37*zb^5 + 20*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(6*z^4 + 20*z^5 - 37*z^3*zb - 54*z^4*zb + 84*z^2*zb^2 + 
      42*z^3*zb^2 + 69*z*zb^3 - 110*z^2*zb^3 - 74*zb^4 + 54*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-20*z^4 + 28*z^5 + 49*z^3*zb - 44*z^4*zb - 26*z^2*zb^2 + 
      8*z^3*zb^2 + 27*z*zb^3 - 20*z^2*zb^3 - 9*zb^4 + 7*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-5*z^3 + 7*z^4 + 7*z^2*zb - z^3*zb - 5*z*zb^2 - z^2*zb^2 - 
      9*zb^3 + 7*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + 2*zb)*
     (8*z^2 - 3*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(9*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (9*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (200*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(33*z^3 - 133*z^2*zb + 11*z^3*zb + 135*z*zb^2 + 9*z^2*zb^2 - 
      43*zb^3 - 18*z*zb^3 + 6*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-16*z^4 + 4*z^5 + 81*z^3*zb - 15*z^4*zb - 137*z^2*zb^2 + 
      21*z^3*zb^2 + 119*z*zb^3 - 30*z^2*zb^3 - 39*zb^4 + 12*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-28*z^3 + 4*z^4 + 101*z^2*zb + 2*z^3*zb - 214*z*zb^2 + 
      46*z^2*zb^2 + 109*zb^3 - 14*z*zb^3 - 6*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-8*z^3 + 40*z^4 + 61*z^2*zb - 95*z^3*zb - 58*z*zb^2 + 
      54*z^2*zb^2 + 33*zb^3 - 27*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-z^2 + 5*z^3 + 8*z*zb - 8*z^2*zb - 15*zb^2 + 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(16*z^2 - z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(2 + 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(2*z^3 + z^2*zb + 28*z^3*zb - 39*z*zb^2 - 80*z^2*zb^2 + 
      28*zb^3 + 108*z*zb^3 - 48*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*(2*z^2 - 15*z*zb + 12*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(32*z^3 - 126*z^2*zb + 48*z^3*zb + 179*z*zb^2 - 124*z^2*zb^2 - 
      77*zb^3 + 80*z*zb^3 - 12*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(2*z^2 - 27*z*zb + 28*z^2*zb + 17*zb^2 - 32*z*zb^2 + 12*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-32*z^2 + 16*z^3 + 58*z*zb - 32*z^2*zb - 33*zb^2 + 23*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-2*z + z^2 + 3*zb - 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(8*z - 5*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, 
  {1/2, 1/2, -1/2, 1/2}, 
  (-256*(-1 + z)*(-3 + 6*z + 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-9*z^3 + 12*z^4 + 21*z^2*zb - 28*z^3*zb - 4*z*zb^2 + 
      12*z^2*zb^2 - 6*zb^3 + 2*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*(3*z^2 - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-24*z^3 + 12*z^4 + 57*z^2*zb - 26*z^3*zb - 33*z*zb^2 + 
      14*z^2*zb^2 + 2*zb^3 - 6*z*zb^3 + 4*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-15*z^2 + 6*z^3 + 21*z*zb - 6*z^2*zb - 8*zb^2 + 2*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-12*z^2 + 24*z^3 + 23*z*zb - 43*z^2*zb - 8*zb^2 + 16*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-6*z + 12*z^2 + 5*zb - 11*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*(3*z - 2*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(27*z + 36*z^2 + 36*zb + 52*z*zb - 6*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(15*z^4 + 12*z^5 - 33*z^3*zb - 22*z^4*zb - 39*z^2*zb^2 + 
      73*z*zb^3 + 68*z^2*zb^3 - 24*zb^4 - 68*z*zb^4 + 18*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z^3 - 6*z^2*zb + 11*z*zb^2 - 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-27*z^4 + 126*z^5 + 49*z^3*zb - 410*z^4*zb + 3*z^2*zb^2 + 
      476*z^3*zb^2 - 81*z*zb^3 - 204*z^2*zb^3 + 48*zb^4 + 22*z*zb^4 - 2*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-3*z^3 + 42*z^4 + 4*z^2*zb - 120*z^3*zb + 37*z*zb^2 + 
      96*z^2*zb^2 - 30*zb^3 - 32*z*zb^3 + 6*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-27*z^3 + 36*z^4 + 67*z^2*zb - 69*z^3*zb - 47*z*zb^2 + 
      32*z^2*zb^2 + 13*zb^3 - 5*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-9*z^2 + 12*z^3 + 17*z*zb - 11*z^2*zb - 10*zb^2 + z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(9*z^2 + 7*z*zb - 8*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(48*z + 15*z^2 - 112*zb + 18*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(21*z^4 + 4*z^5 - 133*z^3*zb - 15*z^4*zb + 348*z^2*zb^2 - 
      12*z^3*zb^2 - 348*z*zb^3 + 17*z^2*zb^3 + 118*zb^4 + 12*z*zb^4 - 
      12*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (3*z^3 + z^2*zb - 5*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(75*z^4 + 2*z^5 - 413*z^3*zb + 86*z^4*zb + 693*z^2*zb^2 - 
      218*z^3*zb^2 - 501*z*zb^3 + 208*z^2*zb^3 + 134*zb^4 - 68*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(37*z^3 + 12*z^4 - 202*z^2*zb + 16*z^3*zb + 347*z*zb^2 - 
      98*z^2*zb^2 - 170*zb^3 + 52*z*zb^3 + 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-39*z^3 + 85*z^4 + 136*z^2*zb - 196*z^3*zb - 113*z*zb^2 + 
      119*z^2*zb^2 + 34*zb^3 - 26*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-19*z^2 + 37*z^3 + 68*z*zb - 68*z^2*zb - 55*zb^2 + 37*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(23*z^2 - 7*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (50*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(63*z^4 - 333*z^3*zb + 54*z^4*zb + 753*z^2*zb^2 - 
      238*z^3*zb^2 - 715*z*zb^3 + 282*z^2*zb^3 + 240*zb^4 - 106*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(17*z^2 - 14*z*zb + zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(45*z^3 + 12*z^4 - 67*z^2*zb - 72*z^3*zb + 27*z*zb^2 + 
      92*z^2*zb^2 + 3*zb^3 - 40*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(3*z^3 + 10*z^4 + 98*z^2*zb - 86*z^3*zb - 241*z*zb^2 + 
      166*z^2*zb^2 + 132*zb^3 - 82*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(5*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-21*z^2 + 2*z^3 + 26*z*zb + 4*z^2*zb - 11*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(8*z^2 + z^3 + 5*z*zb - 11*z^2*zb - 15*zb^2 + 12*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)^2*(19*z - 11*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)^2*(3*z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-12 + 7*z)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-28*z^3 + 20*z^4 + 111*z^2*zb - 72*z^3*zb - 129*z*zb^2 + 
      78*z^2*zb^2 + 48*zb^3 - 28*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(8*z - 7*zb)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-63*z^3 + 28*z^4 + 169*z^2*zb - 76*z^3*zb - 156*z*zb^2 + 
      72*z^2*zb^2 + 48*zb^3 - 22*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-43*z^2 + 20*z^3 + 93*z*zb - 44*z^2*zb - 48*zb^2 + 22*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-27*z^2 + 17*z^3 + 42*z*zb - 26*z^2*zb - 18*zb^2 + 12*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-17*z + 11*z^2 + 18*zb - 12*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)^2*(5*z - 3*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, -1/2, 1/2, 1/2}, 
  {1/2, 1/2, 1/2, -1/2}, (128*(-6 + 3*z + 18*z^2 + 4*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-9*z^3 + 12*z^4 + 18*z^2*zb - 36*z^3*zb - 5*z*zb^2 + 
      24*z^2*zb^2 - 8*zb^3 + 4*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(z*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-27*z^3 + 36*z^5 + 64*z^2*zb + 39*z^3*zb - 140*z^4*zb - 39*z*zb^2 - 
      100*z^2*zb^2 + 188*z^3*zb^2 - 2*zb^3 + 63*z*zb^3 - 84*z^2*zb^3 + 
      6*zb^4 - 4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)*(-9*z^2 + 12*z^3 + 14*z*zb - 16*z^2*zb - 3*zb^2 + 2*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(21*z^2 - 69*z^3 + 54*z^4 - 27*z*zb + 82*z^2*zb - 67*z^3*zb - 4*zb^2 + 
      9*z*zb^2 + z^2*zb^2 - 2*zb^3 + 2*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (128*(-1 + z)*z*(-9*z + 15*z^2 + 5*zb - 11*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][
      z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(27*z + 18*z^2 + 36*z^3 + 36*zb + 17*z*zb + 50*z^2*zb - 36*zb^2 + 
      12*z*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(15*z^4 + 12*z^5 + 3*z^3*zb - 18*z^4*zb + 29*z^2*zb^2 - 
      42*z^3*zb^2 - 67*z*zb^3 + 62*z^2*zb^3 + 36*zb^4 - 30*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*(z + 3*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-27*z^4 - 108*z^5 + 180*z^6 + 89*z^3*zb + 247*z^4*zb - 560*z^5*zb - 
      21*z^2*zb^2 - 141*z^3*zb^2 + 600*z^4*zb^2 - 73*z*zb^3 - 87*z^2*zb^3 - 
      228*z^3*zb^3 + 48*zb^4 + 77*z*zb^4 + 8*z^2*zb^4 - 20*zb^5 + 16*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-9*z^3 + 12*z^4 + 14*z^2*zb - 34*z^3*zb - 23*z*zb^2 + 
      38*z^2*zb^2 + 10*zb^3 - 8*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(51*z^3 - 207*z^4 + 162*z^5 - 50*z^2*zb + 367*z^3*zb - 311*z^4*zb - 
      75*z*zb^2 - 169*z^2*zb^2 + 214*z^3*zb^2 + 34*zb^3 + 93*z*zb^3 - 
      109*z^2*zb^3 - 4*zb^4 + 4*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-1 + zb)*(3*z^2 - 17*z*zb - 2*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-15*z^2 + 21*z^3 + 7*z*zb + 5*z^2*zb - 8*zb^2 - 10*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*z*(z + 3*zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-72*z + 19*z^2 + 10*z^3 - 392*zb + 153*z*zb + 15*z^2*zb + 16*zb^2 - 
      9*z*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-63*z^4 + 12*z^5 - 133*z^3*zb + 72*z^4*zb + 243*z^2*zb^2 - 
      12*z^3*zb^2 - 39*z*zb^3 - 84*z^2*zb^3 - 32*zb^4 + 36*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)^2*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-21*z^4 + 88*z^5 + 8*z^6 - 397*z^3*zb - 11*z^4*zb + 28*z^5*zb + 
      1671*z^2*zb^2 - 823*z^3*zb^2 - 108*z^4*zb^2 - 1887*z*zb^3 + 
      1025*z^2*zb^3 + 220*z^3*zb^3 + 658*zb^4 - 313*z*zb^4 - 136*z^2*zb^4 - 
      14*zb^5 + 12*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-2*z^3 + 10*z^4 - 67*z^2*zb + 28*z^3*zb + 50*z*zb^2 - 
      20*z^2*zb^2 + 7*zb^3 - 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-35*z^3 - 93*z^4 + 146*z^5 + 234*z^2*zb + 41*z^3*zb - 293*z^4*zb - 
      519*z*zb^2 + 363*z^2*zb^2 + 138*z^3*zb^2 + 260*zb^3 - 189*z*zb^3 - 
      53*z^2*zb^3 - 2*zb^4 + 2*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-1 + zb)*(8*z^2 - 31*z*zb - zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-22*z^2 + 40*z^3 + 29*z*zb - 29*z^2*zb - 31*zb^2 + 
      13*z*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, zb])/
    (zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-z - 48*zb + 33*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-25*z^3 - 449*z^2*zb + 310*z^3*zb + 777*z*zb^2 - 
      450*z^2*zb^2 - 319*zb^3 + 150*z*zb^3 + 6*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(z + zb)*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-119*z^4 + 88*z^5 + 16*z^6 + 781*z^3*zb - 597*z^4*zb - 60*z^5*zb - 
      2153*z^2*zb^2 + 1923*z^3*zb^2 - 84*z^4*zb^2 + 2243*z*zb^3 - 
      2063*z^2*zb^3 + 136*z^3*zb^3 - 768*zb^4 + 681*z*zb^4 - 24*z^2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-19*z^2 + 12*z^3 + 128*z*zb - 98*z^2*zb - 101*zb^2 + 
      78*z*zb^2)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(43*z^3 - 75*z^4 + 14*z^5 - 162*z^2*zb + 215*z^3*zb - 23*z^4*zb + 
      381*z*zb^2 - 481*z^2*zb^2 + 94*z^3*zb^2 - 222*zb^3 + 261*z*zb^3 - 
      45*z^2*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(7*z - 23*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(z^2 + 17*z^3 + z*zb - 13*z^2*zb - 18*zb^2 + 12*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(3*z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, zb])/
    (z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 + 7*z - 48*zb + 33*z*zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-19*z^3 + 20*z^4 + 294*z^2*zb - 228*z^3*zb - 463*z*zb^2 + 
      336*z^2*zb^2 + 192*zb^3 - 132*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)^2*(z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-43*z^3 + 28*z^4 + 302*z^2*zb - 393*z^3*zb + 132*z^4*zb - 411*z*zb^2 + 
      670*z^2*zb^2 - 284*z^3*zb^2 + 156*zb^3 - 397*z*zb^3 + 228*z^2*zb^3 + 
      84*zb^4 - 72*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-6*z^2 + 5*z^3 + 28*z*zb - 24*z^2*zb - 21*zb^2 + 18*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(43*z^2 - 39*z^3 + 2*z^4 - 143*z*zb + 180*z^2*zb - 49*z^3*zb + 
      90*zb^2 - 133*z*zb^2 + 49*z^2*zb^2 + 12*zb^3 - 12*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-4*z + z^2 + 6*zb - 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, 
  {-1/2, -1/2, 1/2, 1/2}, (128*(24 - 15*z + z^2 - 48*zb + 18*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(77*z^3 - 18*z^4 - 354*z^2*zb + 48*z^3*zb + 26*z^4*zb + 405*z*zb^2 + 
      278*z^2*zb^2 - 198*z^3*zb^2 - 144*zb^3 - 468*z*zb^3 + 246*z^2*zb^3 + 
      192*zb^4 - 90*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-19*z^2 + 8*z^3 + 75*z*zb - 52*z^2*zb - 48*zb^2 + 
      36*z*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(9*z^3 - 13*z^4 + 6*z^5 - 94*z^2*zb + 57*z^3*zb + 6*z^4*zb + 
      105*z*zb^2 + 93*z^2*zb^2 - 118*z^3*zb^2 - 36*zb^3 - 177*z*zb^3 + 
      138*z^2*zb^3 + 72*zb^4 - 48*z*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(68*z^2 - 41*z^3 - 192*z*zb + 34*z^2*zb + 56*z^3*zb + 108*zb^2 + 
      183*z*zb^2 - 168*z^2*zb^2 - 144*zb^3 + 96*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*zb*(-9*z + 5*z^2 + 12*zb - 8*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-z^2 + 5*z^3 + 21*z*zb + 2*z^2*zb - 12*zb^2 - 39*z*zb^2 + 
      24*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-9*z + 12*zb + 13*z*zb - 16*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/((z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-27 + 32*z + 8*z^2 - 93*zb + 32*z*zb - 12*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(27*z^3 - 32*z^4 + 159*z^2*zb + 39*z^3*zb + 16*z^4*zb - 191*z*zb^2 - 
      601*z^2*zb^2 + 142*z^3*zb^2 + 69*zb^3 + 733*z*zb^3 - 82*z^2*zb^3 - 
      267*zb^4 - 54*z*zb^4 + 42*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-49*z^2 + 8*z^3 + 152*z*zb - 56*z^2*zb - 87*zb^2 + 
      20*z*zb^2 + 12*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*zb*(3*z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(11*z^3 - 22*z^4 + 12*z^5 - 129*z^2*zb + 229*z^3*zb - 92*z^4*zb + 
      81*z*zb^2 - 231*z^2*zb^2 + 116*z^3*zb^2 - 27*zb^3 + 215*z*zb^3 - 
      148*z^2*zb^3 - 63*zb^4 + 48*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-14*z^2 + 11*z^3 - 116*z*zb + 7*z^2*zb + 34*z^3*zb + 66*zb^2 + 
      305*z*zb^2 - 212*z^2*zb^2 - 195*zb^3 + 114*z*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-31*z + 15*z^2 + 43*zb - 27*z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-8*z^2 + 25*z^3 + 52*z*zb - 73*z^2*zb - 12*zb^2 + 31*z*zb^2 - 
      15*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(z + 11*zb + 15*z*zb - 27*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(3*z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-256 + 51*z + 5*z^2 + 51*zb - 16*z*zb + 5*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^3*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(407*z^3 - 50*z^4 - 1107*z^2*zb - 165*z^3*zb + 42*z^4*zb + 
      1185*z*zb^2 + 387*z^2*zb^2 - 24*z^3*zb^2 - 389*zb^3 - 559*z*zb^3 + 
      120*z^2*zb^3 + 195*zb^4 - 48*z*zb^4 + 6*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-151*z^2 + 8*z^3 + 404*z*zb - 77*z^2*zb - 205*zb^2 - 
      14*z*zb^2 + 35*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(9*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-389*z^3 + 195*z^4 + 6*z^5 + 1185*z^2*zb - 559*z^3*zb - 48*z^4*zb - 
      1107*z*zb^2 + 387*z^2*zb^2 + 120*z^3*zb^2 + 407*zb^3 - 165*z*zb^3 - 
      24*z^2*zb^3 - 50*zb^4 + 42*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(9*z^2*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(316*z^2 - 145*z^3 - 536*z*zb + 49*z^2*zb + 100*z^3*zb + 316*zb^2 + 
      49*z*zb^2 - 104*z^2*zb^2 - 145*zb^3 + 100*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-13*z + 5*z^2 + 19*zb - 11*z*zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-205*z^2 + 35*z^3 + 404*z*zb - 14*z^2*zb - 151*zb^2 - 
      77*z*zb^2 + 8*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(9*z*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-19*z + 13*zb + 11*z*zb - 5*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (50*(-9 + 5*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^3*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(387*z^3 - 1161*z^2*zb - 291*z^3*zb + 1209*z*zb^2 + 829*z^2*zb^2 + 
      8*z^3*zb^2 - 371*zb^3 - 945*z*zb^3 + 24*z^2*zb^3 + 279*zb^4 + 
      40*z*zb^4 - 8*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(42*z^2 - 98*z*zb + 13*z^2*zb + 40*zb^2 + 2*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-579*z^3 + 186*z^4 + 12*z^5 + 1753*z^2*zb - 303*z^3*zb - 146*z^4*zb - 
      1785*z*zb^2 - 219*z^2*zb^2 + 382*z^3*zb^2 + 675*zb^3 + 571*z*zb^3 - 
      390*z^2*zb^3 - 363*zb^4 + 206*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(318*z^2 - 93*z^3 - 652*z*zb - 17*z^2*zb + 78*z^3*zb + 398*zb^2 + 
      281*z*zb^2 - 172*z^2*zb^2 - 299*zb^3 + 158*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-21*z + 5*z^2 + 33*zb - 17*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-390*z^2 + 15*z^3 + 736*z*zb + 199*z^2*zb - 314*zb^2 - 
      403*z*zb^2 + 157*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-75*z + 63*zb + 59*z*zb - 47*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)^2*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    ((z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-48 + 21*zb + 7*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-84*z^3 + 249*z^2*zb + 39*z^3*zb - 238*z*zb^2 - 119*z^2*zb^2 + 
      24*z^3*zb^2 + 57*zb^3 + 121*z*zb^3 - 68*z^2*zb^3 - 9*zb^4 + 56*z*zb^4 - 
      28*zb^5)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(12*z^2 - 21*z*zb + 9*z^2*zb + zb^2 - 14*z*zb^2 + 13*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-192*z^3 + 603*z^2*zb + 84*z^3*zb - 654*z*zb^2 - 282*z^2*zb^2 + 
      28*z^3*zb^2 + 259*zb^3 + 344*z*zb^3 - 80*z^2*zb^3 - 178*zb^4 + 
      68*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^2*(z - zb)^3*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-84*z^2 + 192*z*zb + 39*z^2*zb - 124*zb^2 - 110*z*zb^2 + 24*z^2*zb^2 + 
      103*zb^3 - 40*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + zb)*(4*z - 7*zb + 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-192*z^2 + 363*z*zb + 138*z^2*zb - 163*zb^2 - 256*z*zb^2 + 
      110*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb^5*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-28*z + 25*zb + 24*z*zb - 21*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/((z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, {-1/2, 1/2, -1/2, 1/2}, 
  (-256*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(3*z^3 - z^4 + 21*z^2*zb - 24*z^3*zb + 3*z^4*zb - 37*z*zb^2 + 
      z^2*zb^2 + 21*z^3*zb^2 + 15*zb^3 + 44*z*zb^3 - 37*z^2*zb^3 - 24*zb^4 + 
      15*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)*zb*(2*z^3 - 10*z*zb - z^2*zb + 9*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][
      z, zb])/(z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(5*z^3 - 4*z^4 + 3*z^2*zb - 11*z^3*zb + 5*z^4*zb - 9*z*zb^2 + 
      6*z^2*zb^2 + 3*z^3*zb^2 + 3*zb^3 + 11*z*zb^3 - 9*z^2*zb^3 - 6*zb^4 + 
      3*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(2*z^2 - 3*z^3 - 16*z*zb + 10*z^2*zb + 2*z^3*zb + 12*zb^2 + 
      15*z*zb^2 - 16*z^2*zb^2 - 18*zb^3 + 12*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*zb*(z + 2*z^2 - 12*zb + 9*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-z^2 + 5*z^2*zb - z*zb^2 - 3*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z + 9*zb + z*zb - 12*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/((z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(27*z - 12*z^2 + 54*zb - 36*z*zb + 2*z^2*zb + 36*zb^2 - 21*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(33*z^4 - 12*z^5 - 71*z^3*zb + 12*z^4*zb + 8*z^5*zb - 45*z^2*zb^2 + 
      90*z^3*zb^2 - 45*z^4*zb^2 + 129*z*zb^3 - 20*z^2*zb^3 - z^3*zb^3 - 
      54*zb^4 - 126*z*zb^4 + 63*z^2*zb^4 + 72*zb^5 - 33*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-33*z^3 + 8*z^4 + 4*z^2*zb + 23*z^3*zb - 15*z*zb^2 - 
      20*z^2*zb^2 + 36*zb^3 - 3*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*zb*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(3*z^4 - 18*z^5 + 27*z^3*zb - 4*z^4*zb + 12*z^5*zb - 73*z^2*zb^2 + 
      72*z^3*zb^2 - 23*z^4*zb^2 + 87*z*zb^3 - 138*z^2*zb^3 + 51*z^3*zb^3 - 
      36*zb^4 + 90*z*zb^4 - 47*z^2*zb^4 - 18*zb^5 + 15*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(2*z^3 - 16*z^4 - 3*z^2*zb + 12*z^3*zb + 11*z^4*zb - 34*z*zb^2 + 
      48*z^2*zb^2 - 18*z^3*zb^2 + 27*zb^3 + 8*z*zb^3 - 31*z^2*zb^3 - 
      36*zb^4 + 30*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 10*z^3 - 25*z*zb + 19*z^2*zb - 18*zb^2 + 15*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(30*z^3 - 35*z^2*zb + 13*z^3*zb + 18*z*zb^2 - 22*z^2*zb^2 - 
      21*zb^3 + 23*z*zb^3 - 6*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-28*z^2 - 7*z*zb + 19*z^2*zb - 9*zb^2 + 13*z*zb^2 + 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(3*z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(84*z - 14*z^2 + 84*zb - 108*z*zb + 9*z^2*zb - 14*zb^2 + 9*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(114*z^4 - 13*z^5 - 240*z^3*zb - 120*z^4*zb + 11*z^5*zb + 
      102*z^2*zb^2 + 326*z^3*zb^2 + 6*z^4*zb^2 + 30*z*zb^3 - 128*z^2*zb^3 - 
      102*z^3*zb^3 - 18*zb^4 - 105*z*zb^4 + 112*z^2*zb^4 + 64*zb^5 - 
      39*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-33*z^3 + 2*z^4 + 25*z^2*zb + 26*z^3*zb - 44*z*zb^2 - 
      7*z^2*zb^2 + 46*zb^3 - 15*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(9*z^4*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(18*z^4 - 64*z^5 - 30*z^3*zb + 105*z^4*zb + 39*z^5*zb - 102*z^2*zb^2 + 
      128*z^3*zb^2 - 112*z^4*zb^2 + 240*z*zb^3 - 326*z^2*zb^3 + 
      102*z^3*zb^3 - 114*zb^4 + 120*z*zb^4 - 6*z^2*zb^4 + 13*zb^5 - 
      11*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(12*z^3 - 37*z^4 - 18*z^2*zb + 28*z^3*zb + 30*z^4*zb - 18*z*zb^2 + 
      42*z^2*zb^2 - 36*z^3*zb^2 + 12*zb^3 + 28*z*zb^3 - 36*z^2*zb^3 - 
      37*zb^4 + 30*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-5*z^2 + 14*z^3 - 11*z*zb + 11*z^2*zb - 50*zb^2 + 41*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-46*z^3 + 44*z^2*zb + 15*z^3*zb - 25*z*zb^2 + 7*z^2*zb^2 + 
      33*zb^3 - 26*z*zb^3 - 2*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-50*z^2 - 11*z*zb + 41*z^2*zb - 5*zb^2 + 11*z*zb^2 + 14*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (200*(-3*z - zb + 3*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(39*z^4 - 89*z^3*zb - 51*z^4*zb + 101*z^2*zb^2 + 86*z^3*zb^2 + 
      12*z^4*zb^2 - 90*z*zb^3 - 41*z^2*zb^3 - 10*z^3*zb^3 + 35*zb^4 + 
      30*z*zb^4 - 15*z^2*zb^4 - 16*zb^5 + 9*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-33*z^3 + 8*z^2*zb + 27*z^3*zb - 59*z*zb^2 + 32*z^2*zb^2 + 
      76*zb^3 - 51*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(15*z^4 - 30*z^5 - 74*z^3*zb + 76*z^4*zb + 21*z^5*zb + 69*z^2*zb^2 + 
      21*z^3*zb^2 - 75*z^4*zb^2 + 19*z*zb^3 - 136*z^2*zb^3 + 78*z^3*zb^3 - 
      25*zb^4 + 61*z*zb^4 - 20*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(12*z^3 - 24*z^4 - 49*z^2*zb + 32*z^3*zb + 21*z^4*zb + 72*z*zb^2 - 
      40*z^3*zb^2 - 43*zb^3 - 12*z*zb^3 + 27*z^2*zb^3 + 20*zb^4 - 16*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-3*z^2 + 6*z^3 + 5*z*zb + z^2*zb - 46*zb^2 + 37*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-60*z^3 - 7*z^2*zb + 33*z^3*zb + 32*z*zb^2 + 48*z^2*zb^2 + 
      43*zb^3 - 89*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-24*z^2 - 37*z*zb + 21*z^2*zb + 17*zb^2 + 31*z*zb^2 - 8*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-12*z^3 - 6*z^4 - 18*z^2*zb + 63*z^3*zb + 6*z^4*zb + 66*z*zb^2 - 
      70*z^2*zb^2 - 44*z^3*zb^2 - 34*zb^3 - 15*z*zb^3 + 64*z^2*zb^3 + 
      24*zb^4 - 24*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-9*z^2 - 2*z*zb + 13*z^2*zb + 10*zb^2 - 12*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(54*z^3 - 24*z^4 - 116*z^2*zb + 24*z^4*zb + 78*z*zb^2 + 75*z^2*zb^2 - 
      54*z^3*zb^2 - 18*zb^3 - 68*z*zb^3 + 44*z^2*zb^3 + 21*zb^4 - 16*z*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(18*z^2 - 6*z^3 - 44*z*zb + 9*z^2*zb + 6*z^3*zb + 28*zb^2 + 14*z*zb^2 - 
      20*z^2*zb^2 - 21*zb^3 + 16*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(3*z - 14*zb + 11*z*zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-30*z^2 + 32*z*zb + 27*z^2*zb - zb^2 - 33*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-24*z + 13*zb + 21*z*zb - 10*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, {-1/2, 1/2, 1/2, -1/2}, 
  (-128*(-6 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(2*z^4 - 13*z^2*zb + 12*z^3*zb + 27*z*zb^2 - 28*z^2*zb^2 - 
      12*zb^3 + 12*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(6*z - 5*zb)*(-1 + zb)^2*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(3*z^3 + 2*z^4 + 3*z^2*zb - 20*z^3*zb - 14*z*zb^2 + 
      30*z^2*zb^2 + 6*zb^3 - 10*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-3*z^2 + 6*z^3 + 7*z*zb - 16*z^2*zb - 6*zb^2 + 12*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z + z^2 - 4*zb - 4*z*zb + 6*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + 7*z - 6*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(z - 3*zb)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/((6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(27*z + z^2 + 54*zb - 12*z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(21*z^4 + 5*z^5 - 99*z^3*zb - 9*z^4*zb + 199*z^2*zb^2 - 
      13*z^3*zb^2 - 171*z*zb^3 + 25*z^2*zb^3 + 54*zb^4 - 12*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(3*z - 2*zb)*(-1 + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-5*z^4 + 7*z^5 - 9*z^3*zb - 10*z^4*zb + 75*z^2*zb^2 - 
      18*z^3*zb^2 - 93*z*zb^3 + 34*z^2*zb^3 + 36*zb^4 - 17*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-19*z^3 + 6*z^4 + 98*z^2*zb - 48*z^3*zb - 159*z*zb^2 + 
      86*z^2*zb^2 + 72*zb^3 - 36*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(5*z - zb)*(-1 + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-4*z^3 + 24*z^4 - z^2*zb - 29*z^3*zb + 38*z*zb^2 - 
      22*z^2*zb^2 - 21*zb^3 + 15*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-11*z^2 + 29*z^3 + 28*z*zb - 40*z^2*zb - 21*zb^2 + 
      15*z*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(10*z^2 - 5*z*zb + 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(48*z + 15*z^2 - 112*zb + 18*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(21*z^4 + 4*z^5 - 133*z^3*zb - 15*z^4*zb + 348*z^2*zb^2 - 
      12*z^3*zb^2 - 348*z*zb^3 + 17*z^2*zb^3 + 118*zb^4 + 12*z*zb^4 - 
      12*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(3*z^3 + z^2*zb - 5*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(75*z^4 + 2*z^5 - 413*z^3*zb + 86*z^4*zb + 693*z^2*zb^2 - 
      218*z^3*zb^2 - 501*z*zb^3 + 208*z^2*zb^3 + 134*zb^4 - 68*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(37*z^3 + 12*z^4 - 202*z^2*zb + 16*z^3*zb + 347*z*zb^2 - 
      98*z^2*zb^2 - 170*zb^3 + 52*z*zb^3 + 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-39*z^3 + 85*z^4 + 136*z^2*zb - 196*z^3*zb - 113*z*zb^2 + 
      119*z^2*zb^2 + 34*zb^3 - 26*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-19*z^2 + 37*z^3 + 68*z*zb - 68*z^2*zb - 55*zb^2 + 
      37*z*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(23*z^2 - 7*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (200*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(21*z^3 - 84*z^2*zb + 12*z^3*zb + 90*z*zb^2 - 14*z^2*zb^2 - 
      29*zb^3 + 6*z*zb^3 - 2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(2*z^2 - 5*z*zb + 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(12*z^4 + 12*z^5 - 99*z^3*zb - 21*z^4*zb + 217*z^2*zb^2 - 
      9*z^3*zb^2 - 198*z*zb^3 + 43*z^2*zb^3 + 66*zb^4 - 23*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(21*z^3 + 12*z^4 - 114*z^2*zb - 16*z^3*zb + 217*z*zb^2 - 
      46*z^2*zb^2 - 116*zb^3 + 44*z*zb^3 - 2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-36*z^3 + 60*z^4 + 189*z^2*zb - 187*z^3*zb - 238*z*zb^2 + 
      178*z^2*zb^2 + 97*zb^3 - 63*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-9*z^2 + 15*z^3 + 52*z*zb - 40*z^2*zb - 47*zb^2 + 29*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(12*z^2 + 13*z*zb - 17*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + zb)*(3 + 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(3*z^3 - 11*z^2*zb + 22*z^3*zb - 6*z*zb^2 - 60*z^2*zb^2 + 
      12*zb^3 + 72*z*zb^3 - 32*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(3*z - 4*zb)*(z - 2*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(48*z^3 - 159*z^2*zb + 32*z^3*zb + 191*z*zb^2 - 86*z^2*zb^2 - 
      78*zb^3 + 60*z*zb^3 - 8*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(3*z^2 - 23*z*zb + 22*z^2*zb + 18*zb^2 - 28*z*zb^2 + 8*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(3*z - 2*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-48*z^2 + 24*z^3 + 87*z*zb - 43*z^2*zb - 42*zb^2 + 
      22*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + zb)*(-12*z + 6*z^2 + 13*zb - 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(6*z - 5*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, {1/2, -1/2, -1/2, 1/2}, 
  (-256*(-1 + z)*(-3 + 2*z + 6*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(2*z^3 + 4*z^4 - 33*z^2*zb - 6*z^3*zb + 57*z*zb^2 + 
      14*z^2*zb^2 - 24*zb^3 - 26*z*zb^3 + 12*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*zb*(-8*z^2 + 23*z*zb + 16*z^2*zb - 12*zb^2 - 43*z*zb^2 + 
      24*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*zb^2*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-6*z^3 - 4*z^2*zb + 2*z^3*zb + 21*z*zb^2 + 12*z^2*zb^2 - 
      9*zb^3 - 28*z*zb^3 + 12*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-8*z^2 + 21*z*zb + 2*z^2*zb - 15*zb^2 - 6*z*zb^2 + 6*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*zb*(-5*z + 6*zb + 11*z*zb - 12*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + z)^2*(4*z^2 - 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*(2*z - 3*zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-36*z + 6*z^2 - 27*zb - 52*z*zb - 36*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-48*z^4 + 2*z^5 + 81*z^3*zb - 22*z^4*zb - 3*z^2*zb^2 + 
      204*z^3*zb^2 - 49*z*zb^3 - 476*z^2*zb^3 + 27*zb^4 + 410*z*zb^4 - 
      126*zb^5)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-13*z^3 + 47*z^2*zb + 5*z^3*zb - 67*z*zb^2 - 32*z^2*zb^2 + 
      27*zb^3 + 69*z*zb^3 - 36*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*zb*(8*z^2 - 7*z*zb - 9*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-24*z^4 + 18*z^5 + 73*z^3*zb - 68*z^4*zb - 39*z^2*zb^2 + 
      68*z^3*zb^2 - 33*z*zb^3 + 15*zb^4 - 22*z*zb^4 + 12*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-30*z^3 + 6*z^4 + 37*z^2*zb - 32*z^3*zb + 4*z*zb^2 + 
      96*z^2*zb^2 - 3*zb^3 - 120*z*zb^3 + 42*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-10*z^2 + 17*z*zb + z^2*zb - 9*zb^2 - 11*z*zb^2 + 12*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*zb*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(z^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(12*z^3 - 11*z^2*zb + 6*z*zb^2 - 3*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(112*z + 4*z^2 - 48*zb - 18*z*zb - 15*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(134*z^4 + 2*z^5 - 501*z^3*zb - 68*z^4*zb + 693*z^2*zb^2 + 
      208*z^3*zb^2 - 413*z*zb^3 - 218*z^2*zb^3 + 75*zb^4 + 86*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-34*z^3 + 113*z^2*zb + 26*z^3*zb - 136*z*zb^2 - 
      119*z^2*zb^2 + 39*zb^3 + 196*z*zb^3 - 85*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 + 7*z*zb - 23*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-118*z^4 + 12*z^5 + 348*z^3*zb - 12*z^4*zb - 348*z^2*zb^2 - 
      17*z^3*zb^2 + 133*z*zb^3 + 12*z^2*zb^3 - 21*zb^4 + 15*z*zb^4 - 4*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-170*z^3 + 6*z^4 + 347*z^2*zb + 52*z^3*zb - 202*z*zb^2 - 
      98*z^2*zb^2 + 37*zb^3 + 16*z*zb^3 + 12*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-55*z^2 + 68*z*zb + 37*z^2*zb - 19*zb^2 - 68*z*zb^2 + 
      37*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 3}][z, zb])/(z^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(4*z^3 - 5*z^2*zb + z*zb^2 + 3*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (50*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-3*z^3 - 27*z^2*zb + 40*z^3*zb + 67*z*zb^2 - 92*z^2*zb^2 - 
      45*zb^3 + 72*z*zb^3 - 12*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(11*z^2 - 26*z*zb + 21*zb^2 - 4*z*zb^2 - 2*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)*(11*z - 19*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-240*z^4 + 715*z^3*zb + 106*z^4*zb - 753*z^2*zb^2 - 
      282*z^3*zb^2 + 333*z*zb^3 + 238*z^2*zb^3 - 63*zb^4 - 54*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-132*z^3 + 241*z^2*zb + 82*z^3*zb - 98*z*zb^2 - 
      166*z^2*zb^2 - 3*zb^3 + 86*z*zb^3 - 10*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-15*z^2 + 5*z*zb + 12*z^2*zb + 8*zb^2 - 11*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 3}][z, zb])/
    (z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)^2*(z^2 - 14*z*zb + 17*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(z - 5*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-12 + 7*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-48*z^3 + 156*z^2*zb + 22*z^3*zb - 169*z*zb^2 - 72*z^2*zb^2 + 
      63*zb^3 + 76*z*zb^3 - 28*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-18*z^2 + 42*z*zb + 12*z^2*zb - 27*zb^2 - 26*z*zb^2 + 
      17*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(3*z - 5*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-48*z^3 + 129*z^2*zb + 28*z^3*zb - 111*z*zb^2 - 78*z^2*zb^2 + 
      28*zb^3 + 72*z*zb^3 - 20*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-48*z^2 + 93*z*zb + 22*z^2*zb - 43*zb^2 - 44*z*zb^2 + 
      20*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-18*z + 17*zb + 12*z*zb - 11*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 3}][z, zb])/(z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(7*z - 8*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, {1/2, -1/2, 1/2, -1/2}, 
  (128*(-6 + 5*z + z^2 + 12*zb - 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(2*z^3 - 13*z^4 + 56*z^2*zb - 12*z^3*zb + 16*z^4*zb - 90*z*zb^2 - 
      37*z^2*zb^2 + 12*z^3*zb^2 + 36*zb^3 + 102*z*zb^3 - 44*z^2*zb^3 - 
      48*zb^4 + 20*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-4*z^2 + 3*z^3 - 10*z*zb + 13*z^2*zb + 12*zb^2 - 
      14*z*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-9*z^3 + 3*z^4 + 4*z^5 - 11*z^2*zb + 28*z^3*zb - 16*z^4*zb + 
      25*z*zb^2 - 3*z^2*zb^2 - 12*z^3*zb^2 - 9*zb^3 - 38*z*zb^3 + 
      32*z^2*zb^3 + 18*zb^4 - 12*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(7*z^2 - 4*z^3 - 38*z*zb + 16*z^2*zb + 4*z^3*zb + 27*zb^2 + 
      32*z*zb^2 - 32*z^2*zb^2 - 36*zb^3 + 24*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*zb*(z - 3*zb + 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(z^2*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(z^2 + 5*z^3 + 4*z*zb - 7*z^2*zb - 3*zb^2 - 6*z*zb^2 + 
      6*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-z + 3*zb + 2*z*zb - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-36*z + 13*z^2 + 10*z^3 - 27*zb + 4*z*zb - 16*z^2*zb + 54*zb^2 - 
      32*z*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(24*z^4 + 7*z^5 - 45*z^3*zb - 37*z^4*zb + 2*z^5*zb + 167*z^2*zb^2 - 
      99*z^3*zb^2 + 2*z^4*zb^2 - 211*z*zb^3 + 21*z^2*zb^3 + 146*z^3*zb^3 + 
      81*zb^4 + 184*z*zb^4 - 222*z^2*zb^4 - 108*zb^5 + 88*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(10*z^3 + 9*z^4 - 43*z^2*zb - 4*z^3*zb - 2*z*zb^2 + 
      43*z^2*zb^2 + 27*zb^3 - 40*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*zb*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-16*z^4 + z^5 + 4*z^6 + 89*z^3*zb - 63*z^4*zb - 63*z^2*zb^2 + 
      57*z^3*zb^2 - 4*z^4*zb^2 - 9*z*zb^3 - 79*z^2*zb^3 + 68*z^3*zb^3 + 
      15*zb^4 + 82*z*zb^4 - 76*z^2*zb^4 - 30*zb^5 + 24*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(13*z^3 + 2*z^4 - 19*z^2*zb - 6*z^3*zb + 4*z^4*zb + 67*z*zb^2 - 
      54*z^2*zb^2 - 4*z^3*zb^2 - 45*zb^3 - 34*z*zb^3 + 64*z^2*zb^3 + 
      60*zb^4 - 48*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(z^2 + 2*z^3 - 4*z*zb + 2*z^2*zb - 5*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-22*z^3 + 19*z^4 + 43*z^2*zb - 28*z^3*zb - 10*z*zb^2 + 
      7*z^2*zb^2 - 3*zb^3 - 12*z*zb^3 + 6*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^2 + 2*z^2*zb - 3*zb^2 + 2*z*zb^2 + 4*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(32*z + 39*z^2 + 2*z^3 + 32*zb - 36*z*zb - 15*z^2*zb + 39*zb^2 - 
      15*z*zb^2 + 2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-46*z^4 - 38*z^5 + 77*z^3*zb + 163*z^4*zb + 32*z^5*zb - 39*z^2*zb^2 - 
      215*z^3*zb^2 - 104*z^4*zb^2 - 29*z*zb^3 + 257*z^2*zb^3 + 80*z^3*zb^3 + 
      13*zb^4 - 187*z*zb^4 - 56*z^2*zb^4 + 68*zb^5 + 44*z*zb^5 - 20*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^3 + 6*z^4 + z^2*zb - 17*z^3*zb - 98*z*zb^2 + 
      62*z^2*zb^2 + 71*zb^3 - 25*z*zb^3 - 14*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-13*z^4 - 68*z^5 + 20*z^6 + 29*z^3*zb + 187*z^4*zb - 44*z^5*zb + 
      39*z^2*zb^2 - 257*z^3*zb^2 + 56*z^4*zb^2 - 77*z*zb^3 + 215*z^2*zb^3 - 
      80*z^3*zb^3 + 46*zb^4 - 163*z*zb^4 + 104*z^2*zb^4 + 38*zb^5 - 
      32*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(z^3 - 40*z^4 - 13*z^2*zb + 60*z^3*zb + 28*z^4*zb - 13*z*zb^2 + 
      8*z^2*zb^2 - 40*z^3*zb^2 + zb^3 + 60*z*zb^3 - 40*z^2*zb^3 - 40*zb^4 + 
      28*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 4*z^3 + 2*z*zb - 2*z^2*zb - 13*zb^2 + 10*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-71*z^3 + 14*z^4 + 98*z^2*zb + 25*z^3*zb - z*zb^2 - 
      62*z^2*zb^2 - 14*zb^3 + 17*z*zb^3 - 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-13*z^2 + 2*z*zb + 10*z^2*zb - zb^2 - 2*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-141*z^3 + 423*z^2*zb + 91*z^3*zb - 419*z*zb^2 - 293*z^2*zb^2 + 
      10*z^3*zb^2 + 121*zb^3 + 321*z*zb^3 - 6*z^2*zb^3 - 87*zb^4 - 
      30*z*zb^4 + 10*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(37*z^2 - 88*z*zb + 11*z^2*zb + 43*zb^2 + 4*z*zb^2 - 7*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(48*z^4 - 96*z^5 - 241*z^3*zb + 270*z^4*zb + 68*z^5*zb + 455*z^2*zb^2 - 
      267*z^3*zb^2 - 192*z^4*zb^2 - 399*z*zb^3 + 137*z^2*zb^3 + 
      168*z^3*zb^3 + 153*zb^4 - 49*z*zb^4 - 52*z^2*zb^4 - 27*zb^5 + 
      24*z*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(21*z^3 - 42*z^4 - 91*z^2*zb + 70*z^3*zb + 36*z^4*zb + 139*z*zb^2 - 
      18*z^2*zb^2 - 76*z^3*zb^2 - 85*zb^3 - 30*z*zb^3 + 64*z^2*zb^3 + 
      52*zb^4 - 40*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-z^2 + 2*z^3 + 4*z*zb - 2*z^2*zb - 11*zb^2 + 8*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-48*z^3 + 11*z^2*zb + 46*z^3*zb + 88*z*zb^2 - 43*z^2*zb^2 - 
      43*zb^3 - 14*z*zb^3 + 3*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-7*z^2 - 8*z*zb + 6*z^2*zb + 7*zb^2 + 6*z*zb^2 - 4*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - zb + 3*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-21*z^3 + 61*z^2*zb - 4*z^3*zb - 47*z*zb^2 - z^2*zb^2 + 16*z^3*zb^2 + 
      3*zb^3 - 6*z*zb^3 - 32*z^2*zb^3 + 19*zb^4 + 24*z*zb^4 - 12*zb^5)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(3*z^2 - 4*z*zb + 6*z^2*zb - zb^2 - 11*z*zb^2 + 7*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-48*z^3 + 162*z^2*zb - 4*z^3*zb - 196*z*zb^2 - 3*z^2*zb^2 + 
      12*z^3*zb^2 + 86*zb^3 + 46*z*zb^3 - 40*z^2*zb^3 - 47*zb^4 + 32*z*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-21*z^2 + 58*z*zb - 4*z^2*zb - 41*zb^2 - 20*z*zb^2 + 16*z^2*zb^2 + 
      32*zb^3 - 20*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(z - 3*zb + 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-48*z^2 + 82*z*zb + 32*z^2*zb - 32*zb^2 - 49*z*zb^2 + 
      15*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-7*z + 5*zb + 6*z*zb - 4*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, -1/2, -1/2}, {1/2, 1/2, -1/2, -1/2}, 
  (512*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(4*z^3 - 3*z^4 - 2*z^2*zb - 7*z^3*zb + 4*z^4*zb - 16*z*zb^2 + 
      23*z^2*zb^2 - 2*z^3*zb^2 + 10*zb^3 + 7*z*zb^3 - 16*z^2*zb^3 - 12*zb^4 + 
      10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*zb*(z^3 - 8*z^2*zb + 2*zb^2 + 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(10*z^3 - 12*z^4 - 16*z^2*zb + 7*z^3*zb + 10*z^4*zb - 2*z*zb^2 + 
      23*z^2*zb^2 - 16*z^3*zb^2 + 4*zb^3 - 7*z*zb^3 - 2*z^2*zb^3 - 3*zb^4 + 
      4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 9*z^3 - 8*z*zb + 5*z^2*zb + 6*z^3*zb + 6*zb^2 + 5*z*zb^2 - 
      8*z^2*zb^2 - 9*zb^3 + 6*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-z + 3*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z^2 + 5*z^2*zb - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-3*z - zb + z*zb + 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(54*z - 9*z^2 + 54*zb - 48*z*zb + 4*z^2*zb - 9*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(46*z^4 - z^5 - 112*z^3*zb - 37*z^4*zb + 2*z^5*zb + 92*z^2*zb^2 + 
      72*z^3*zb^2 - 2*z^4*zb^2 + 8*z*zb^3 - 48*z^2*zb^3 + 2*z^3*zb^3 - 
      18*zb^4 - 63*z*zb^4 + 34*z^2*zb^4 + 45*zb^5 - 20*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(18*z^3 + z^4 - 39*z^2*zb - 2*z^3*zb + 40*z*zb^2 + 
      9*z^2*zb^2 - 27*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*zb*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^4 - 45*z^5 - 8*z^3*zb + 63*z^4*zb + 20*z^5*zb - 92*z^2*zb^2 + 
      48*z^3*zb^2 - 34*z^4*zb^2 + 112*z*zb^3 - 72*z^2*zb^3 - 2*z^3*zb^3 - 
      46*zb^4 + 37*z*zb^4 + 2*z^2*zb^4 + zb^5 - 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(16*z^3 - 33*z^4 - 8*z^2*zb + 20*z^3*zb + 24*z^4*zb - 8*z*zb^2 - 
      6*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 + 20*z*zb^3 - 16*z^2*zb^3 - 
      33*zb^4 + 24*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^2 + 9*z^3 + 6*z*zb - 6*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(27*z^3 - 40*z^2*zb + 39*z*zb^2 - 9*z^2*zb^2 - 18*zb^3 + 
      2*z*zb^3 - zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][
      z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 + 6*z*zb + 13*z^2*zb - 5*zb^2 - 6*z*zb^2 + 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-64*z^2 - 16*z^3 + 4*z*zb + 40*z^2*zb + 11*z^3*zb - 64*zb^2 + 
      40*z*zb^2 + 4*z^2*zb^2 - 16*zb^3 + 11*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-37*z^5 - 7*z^6 + 100*z^4*zb + 55*z^5*zb + 6*z^6*zb - 164*z^3*zb^2 - 
      61*z^4*zb^2 - 19*z^5*zb^2 + 184*z^2*zb^3 + 55*z^3*zb^3 - 26*z^4*zb^3 - 
      127*z*zb^4 - 100*z^2*zb^4 + 90*z^3*zb^4 + 32*zb^5 + 130*z*zb^5 - 
      92*z^2*zb^5 - 48*zb^6 + 29*z*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(9*z^4 + z^5 - 6*z^3*zb - 5*z^4*zb - z^2*zb^2 + z^3*zb^2 + 
      8*z*zb^3 + 3*z^2*zb^3 - 16*zb^4 + 6*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(32*z^5 - 48*z^6 - 127*z^4*zb + 130*z^5*zb + 29*z^6*zb + 
      184*z^3*zb^2 - 100*z^4*zb^2 - 92*z^5*zb^2 - 164*z^2*zb^3 + 
      55*z^3*zb^3 + 90*z^4*zb^3 + 100*z*zb^4 - 61*z^2*zb^4 - 26*z^3*zb^4 - 
      37*zb^5 + 55*z*zb^5 - 19*z^2*zb^5 - 7*zb^6 + 6*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(14*z^4 - 21*z^5 - 48*z^3*zb + 34*z^4*zb + 18*z^5*zb + 80*z^2*zb^2 - 
      25*z^3*zb^2 - 40*z^4*zb^2 - 48*z*zb^3 - 25*z^2*zb^3 + 56*z^3*zb^3 + 
      14*zb^4 + 34*z*zb^4 - 40*z^2*zb^4 - 21*zb^5 + 18*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-2*z^3 + 3*z^4 + 6*z^2*zb - 3*z^3*zb - 9*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^4*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-16*z^4 + 8*z^3*zb + 6*z^4*zb - z^2*zb^2 + 3*z^3*zb^2 - 
      6*z*zb^3 + z^2*zb^3 + 9*zb^4 - 5*z*zb^4 + zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-7*z^3 - 9*z^2*zb + 6*z^3*zb + 6*z*zb^2 + 6*z^2*zb^2 - 
      2*zb^3 - 3*z*zb^3 + 3*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z^2*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (100*(-2*z - 2*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(41*z^4 - 97*z^3*zb - 53*z^4*zb + 113*z^2*zb^2 + 83*z^3*zb^2 + 
      18*z^4*zb^2 - 79*z*zb^3 - 43*z^2*zb^3 - 22*z^3*zb^3 + 30*zb^4 + 
      z*zb^4 + 10*z^2*zb^4 - 4*zb^5 + 2*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-27*z^3 + 42*z^2*zb + 7*z^3*zb - 59*z*zb^2 + 18*z^2*zb^2 + 
      52*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(30*z^4 - 4*z^5 - 79*z^3*zb + z^4*zb + 2*z^5*zb + 113*z^2*zb^2 - 
      43*z^3*zb^2 + 10*z^4*zb^2 - 97*z*zb^3 + 83*z^2*zb^3 - 22*z^3*zb^3 + 
      41*zb^4 - 53*z*zb^4 + 18*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(24*z^3 + z^4 - 32*z^2*zb - 20*z^3*zb - 32*z*zb^2 + 70*z^2*zb^2 - 
      8*z^3*zb^2 + 24*zb^3 - 20*z*zb^3 - 8*z^2*zb^3 + zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^2 + z^3 + 6*z*zb - 6*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-52*z^3 + 59*z^2*zb + 33*z^3*zb - 42*z*zb^2 - 18*z^2*zb^2 + 
      27*zb^3 - 7*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 + 6*z*zb + 21*z^2*zb + 3*zb^2 - 6*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(14*z^3 - 23*z^4 - 84*z^2*zb + 89*z^3*zb + 18*z^4*zb + 118*z*zb^2 - 
      65*z^2*zb^2 - 72*z^3*zb^2 - 52*zb^3 - 25*z*zb^3 + 82*z^2*zb^3 + 
      32*zb^4 - 32*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^2 + 5*z^3 + 16*z*zb - 24*z^2*zb - 20*zb^2 + 21*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(52*z^3 - 32*z^4 - 118*z^2*zb + 25*z^3*zb + 32*z^4*zb + 84*z*zb^2 + 
      65*z^2*zb^2 - 82*z^3*zb^2 - 14*zb^3 - 89*z*zb^3 + 72*z^2*zb^3 + 
      23*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(34*z^2 - 23*z^3 - 72*z*zb + 27*z^2*zb + 18*z^3*zb + 34*zb^2 + 
      27*z*zb^2 - 40*z^2*zb^2 - 23*zb^3 + 18*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-7*z + 5*z^2 + 11*zb - 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-20*z^2 + 16*z*zb + 21*z^2*zb + 2*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 7*zb + 9*z*zb - 5*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, {-1/2, 1/2, 1/2, 1/2}, 
  (-128*(6 - 13*z + 2*z^2 - 24*zb + 9*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-9*z^3 + 12*z^4 - 62*z^2*zb + 24*z^3*zb + 115*z*zb^2 - 
      56*z^2*zb^2 - 48*zb^3 + 24*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-17*z^3 + 16*z^5 - 6*z^2*zb + 29*z^3*zb - 40*z^4*zb + 31*z*zb^2 + 
      30*z^2*zb^2 - 12*z^3*zb^2 - 12*zb^3 - 87*z*zb^3 + 56*z^2*zb^3 + 
      36*zb^4 - 24*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (256*(-1 + zb)*(-2*z^2 + z^3 + 12*z*zb - 8*z^2*zb - 9*zb^2 + 6*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-9*z^2 + z^3 + 14*z^4 - 7*z*zb + 12*z^2*zb - 17*z^3*zb + 6*zb^2 + 
      19*z*zb^2 - 19*z^2*zb^2 - 12*zb^3 + 12*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (256*(-1 + z)*(z - 3*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - (256*(-1 + z)*z*(-2 + 5*z - 3*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-81*z + 64*z^2 + 16*z^3 - 432*zb + 267*z*zb + 12*z^2*zb - 6*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-45*z^3 + 24*z^4 - 149*z^2*zb + 72*z^3*zb + 301*z*zb^2 - 
      104*z^2*zb^2 - 123*zb^3 + 12*z*zb^3 + 12*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^3*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)*(3*z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-23*z^4 - 58*z^5 + 44*z^6 + 225*z^3*zb + 45*z^4*zb - 138*z^5*zb - 
      821*z^2*zb^2 + 537*z^3*zb^2 + 78*z^4*zb^2 + 927*z*zb^3 - 761*z^2*zb^3 - 
      2*z^3*zb^3 - 324*zb^4 + 269*z*zb^4 + 2*z^2*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(5*z^2 + 2*z^3 - 68*z*zb + 38*z^2*zb + 55*zb^2 - 32*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-35*z^3 - 35*z^4 + 88*z^5 + 102*z^2*zb + 11*z^3*zb - 143*z^4*zb - 
      221*z*zb^2 + 231*z^2*zb^2 - 4*z^3*zb^2 + 114*zb^3 - 127*z*zb^3 + 
      19*z^2*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(7*z - 23*zb)*(-1 + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-17*z^2 + 35*z^3 + 13*z*zb - 25*z^2*zb - 12*zb^2 + 6*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-72*z + 19*z^2 + 10*z^3 - 392*zb + 153*z*zb + 15*z^2*zb + 16*zb^2 - 
      9*z*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-63*z^4 + 12*z^5 - 133*z^3*zb + 72*z^4*zb + 243*z^2*zb^2 - 
      12*z^3*zb^2 - 39*z*zb^3 - 84*z^2*zb^3 - 32*zb^4 + 36*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(z + zb)^2*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-21*z^4 + 88*z^5 + 8*z^6 - 397*z^3*zb - 11*z^4*zb + 28*z^5*zb + 
      1671*z^2*zb^2 - 823*z^3*zb^2 - 108*z^4*zb^2 - 1887*z*zb^3 + 
      1025*z^2*zb^3 + 220*z^3*zb^3 + 658*zb^4 - 313*z*zb^4 - 136*z^2*zb^4 - 
      14*zb^5 + 12*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-2*z^3 + 10*z^4 - 67*z^2*zb + 28*z^3*zb + 50*z*zb^2 - 
      20*z^2*zb^2 + 7*zb^3 - 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-35*z^3 - 93*z^4 + 146*z^5 + 234*z^2*zb + 41*z^3*zb - 293*z^4*zb - 
      519*z*zb^2 + 363*z^2*zb^2 + 138*z^3*zb^2 + 260*zb^3 - 189*z*zb^3 - 
      53*z^2*zb^3 - 2*zb^4 + 2*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(9*z^2*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-1 + zb)*(8*z^2 - 31*z*zb - zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-22*z^2 + 40*z^3 + 29*z*zb - 29*z^2*zb - 31*zb^2 + 
      13*z*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, zb])/
    (zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3*z - 16*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-27*z^4 - 67*z^3*zb + 24*z^4*zb + 43*z^2*zb^2 + 
      64*z^3*zb^2 + 99*z*zb^3 - 108*z^2*zb^3 - 64*zb^4 + 36*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(z + zb)*(z + 3*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-27*z^4 + 30*z^5 + 36*z^6 - 199*z^3*zb - 7*z^4*zb - 70*z^5*zb + 
      971*z^2*zb^2 - 339*z^3*zb^2 - 6*z^4*zb^2 - 1129*z*zb^3 + 411*z^2*zb^3 + 
      138*z^3*zb^3 + 400*zb^4 - 127*z*zb^4 - 82*z^2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-3*z^3 + 6*z^4 - 26*z^2*zb + 6*z^3*zb + 7*z*zb^2 + 
      8*z^2*zb^2 + 14*zb^3 - 12*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-9*z^3 - 57*z^4 + 72*z^5 + 158*z^2*zb + 33*z^3*zb - 185*z^4*zb - 
      375*z*zb^2 + 181*z^2*zb^2 + 164*z^3*zb^2 + 186*zb^3 - 77*z*zb^3 - 
      91*z^2*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*(3*z^2 - 17*z*zb - 2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-9*z^2 + 15*z^3 + 19*z*zb - 7*z^2*zb - 26*zb^2 + 8*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)^2*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-12 - 3*z - 8*zb + 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-21*z^3 - 14*z^2*zb + 28*z^3*zb + 63*z*zb^2 - 36*z^2*zb^2 - 
      32*zb^3 + 12*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)^2*(z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-33*z^3 - 12*z^4 + 152*z^2*zb - 23*z^3*zb + 12*z^4*zb - 181*z*zb^2 + 
      60*z^2*zb^2 - 24*z^3*zb^2 + 66*zb^3 - 47*z*zb^3 + 28*z^2*zb^3 + 
      14*zb^4 - 12*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-3*z^2 - 6*z*zb + 8*z^2*zb + 7*zb^2 - 6*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-33*z^2 + 9*z^3 + 18*z^4 + 83*z*zb - 30*z^2*zb - 41*z^3*zb - 40*zb^2 + 
      3*z*zb^2 + 31*z^2*zb^2 - 2*zb^3 + 2*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(3*z + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(3*z + 3*z^2 - 7*zb + z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, 
  {1/2, -1/2, 1/2, 1/2}, 
  (-128*(-6 + z)*(-1 + z)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(2*z^4 - 13*z^2*zb + 12*z^3*zb + 27*z*zb^2 - 28*z^2*zb^2 - 
      12*zb^3 + 12*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + z)*(6*z - 5*zb)*(-1 + zb)*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(3*z^3 + 2*z^4 + 3*z^2*zb - 20*z^3*zb - 14*z*zb^2 + 
      30*z^2*zb^2 + 6*zb^3 - 10*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-3*z^2 + 6*z^3 + 7*z*zb - 16*z^2*zb - 6*zb^2 + 12*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(z + z^2 - 4*zb - 4*z*zb + 6*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + 7*z - 6*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)^2*(z - 3*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/((6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(27*z + z^2 + 54*zb - 12*z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(21*z^4 + 5*z^5 - 99*z^3*zb - 9*z^4*zb + 199*z^2*zb^2 - 
      13*z^3*zb^2 - 171*z*zb^3 + 25*z^2*zb^3 + 54*zb^4 - 12*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-5*z^4 + 7*z^5 - 9*z^3*zb - 10*z^4*zb + 75*z^2*zb^2 - 
      18*z^3*zb^2 - 93*z*zb^3 + 34*z^2*zb^3 + 36*zb^4 - 17*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-19*z^3 + 6*z^4 + 98*z^2*zb - 48*z^3*zb - 159*z*zb^2 + 
      86*z^2*zb^2 + 72*zb^3 - 36*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(5*z - zb)*(-1 + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(3*z^2*(z - zb)*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-4*z^3 + 24*z^4 - z^2*zb - 29*z^3*zb + 38*z*zb^2 - 
      22*z^2*zb^2 - 21*zb^3 + 15*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-11*z^2 + 29*z^3 + 28*z*zb - 40*z^2*zb - 21*zb^2 + 15*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(10*z^2 - 5*z*zb + 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(48*z + 15*z^2 - 112*zb + 18*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(21*z^4 + 4*z^5 - 133*z^3*zb - 15*z^4*zb + 348*z^2*zb^2 - 
      12*z^3*zb^2 - 348*z*zb^3 + 17*z^2*zb^3 + 118*zb^4 + 12*z*zb^4 - 
      12*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (3*z^3 + z^2*zb - 5*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(75*z^4 + 2*z^5 - 413*z^3*zb + 86*z^4*zb + 693*z^2*zb^2 - 
      218*z^3*zb^2 - 501*z*zb^3 + 208*z^2*zb^3 + 134*zb^4 - 68*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(37*z^3 + 12*z^4 - 202*z^2*zb + 16*z^3*zb + 347*z*zb^2 - 
      98*z^2*zb^2 - 170*zb^3 + 52*z*zb^3 + 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-39*z^3 + 85*z^4 + 136*z^2*zb - 196*z^3*zb - 113*z*zb^2 + 
      119*z^2*zb^2 + 34*zb^3 - 26*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-19*z^2 + 37*z^3 + 68*z*zb - 68*z^2*zb - 55*zb^2 + 37*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(23*z^2 - 7*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (200*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(21*z^3 - 84*z^2*zb + 12*z^3*zb + 90*z*zb^2 - 14*z^2*zb^2 - 
      29*zb^3 + 6*z*zb^3 - 2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(2*z^2 - 5*z*zb + 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(12*z^4 + 12*z^5 - 99*z^3*zb - 21*z^4*zb + 217*z^2*zb^2 - 
      9*z^3*zb^2 - 198*z*zb^3 + 43*z^2*zb^3 + 66*zb^4 - 23*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(21*z^3 + 12*z^4 - 114*z^2*zb - 16*z^3*zb + 217*z*zb^2 - 
      46*z^2*zb^2 - 116*zb^3 + 44*z*zb^3 - 2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-36*z^3 + 60*z^4 + 189*z^2*zb - 187*z^3*zb - 238*z*zb^2 + 
      178*z^2*zb^2 + 97*zb^3 - 63*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-9*z^2 + 15*z^3 + 52*z*zb - 40*z^2*zb - 47*zb^2 + 29*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)^2*(12*z^2 + 13*z*zb - 17*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)^2*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + z)*(3 + 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(3*z^3 - 11*z^2*zb + 22*z^3*zb - 6*z*zb^2 - 60*z^2*zb^2 + 
      12*zb^3 + 72*z*zb^3 - 32*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(3*z - 4*zb)*(z - 2*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(48*z^3 - 159*z^2*zb + 32*z^3*zb + 191*z*zb^2 - 86*z^2*zb^2 - 
      78*zb^3 + 60*z*zb^3 - 8*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(3*z^2 - 23*z*zb + 22*z^2*zb + 18*zb^2 - 28*z*zb^2 + 8*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(3*z - 2*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-48*z^2 + 24*z^3 + 87*z*zb - 43*z^2*zb - 42*zb^2 + 22*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-12*z + 6*z^2 + 13*zb - 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(6*z - 5*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, -1/2, 1/2}, 
  {1/2, 1/2, -1/2, 1/2}, 
  (256*(-1 + z)*(-2 + 4*z + 3*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-6*z^3 + 8*z^4 + 9*z^2*zb - 12*z^3*zb + 19*z*zb^2 - 
      12*z^2*zb^2 - 14*zb^3 + 8*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-1 + zb)*zb*(2*z^2 + 5*z*zb - 6*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-16*z^3 + 8*z^4 + 28*z^2*zb - 14*z^3*zb + 3*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 - 14*z*zb^3 + 6*zb^4)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-10*z^2 + 4*z^3 + 9*z*zb - 4*z^2*zb - 7*zb^2 + 8*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-8*z^2 + 16*z^3 + 12*z*zb - 22*z^2*zb + 3*zb^2 - z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + z)*(-1 + 2*z - zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)^2*(4*z - zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-36*z + 12*z^2 - 81*zb - 22*z*zb - 18*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-20*z^4 + 4*z^5 + 3*z^3*zb - 10*z^4*zb + 207*z^2*zb^2 - 
      6*z^3*zb^2 - 239*z*zb^3 - 86*z^2*zb^3 + 81*zb^4 + 102*z*zb^4 - 36*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^3 + 7*z^2*zb + 2*z*zb^2 - 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(24*z^4 + 48*z^5 - 97*z^3*zb - 140*z^4*zb + 123*z^2*zb^2 + 
      130*z^3*zb^2 - 123*z*zb^3 + 18*z^2*zb^3 + 41*zb^4 - 30*z*zb^4 + 6*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(16*z^3 + 16*z^4 - 47*z^2*zb - 46*z^3*zb + 118*z*zb^2 + 
      12*z^2*zb^2 - 55*zb^3 - 26*z*zb^3 + 12*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-21*z^3 + 33*z^4 + 41*z^2*zb - 54*z^3*zb - 9*z*zb^2 + 
      11*z^2*zb^2 + 3*zb^3 - 4*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-7*z^2 + 11*z^3 + 8*z*zb - 8*z^2*zb - 9*zb^2 + 5*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(12*z^2 - z*zb + zb^2)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(3*z*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(16*z^2 + 8*z^3 + 24*z*zb + 30*z^2*zb - 64*zb^2 + 21*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(14*z^5 + 4*z^6 - 21*z^4*zb - 2*z^5*zb - 85*z^3*zb^2 + 
      18*z^4*zb^2 - 101*z^2*zb^3 + 134*z^3*zb^3 + 273*z*zb^4 - 178*z^2*zb^4 - 
      128*zb^5 + 72*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(2*z^3 - z^2*zb + 20*z*zb^2 - 15*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(40*z^6 - 42*z^4*zb - 129*z^5*zb + 118*z^3*zb^2 + 
      151*z^4*zb^2 - 198*z^2*zb^3 - 25*z^3*zb^3 + 135*z*zb^4 - 33*z^2*zb^4 - 
      37*zb^5 + 20*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(6*z^4 + 20*z^5 - 37*z^3*zb - 54*z^4*zb + 84*z^2*zb^2 + 
      42*z^3*zb^2 + 69*z*zb^3 - 110*z^2*zb^3 - 74*zb^4 + 54*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-20*z^4 + 28*z^5 + 49*z^3*zb - 44*z^4*zb - 26*z^2*zb^2 + 
      8*z^3*zb^2 + 27*z*zb^3 - 20*z^2*zb^3 - 9*zb^4 + 7*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-5*z^3 + 7*z^4 + 7*z^2*zb - z^3*zb - 5*z*zb^2 - z^2*zb^2 - 
      9*zb^3 + 7*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + 2*zb)*
     (8*z^2 - 3*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-1 + z)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-27*z^4 + 105*z^3*zb + 24*z^4*zb - 385*z^2*zb^2 + 
      68*z^3*zb^2 + 435*z*zb^3 - 108*z^2*zb^3 - 160*zb^4 + 48*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)*(z - 3*zb)*(3*z - zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(5*z^3 + 34*z^4 + 57*z^2*zb - 138*z^3*zb - 65*z*zb^2 + 
      138*z^2*zb^2 + 35*zb^3 - 66*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-z^3 + 4*z^4 + 44*z^2*zb - 22*z^3*zb - 181*z*zb^2 + 
      100*z^2*zb^2 + 106*zb^3 - 50*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + z)*(z - 5*zb)*(-1 + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(2*z^2 + 11*z^3 + 14*z*zb - 28*z^2*zb - 2*zb^2 + 3*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-z^2 + 5*z^3 + 8*z*zb - 8*z^2*zb - 15*zb^2 + 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + z)^2*(13*z - zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-8 + 3*z)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(2*z^3 - 59*z^2*zb + 28*z^3*zb + 81*z*zb^2 - 32*z^2*zb^2 - 
      32*zb^3 + 12*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(2*z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-47*z^3 + 12*z^4 + 111*z^2*zb - 24*z^3*zb - 104*z*zb^2 + 
      28*z^2*zb^2 + 32*zb^3 - 8*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(17*z^2 - 57*z*zb + 16*z^2*zb + 32*zb^2 - 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-23*z^2 + 13*z^3 + 28*z*zb - 14*z^2*zb - 12*zb^2 + 8*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + z)*(-2*z + z^2 + 3*zb - 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)^2*(5*z - 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, 
      zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^
      2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
  {1/2, 1/2, -1/2, 1/2}, {1/2, 1/2, 1/2, -1/2}, 
  (-128*(-4 + 7*z + 2*z^2 + 6*zb - z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)*(-3*z^3 + 4*z^4 + z^2*zb - 7*z^3*zb + 10*z*zb^2 - 
      2*z^2*zb^2 - 6*zb^3 + 3*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-13*z^3 + 14*z^5 + 21*z^2*zb + 21*z^3*zb - 50*z^4*zb - z*zb^2 - 
      35*z^2*zb^2 + 52*z^3*zb^2 - 3*zb^3 - 3*z*zb^3 - 6*z^2*zb^3 + 9*zb^4 - 
      6*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^2 + 6*z^3 + 12*z*zb - 8*z^2*zb - 9*zb^2 + 6*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-z - 11*z^2 + 16*z^3 + zb + 2*z*zb - 7*z^2*zb + 3*zb^2 - 3*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(z - 3*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-7*z + 15*z^2 + 5*zb - 13*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-36*z + 2*z^2 + 20*z^3 - 81*zb + 4*z^2*zb + 27*zb^2 - 16*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-20*z^4 + 4*z^5 + 31*z^3*zb - 20*z^4*zb - 21*z^2*zb^2 + 
      36*z^3*zb^2 + 53*z*zb^3 - 60*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-8*z^4 + 30*z^5 + 2*z^6 - 17*z^3*zb - 116*z^4*zb + 26*z^5*zb + 
      155*z^2*zb^2 + 119*z^3*zb^2 - 86*z^4*zb^2 - 235*z*zb^3 - 17*z^2*zb^3 + 
      98*z^3*zb^3 + 89*zb^4 + 31*z*zb^4 - 68*z^2*zb^4 - 15*zb^5 + 12*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-z^3 + 6*z^4 + 9*z^2*zb - 24*z^3*zb - 7*z*zb^2 + 
      14*z^2*zb^2 + 15*zb^3 - 12*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(2*z^2 - 74*z^3 + 80*z^4 + 36*z*zb + 47*z^2*zb - 83*z^3*zb - 46*zb^2 + 
      16*z*zb^2 + 22*z^2*zb^2 + 3*zb^3 - 3*z*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(5*z^2 - 10*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-23*z^2 + 39*z^3 + 30*z*zb - 30*z^2*zb - 15*zb^2 - z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(16*z^2 + 6*z^3 + 4*z^4 + 4*z*zb + 20*z^2*zb + 15*z^3*zb + 256*zb^2 - 
      208*z*zb^2 + 16*z^2*zb^2 + z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(9*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(7*z^4 + 2*z^5 - 5*z^3*zb + 3*z^4*zb + 27*z^2*zb^2 - 
      24*z^3*zb^2 - 73*z*zb^3 + 40*z^2*zb^3 + 32*zb^4 - 6*z*zb^4 - 3*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z + zb)*
     (z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-12*z^5 - 6*z^6 + 32*z^7 + 59*z^4*zb - 16*z^5*zb - 103*z^6*zb - 
      232*z^3*zb^2 + 226*z^4*zb^2 + 88*z^5*zb^2 + 516*z^2*zb^3 - 
      576*z^3*zb^3 + 40*z^4*zb^3 - 518*z*zb^4 + 574*z^2*zb^4 - 92*z^3*zb^4 + 
      175*zb^5 - 178*z*zb^5 + 23*z^2*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-4*z^3 + 6*z^4 + 15*z^2*zb - 18*z^3*zb - 24*z*zb^2 + 
      18*z^2*zb^2 + 25*zb^3 - 18*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(6*z^3 - 42*z^4 + 38*z^5 - 8*z^2*zb + 66*z^3*zb - 52*z^4*zb + 
      45*z*zb^2 - 88*z^2*zb^2 + 37*z^3*zb^2 - 55*zb^3 + 70*z*zb^3 - 
      17*z^2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(9*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (2*z^2 - z*zb - 7*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-8*z^3 + 12*z^4 + 9*z^2*zb + 3*z^3*zb + 3*z*zb^2 - 
      15*z^2*zb^2 - 10*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {4, 0}][z, zb])/(9*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (50*(-z - 16*zb + 9*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(19*z^4 + 7*z^3*zb + 2*z^4*zb - 15*z^2*zb^2 - 38*z^3*zb^2 - 
      75*z*zb^3 + 86*z^2*zb^3 + 48*zb^4 - 34*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-39*z^4 + 6*z^5 + 20*z^6 + 375*z^3*zb - 215*z^4*zb - 60*z^5*zb - 
      1003*z^2*zb^2 + 729*z^3*zb^2 + 44*z^4*zb^2 + 1029*z*zb^3 - 
      813*z^2*zb^3 - 4*z^3*zb^3 - 346*zb^4 + 261*z*zb^4 + 16*z^2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-9*z^3 + 4*z^4 + 21*z^2*zb - 6*z^3*zb - 7*z*zb^2 - 21*zb^3 + 
      18*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-24*z^2 + 21*z^3 + 11*z^4 + 136*z*zb - 138*z^2*zb + 2*z^3*zb - 
      136*zb^2 + 141*z*zb^2 - 13*z^2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(5*z^2 - 10*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-7*z^2 + 23*z^3 + 30*z*zb - 30*z^2*zb - 31*zb^2 + 15*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, zb])/
    (3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-8 + 3*z - 12*zb + 7*z*zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-3*z^3 + 5*z^4 + 33*z^2*zb - 26*z^3*zb - 56*z*zb^2 + 
      37*z^2*zb^2 + 24*zb^3 - 14*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-27*z^3 + 12*z^4 + 123*z^2*zb - 107*z^3*zb + 28*z^4*zb - 159*z*zb^2 + 
      185*z^2*zb^2 - 66*z^3*zb^2 + 59*zb^3 - 103*z*zb^3 + 52*z^2*zb^3 + 
      21*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-11*z^2 + 10*z^3 + 28*z*zb - 24*z^2*zb - 21*zb^2 + 
      18*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-27*z + 21*z^2 + 2*z^3 + 35*zb - 34*z*zb + 3*z^2*zb + 3*zb^2 - 
      3*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-9*z + z^2 + 11*zb - 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)] + 
 CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, 
  {-1/2, 1/2, 1/2, 1/2}, 
  (-128*(-6 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(2*z^4 - 13*z^2*zb + 12*z^3*zb + 27*z*zb^2 - 28*z^2*zb^2 - 
      12*zb^3 + 12*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(6*z - 5*zb)*(-1 + zb)^2*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(3*z^3 + 2*z^4 + 3*z^2*zb - 20*z^3*zb - 14*z*zb^2 + 
      30*z^2*zb^2 + 6*zb^3 - 10*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-3*z^2 + 6*z^3 + 7*z*zb - 16*z^2*zb - 6*zb^2 + 12*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z + z^2 - 4*zb - 4*z*zb + 6*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + 7*z - 6*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(z - 3*zb)*(-1 + zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/((6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(27*z + z^2 + 54*zb - 12*z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(21*z^4 + 5*z^5 - 99*z^3*zb - 9*z^4*zb + 199*z^2*zb^2 - 
      13*z^3*zb^2 - 171*z*zb^3 + 25*z^2*zb^3 + 54*zb^4 - 12*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(3*z - 2*zb)*(-1 + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-5*z^4 + 7*z^5 - 9*z^3*zb - 10*z^4*zb + 75*z^2*zb^2 - 
      18*z^3*zb^2 - 93*z*zb^3 + 34*z^2*zb^3 + 36*zb^4 - 17*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-19*z^3 + 6*z^4 + 98*z^2*zb - 48*z^3*zb - 159*z*zb^2 + 
      86*z^2*zb^2 + 72*zb^3 - 36*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(5*z - zb)*(-1 + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-4*z^3 + 24*z^4 - z^2*zb - 29*z^3*zb + 38*z*zb^2 - 
      22*z^2*zb^2 - 21*zb^3 + 15*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-11*z^2 + 29*z^3 + 28*z*zb - 40*z^2*zb - 21*zb^2 + 
      15*z*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(10*z^2 - 5*z*zb + 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(48*z + 15*z^2 - 112*zb + 18*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(21*z^4 + 4*z^5 - 133*z^3*zb - 15*z^4*zb + 348*z^2*zb^2 - 
      12*z^3*zb^2 - 348*z*zb^3 + 17*z^2*zb^3 + 118*zb^4 + 12*z*zb^4 - 
      12*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)^2*(3*z^3 + z^2*zb - 5*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(75*z^4 + 2*z^5 - 413*z^3*zb + 86*z^4*zb + 693*z^2*zb^2 - 
      218*z^3*zb^2 - 501*z*zb^3 + 208*z^2*zb^3 + 134*zb^4 - 68*z*zb^4 + 
      2*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(37*z^3 + 12*z^4 - 202*z^2*zb + 16*z^3*zb + 347*z*zb^2 - 
      98*z^2*zb^2 - 170*zb^3 + 52*z*zb^3 + 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + zb)^2*(7*z^2 + z*zb - 2*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-39*z^3 + 85*z^4 + 136*z^2*zb - 196*z^3*zb - 113*z*zb^2 + 
      119*z^2*zb^2 + 34*zb^3 - 26*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-19*z^2 + 37*z^3 + 68*z*zb - 68*z^2*zb - 55*zb^2 + 
      37*z*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, 
      zb])/(9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(23*z^2 - 7*z*zb - 4*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (9*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (200*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(21*z^3 - 84*z^2*zb + 12*z^3*zb + 90*z*zb^2 - 14*z^2*zb^2 - 
      29*zb^3 + 6*z*zb^3 - 2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(2*z^2 - 5*z*zb + 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(12*z^4 + 12*z^5 - 99*z^3*zb - 21*z^4*zb + 217*z^2*zb^2 - 
      9*z^3*zb^2 - 198*z*zb^3 + 43*z^2*zb^3 + 66*zb^4 - 23*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(21*z^3 + 12*z^4 - 114*z^2*zb - 16*z^3*zb + 217*z*zb^2 - 
      46*z^2*zb^2 - 116*zb^3 + 44*z*zb^3 - 2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (2*(-1 + zb)^2*(3*z^2 + 5*z*zb - 4*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(-36*z^3 + 60*z^4 + 189*z^2*zb - 187*z^3*zb - 238*z*zb^2 + 
      178*z^2*zb^2 + 97*zb^3 - 63*z*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-9*z^2 + 15*z^3 + 52*z*zb - 40*z^2*zb - 47*zb^2 + 29*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(12*z^2 + 13*z*zb - 17*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (64*(-1 + zb)*(3 + 2*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(3*z^3 - 11*z^2*zb + 22*z^3*zb - 6*z*zb^2 - 60*z^2*zb^2 + 
      12*zb^3 + 72*z*zb^3 - 32*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(3*z - 4*zb)*(z - 2*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(48*z^3 - 159*z^2*zb + 32*z^3*zb + 191*z*zb^2 - 86*z^2*zb^2 - 
      78*zb^3 + 60*z*zb^3 - 8*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^3*(z - zb)^3*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(3*z^2 - 23*z*zb + 22*z^2*zb + 18*zb^2 - 28*z*zb^2 + 8*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(3*z - 2*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-48*z^2 + 24*z^3 + 87*z*zb - 43*z^2*zb - 42*zb^2 + 
      22*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + zb)*(-12*z + 6*z^2 + 13*zb - 7*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(6*z - 5*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^4*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, {1/2, -1/2, 1/2, 1/2}, 
  (128*(-6 + 5*z + z^2 + 12*zb - 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(2*z^3 - 13*z^4 + 56*z^2*zb - 12*z^3*zb + 16*z^4*zb - 90*z*zb^2 - 
      37*z^2*zb^2 + 12*z^3*zb^2 + 36*zb^3 + 102*z*zb^3 - 44*z^2*zb^3 - 
      48*zb^4 + 20*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-4*z^2 + 3*z^3 - 10*z*zb + 13*z^2*zb + 12*zb^2 - 
      14*z*zb^2)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, 
      zb])/(3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(-9*z^3 + 3*z^4 + 4*z^5 - 11*z^2*zb + 28*z^3*zb - 16*z^4*zb + 
      25*z*zb^2 - 3*z^2*zb^2 - 12*z^3*zb^2 - 9*zb^3 - 38*z*zb^3 + 
      32*z^2*zb^3 + 18*zb^4 - 12*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(7*z^2 - 4*z^3 - 38*z*zb + 16*z^2*zb + 4*z^3*zb + 27*zb^2 + 
      32*z*zb^2 - 32*z^2*zb^2 - 36*zb^3 + 24*z*zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*zb*(z - 3*zb + 2*z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(z^2*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(z^2 + 5*z^3 + 4*z*zb - 7*z^2*zb - 3*zb^2 - 6*z*zb^2 + 
      6*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-z + 3*zb + 2*z*zb - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-36*z + 13*z^2 + 10*z^3 - 27*zb + 4*z*zb - 16*z^2*zb + 54*zb^2 - 
      32*z*zb^2)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(24*z^4 + 7*z^5 - 45*z^3*zb - 37*z^4*zb + 2*z^5*zb + 167*z^2*zb^2 - 
      99*z^3*zb^2 + 2*z^4*zb^2 - 211*z*zb^3 + 21*z^2*zb^3 + 146*z^3*zb^3 + 
      81*zb^4 + 184*z*zb^4 - 222*z^2*zb^4 - 108*zb^5 + 88*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(10*z^3 + 9*z^4 - 43*z^2*zb - 4*z^3*zb - 2*z*zb^2 + 
      43*z^2*zb^2 + 27*zb^3 - 40*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^4*(z - zb)^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + zb)^2*zb*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-16*z^4 + z^5 + 4*z^6 + 89*z^3*zb - 63*z^4*zb - 63*z^2*zb^2 + 
      57*z^3*zb^2 - 4*z^4*zb^2 - 9*z*zb^3 - 79*z^2*zb^3 + 68*z^3*zb^3 + 
      15*zb^4 + 82*z*zb^4 - 76*z^2*zb^4 - 30*zb^5 + 24*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(13*z^3 + 2*z^4 - 19*z^2*zb - 6*z^3*zb + 4*z^4*zb + 67*z*zb^2 - 
      54*z^2*zb^2 - 4*z^3*zb^2 - 45*zb^3 - 34*z*zb^3 + 64*z^2*zb^3 + 
      60*zb^4 - 48*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(z^2 + 2*z^3 - 4*z*zb + 2*z^2*zb - 5*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-22*z^3 + 19*z^4 + 43*z^2*zb - 28*z^3*zb - 10*z*zb^2 + 
      7*z^2*zb^2 - 3*zb^3 - 12*z*zb^3 + 6*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-5*z^2 + 2*z^2*zb - 3*zb^2 + 2*z*zb^2 + 4*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(3*z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(32*z + 39*z^2 + 2*z^3 + 32*zb - 36*z*zb - 15*z^2*zb + 39*zb^2 - 
      15*z*zb^2 + 2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(9*z^4*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-46*z^4 - 38*z^5 + 77*z^3*zb + 163*z^4*zb + 32*z^5*zb - 39*z^2*zb^2 - 
      215*z^3*zb^2 - 104*z^4*zb^2 - 29*z*zb^3 + 257*z^2*zb^3 + 80*z^3*zb^3 + 
      13*zb^4 - 187*z*zb^4 - 56*z^2*zb^4 + 68*zb^5 + 44*z*zb^5 - 20*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^3 + 6*z^4 + z^2*zb - 17*z^3*zb - 98*z*zb^2 + 
      62*z^2*zb^2 + 71*zb^3 - 25*z*zb^3 - 14*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-13*z^4 - 68*z^5 + 20*z^6 + 29*z^3*zb + 187*z^4*zb - 44*z^5*zb + 
      39*z^2*zb^2 - 257*z^3*zb^2 + 56*z^4*zb^2 - 77*z*zb^3 + 215*z^2*zb^3 - 
      80*z^3*zb^3 + 46*zb^4 - 163*z*zb^4 + 104*z^2*zb^4 + 38*zb^5 - 
      32*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(9*z^3*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(z^3 - 40*z^4 - 13*z^2*zb + 60*z^3*zb + 28*z^4*zb - 13*z*zb^2 + 
      8*z^2*zb^2 - 40*z^3*zb^2 + zb^3 + 60*z*zb^3 - 40*z^2*zb^3 - 40*zb^4 + 
      28*z*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(9*z^3*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-z^2 + 4*z^3 + 2*z*zb - 2*z^2*zb - 13*zb^2 + 10*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-71*z^3 + 14*z^4 + 98*z^2*zb + 25*z^3*zb - z*zb^2 - 
      62*z^2*zb^2 - 14*zb^3 + 17*z*zb^3 - 6*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^2*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-13*z^2 + 2*z*zb + 10*z^2*zb - zb^2 - 2*z*zb^2 + 4*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (z^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (50*(-3 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^4*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-141*z^3 + 423*z^2*zb + 91*z^3*zb - 419*z*zb^2 - 293*z^2*zb^2 + 
      10*z^3*zb^2 + 121*zb^3 + 321*z*zb^3 - 6*z^2*zb^3 - 87*zb^4 - 
      30*z*zb^4 + 10*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(37*z^2 - 88*z*zb + 11*z^2*zb + 43*zb^2 + 4*z*zb^2 - 7*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(48*z^4 - 96*z^5 - 241*z^3*zb + 270*z^4*zb + 68*z^5*zb + 455*z^2*zb^2 - 
      267*z^3*zb^2 - 192*z^4*zb^2 - 399*z*zb^3 + 137*z^2*zb^3 + 
      168*z^3*zb^3 + 153*zb^4 - 49*z*zb^4 - 52*z^2*zb^4 - 27*zb^5 + 
      24*z*zb^5)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, 
      zb])/(3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(21*z^3 - 42*z^4 - 91*z^2*zb + 70*z^3*zb + 36*z^4*zb + 139*z*zb^2 - 
      18*z^2*zb^2 - 76*z^3*zb^2 - 85*zb^3 - 30*z*zb^3 + 64*z^2*zb^3 + 
      52*zb^4 - 40*z*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-z^2 + 2*z^3 + 4*z*zb - 2*z^2*zb - 11*zb^2 + 8*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-48*z^3 + 11*z^2*zb + 46*z^3*zb + 88*z*zb^2 - 43*z^2*zb^2 - 
      43*zb^3 - 14*z*zb^3 + 3*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^4*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-7*z^2 - 8*z*zb + 6*z^2*zb + 7*zb^2 + 6*z*zb^2 - 4*zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(z + 3*zb)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-12 - zb + 3*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^4*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-21*z^3 + 61*z^2*zb - 4*z^3*zb - 47*z*zb^2 - z^2*zb^2 + 16*z^3*zb^2 + 
      3*zb^3 - 6*z*zb^3 - 32*z^2*zb^3 + 19*zb^4 + 24*z*zb^4 - 12*zb^5)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(3*z^2 - 4*z*zb + 6*z^2*zb - zb^2 - 11*z*zb^2 + 7*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-48*z^3 + 162*z^2*zb - 4*z^3*zb - 196*z*zb^2 - 3*z^2*zb^2 + 
      12*z^3*zb^2 + 86*zb^3 + 46*z*zb^3 - 40*z^2*zb^3 - 47*zb^4 + 32*z*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-21*z^2 + 58*z*zb - 4*z^2*zb - 41*zb^2 - 20*z*zb^2 + 16*z^2*zb^2 + 
      32*zb^3 - 20*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(z - 3*zb + 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-48*z^2 + 82*z*zb + 32*z^2*zb - 32*zb^2 - 49*z*zb^2 + 
      15*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)^2*zb^4*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(-7*z + 5*zb + 6*z*zb - 4*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, {1/2, 1/2, -1/2, 1/2}, 
  (512*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(4*z^3 - 3*z^4 - 2*z^2*zb - 7*z^3*zb + 4*z^4*zb - 16*z*zb^2 + 
      23*z^2*zb^2 - 2*z^3*zb^2 + 10*zb^3 + 7*z*zb^3 - 16*z^2*zb^3 - 12*zb^4 + 
      10*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, 
      zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*zb*(z^3 - 8*z^2*zb + 2*zb^2 + 5*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 3}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (64*(10*z^3 - 12*z^4 - 16*z^2*zb + 7*z^3*zb + 10*z^4*zb - 2*z*zb^2 + 
      23*z^2*zb^2 - 16*z^3*zb^2 + 4*zb^3 - 7*z*zb^3 - 2*z^2*zb^3 - 3*zb^4 + 
      4*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(6*z^2 - 9*z^3 - 8*z*zb + 5*z^2*zb + 6*z^3*zb + 6*zb^2 + 5*z*zb^2 - 
      8*z^2*zb^2 - 9*zb^3 + 6*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^2*(z - zb)^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*zb*(-z + 3*z^2 - 3*zb + z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(2*z^2 + 5*z^2*zb - 8*z*zb^2 + zb^3)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + z)*(-3*z - zb + z*zb + 3*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + z)^2*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(54*z - 9*z^2 + 54*zb - 48*z*zb + 4*z^2*zb - 9*zb^2 + 4*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(46*z^4 - z^5 - 112*z^3*zb - 37*z^4*zb + 2*z^5*zb + 92*z^2*zb^2 + 
      72*z^3*zb^2 - 2*z^4*zb^2 + 8*z*zb^3 - 48*z^2*zb^3 + 2*z^3*zb^3 - 
      18*zb^4 - 63*z*zb^4 + 34*z^2*zb^4 + 45*zb^5 - 20*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(18*z^3 + z^4 - 39*z^2*zb - 2*z^3*zb + 40*z*zb^2 + 
      9*z^2*zb^2 - 27*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*zb*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(18*z^4 - 45*z^5 - 8*z^3*zb + 63*z^4*zb + 20*z^5*zb - 92*z^2*zb^2 + 
      48*z^3*zb^2 - 34*z^4*zb^2 + 112*z*zb^3 - 72*z^2*zb^3 - 2*z^3*zb^3 - 
      46*zb^4 + 37*z*zb^4 + 2*z^2*zb^4 + zb^5 - 2*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(16*z^3 - 33*z^4 - 8*z^2*zb + 20*z^3*zb + 24*z^4*zb - 8*z*zb^2 - 
      6*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 + 20*z*zb^3 - 16*z^2*zb^3 - 
      33*zb^4 + 24*z*zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^2 + 9*z^3 + 6*z*zb - 6*z^2*zb - 17*zb^2 + 13*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^3*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(27*z^3 - 40*z^2*zb + 39*z*zb^2 - 9*z^2*zb^2 - 18*zb^3 + 
      2*z*zb^3 - zb^4)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][
      z, zb])/(3*z^2*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-17*z^2 + 6*z*zb + 13*z^2*zb - 5*zb^2 - 6*z*zb^2 + 9*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 2}][z, zb])/(3*z^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (32*(-1 + z)^2*(z + zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-64*z^2 - 16*z^3 + 4*z*zb + 40*z^2*zb + 11*z^3*zb - 64*zb^2 + 
      40*z*zb^2 + 4*z^2*zb^2 - 16*zb^3 + 11*z*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-37*z^5 - 7*z^6 + 100*z^4*zb + 55*z^5*zb + 6*z^6*zb - 164*z^3*zb^2 - 
      61*z^4*zb^2 - 19*z^5*zb^2 + 184*z^2*zb^3 + 55*z^3*zb^3 - 26*z^4*zb^3 - 
      127*z*zb^4 - 100*z^2*zb^4 + 90*z^3*zb^4 + 32*zb^5 + 130*z*zb^5 - 
      92*z^2*zb^5 - 48*zb^6 + 29*z*zb^6)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(9*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(9*z^4 + z^5 - 6*z^3*zb - 5*z^4*zb - z^2*zb^2 + z^3*zb^2 + 
      8*z*zb^3 + 3*z^2*zb^3 - 16*zb^4 + 6*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (9*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(32*z^5 - 48*z^6 - 127*z^4*zb + 130*z^5*zb + 29*z^6*zb + 
      184*z^3*zb^2 - 100*z^4*zb^2 - 92*z^5*zb^2 - 164*z^2*zb^3 + 
      55*z^3*zb^3 + 90*z^4*zb^3 + 100*z*zb^4 - 61*z^2*zb^4 - 26*z^3*zb^4 - 
      37*zb^5 + 55*z*zb^5 - 19*z^2*zb^5 - 7*zb^6 + 6*z*zb^6)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(14*z^4 - 21*z^5 - 48*z^3*zb + 34*z^4*zb + 18*z^5*zb + 80*z^2*zb^2 - 
      25*z^3*zb^2 - 40*z^4*zb^2 - 48*z*zb^3 - 25*z^2*zb^3 + 56*z^3*zb^3 + 
      14*zb^4 + 34*z*zb^4 - 40*z^2*zb^4 - 21*zb^5 + 18*z*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-2*z^3 + 3*z^4 + 6*z^2*zb - 3*z^3*zb - 9*z*zb^2 + 
      6*z^2*zb^2 - 7*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 2}][z, zb])/(9*z^4*(z - zb)*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-16*z^4 + 8*z^3*zb + 6*z^4*zb - z^2*zb^2 + 3*z^3*zb^2 - 
      6*z*zb^3 + z^2*zb^3 + 9*zb^4 - 5*z*zb^4 + zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + z)*(-7*z^3 - 9*z^2*zb + 6*z^3*zb + 6*z*zb^2 + 6*z^2*zb^2 - 
      2*zb^3 - 3*z*zb^3 + 3*zb^4)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(9*z^3*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (9*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z^2*(z - zb)*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (100*(-2*z - 2*zb + 3*z*zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(41*z^4 - 97*z^3*zb - 53*z^4*zb + 113*z^2*zb^2 + 83*z^3*zb^2 + 
      18*z^4*zb^2 - 79*z*zb^3 - 43*z^2*zb^3 - 22*z^3*zb^3 + 30*zb^4 + 
      z*zb^4 + 10*z^2*zb^4 - 4*zb^5 + 2*z*zb^5)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-27*z^3 + 42*z^2*zb + 7*z^3*zb - 59*z*zb^2 + 18*z^2*zb^2 + 
      52*zb^3 - 33*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, zb])/
    (3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(30*z^4 - 4*z^5 - 79*z^3*zb + z^4*zb + 2*z^5*zb + 113*z^2*zb^2 - 
      43*z^3*zb^2 + 10*z^4*zb^2 - 97*z*zb^3 + 83*z^2*zb^3 - 22*z^3*zb^3 + 
      41*zb^4 - 53*z*zb^4 + 18*z^2*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(24*z^3 + z^4 - 32*z^2*zb - 20*z^3*zb - 32*z*zb^2 + 70*z^2*zb^2 - 
      8*z^3*zb^2 + 24*zb^3 - 20*z*zb^3 - 8*z^2*zb^3 + zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(3*z^2 + z^3 + 6*z*zb - 6*z^2*zb - 25*zb^2 + 21*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-52*z^3 + 59*z^2*zb + 33*z^3*zb - 42*z*zb^2 - 18*z^2*zb^2 + 
      27*zb^3 - 7*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 0}][z, zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-25*z^2 + 6*z*zb + 21*z^2*zb + 3*zb^2 - 6*z*zb^2 + zb^3)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 2}][z, zb])/
    (3*z^3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*(z + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (128*(-1 + z)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(14*z^3 - 23*z^4 - 84*z^2*zb + 89*z^3*zb + 18*z^4*zb + 118*z*zb^2 - 
      65*z^2*zb^2 - 72*z^3*zb^2 - 52*zb^3 - 25*z*zb^3 + 82*z^2*zb^3 + 
      32*zb^4 - 32*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^2 + 5*z^3 + 16*z*zb - 24*z^2*zb - 20*zb^2 + 21*z*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 3}][z, 
      zb])/(3*z^4*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(52*z^3 - 32*z^4 - 118*z^2*zb + 25*z^3*zb + 32*z^4*zb + 84*z*zb^2 + 
      65*z^2*zb^2 - 82*z^3*zb^2 - 14*zb^3 - 89*z*zb^3 + 72*z^2*zb^3 + 
      23*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(34*z^2 - 23*z^3 - 72*z*zb + 27*z^2*zb + 18*z^3*zb + 34*zb^2 + 
      27*z*zb^2 - 40*z^2*zb^2 - 23*zb^3 + 18*z*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + zb)*(-7*z + 5*z^2 + 11*zb - 9*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + z)*(-20*z^2 + 16*z*zb + 21*z^2*zb + 2*zb^2 - 24*z*zb^2 + 5*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-11*z + 7*zb + 9*z*zb - 5*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 2}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, 
      zb])/(3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, 1/2, -1/2}, {1/2, 1/2, 1/2, -1/2}, 
  (-128*(4 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(8*z^4 + 3*z^2*zb - 12*z^3*zb + 13*z*zb^2 - 12*z^2*zb^2 - 
      8*zb^3 + 8*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(3*z^3*(z - zb)^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(4*z - 5*zb)*(-1 + zb)^2*zb*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + zb)*(-7*z^3 + 2*z^4 + 13*z^2*zb + 10*z^3*zb + 6*z*zb^2 - 
      30*z^2*zb^2 - 4*zb^3 + 10*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 0}][z, zb])/(3*z^2*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^2 + 4*z^3 + 3*z*zb - 4*z^2*zb - 4*zb^2 + 8*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)^2*zb*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][
      z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(z + z^2 + 6*zb - 4*z*zb - 4*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (256*(-1 + 2*z - zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (64*(-1 + z)*(-1 + zb)*(z + 2*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)*(27*z + 15*z^2 + 27*zb + z*zb)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(11*z^4 + 2*z^5 - 24*z^3*zb - 23*z^4*zb + 78*z^2*zb^2 + 
      21*z^3*zb^2 - 76*z*zb^3 - 19*z^2*zb^3 + 27*zb^4 + 3*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)^2*(z^2 - 2*z*zb - zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-3*z^4 + 3*z^5 + 2*z^3*zb - 14*z^4*zb + 48*z^2*zb^2 + 
      10*z^3*zb^2 - 54*z*zb^3 - 12*z^2*zb^3 + 23*zb^4 - 3*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-5*z^3 + 16*z^4 + 4*z^2*zb - 28*z^3*zb + 79*z*zb^2 - 
      36*z^2*zb^2 - 46*zb^3 + 16*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(z - 5*zb)*(-1 + zb)^2*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 2}][z, zb])/(3*z^2*(z - zb)*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-21*z^3 + 39*z^4 + 40*z^2*zb - 60*z^3*zb + 27*z*zb^2 - 
      17*z^2*zb^2 - 18*zb^3 + 10*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^2*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-7*z^2 + 11*z^3 + 8*z*zb - 8*z^2*zb - 9*zb^2 + 5*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + z)*(-1 + zb)*(9*z^2 - z*zb + 4*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)*(-1 + zb)*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 1}][z, zb])/(3*z*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(16*z^2 + 8*z^3 + 24*z*zb + 30*z^2*zb - 64*zb^2 + 21*z*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (9*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(14*z^5 + 4*z^6 - 21*z^4*zb - 2*z^5*zb - 85*z^3*zb^2 + 
      18*z^4*zb^2 - 101*z^2*zb^3 + 134*z^3*zb^3 + 273*z*zb^4 - 178*z^2*zb^4 - 
      128*zb^5 + 72*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 1}][z, zb])/(9*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(2*z^3 - z^2*zb + 20*z*zb^2 - 15*zb^3)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(40*z^6 - 42*z^4*zb - 129*z^5*zb + 118*z^3*zb^2 + 
      151*z^4*zb^2 - 198*z^2*zb^3 - 25*z^3*zb^3 + 135*z*zb^4 - 33*z^2*zb^4 - 
      37*zb^5 + 20*z*zb^5)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(6*z^4 + 20*z^5 - 37*z^3*zb - 54*z^4*zb + 84*z^2*zb^2 + 
      42*z^3*zb^2 + 69*z*zb^3 - 110*z^2*zb^3 - 74*zb^4 + 54*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (9*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(2*z^2 - z*zb - 7*zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (9*z^3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-1 + zb)*(-20*z^4 + 28*z^5 + 49*z^3*zb - 44*z^4*zb - 26*z^2*zb^2 + 
      8*z^3*zb^2 + 27*z*zb^3 - 20*z^2*zb^3 - 9*zb^4 + 7*z*zb^4)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (9*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-5*z^3 + 7*z^4 + 7*z^2*zb - z^3*zb - 5*z*zb^2 - z^2*zb^2 - 
      9*zb^3 + 7*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (8*(-1 + z)*(-1 + zb)*(z + 2*zb)*
     (8*z^2 - 3*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 0}][z, zb])/(9*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*(z^2 + 4*z*zb + zb^2)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (9*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (200*(-1 + zb)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, 
      zb])/(z^5*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(33*z^3 - 133*z^2*zb + 11*z^3*zb + 135*z*zb^2 + 9*z^2*zb^2 - 
      43*zb^3 - 18*z*zb^3 + 6*zb^4)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(4*z^2 - 3*zb^2)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 2}][z, zb])/(3*z^5*(z - zb)^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-16*z^4 + 4*z^5 + 81*z^3*zb - 15*z^4*zb - 137*z^2*zb^2 + 
      21*z^3*zb^2 + 119*z*zb^3 - 30*z^2*zb^3 - 39*zb^4 + 12*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-28*z^3 + 4*z^4 + 101*z^2*zb + 2*z^3*zb - 214*z*zb^2 + 
      46*z^2*zb^2 + 109*zb^3 - 14*z*zb^3 - 6*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (2*(-1 + zb)^2*(4*z^2 - 5*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-8*z^3 + 40*z^4 + 61*z^2*zb - 95*z^3*zb - 58*z*zb^2 + 
      54*z^2*zb^2 + 33*zb^3 - 27*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 0}][z, zb])/(3*z^3*(z - zb)^2*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-z^2 + 5*z^3 + 8*z*zb - 8*z^2*zb - 15*zb^2 + 11*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + z)*(-1 + zb)*(16*z^2 - z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)*(-1 + zb)*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 1}][z, zb])/
    (3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(2 + 3*zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(2*z^3 + z^2*zb + 28*z^3*zb - 39*z*zb^2 - 80*z^2*zb^2 + 
      28*zb^3 + 108*z*zb^3 - 48*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)^2*(2*z^2 - 15*z*zb + 12*zb^2)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^5*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(32*z^3 - 126*z^2*zb + 48*z^3*zb + 179*z*zb^2 - 
      124*z^2*zb^2 - 77*zb^3 + 80*z*zb^3 - 12*zb^4)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(2*z^2 - 27*z*zb + 28*z^2*zb + 17*zb^2 - 32*z*zb^2 + 12*zb^3)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(2*z - 3*zb)*(-1 + zb)^2*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 2}][z, zb])/
    (3*z^4*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (4*(-1 + zb)*(-32*z^2 + 16*z^3 + 58*z*zb - 32*z^2*zb - 33*zb^2 + 
      23*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(3*z^3*(z - zb)^2*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (16*(-1 + zb)*(-2*z + z^2 + 3*zb - 2*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(8*z - 5*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {3, 1}][z, zb])/(3*z^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2)] + CF4pt[{3, 3, 3, 3}, {1, 1, 1, 1}, 
  {1, 1, 1, 1}, {1/2, 1/2, 1/2, 1/2}, {1/2, 1/2, 1/2, 1/2}, 
  (-128*(-4 + 7*z + 2*z^2 + 6*zb - z*zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (128*(-1 + zb)*(-3*z^3 + 4*z^4 + z^2*zb - 7*z^3*zb + 10*z*zb^2 - 
      2*z^2*zb^2 - 6*zb^3 + 3*z*zb^3)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^3*(z - zb)^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + zb)^2*zb*(z + zb)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-13*z^3 + 14*z^5 + 21*z^2*zb + 21*z^3*zb - 50*z^4*zb - z*zb^2 - 
      35*z^2*zb^2 + 52*z^3*zb^2 - 3*zb^3 - 3*z*zb^3 - 6*z^2*zb^3 + 9*zb^4 - 
      6*z*zb^4)*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^2*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (64*(-1 + zb)*(-7*z^2 + 6*z^3 + 12*z*zb - 8*z^2*zb - 9*zb^2 + 6*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, zb])/
    (3*z^2*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-z - 11*z^2 + 16*z^3 + zb + 2*z*zb - 7*z^2*zb + 3*zb^2 - 3*z*zb^2)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(z - 3*zb)*(-1 + zb)*H[{4, 0}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {2, 1}][z, zb])/(3*z*(z - zb)*(6 + l - \[CapitalDelta])^
      2*(l + \[CapitalDelta])^2) + 
   (64*(-1 + z)*(-7*z + 15*z^2 + 5*zb - 13*z*zb)*
     H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (128*(-1 + z)^2*z*H[{4, 0}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(3*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-36*z + 2*z^2 + 20*z^3 - 81*zb + 4*z^2*zb + 27*zb^2 - 16*z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^4*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (8*(-1 + zb)*(-20*z^4 + 4*z^5 + 31*z^3*zb - 20*z^4*zb - 21*z^2*zb^2 + 
      36*z^3*zb^2 + 53*z*zb^3 - 60*z^2*zb^3 - 27*zb^4 + 24*z*zb^4)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^4*(z - zb)^3*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (32*(-1 + zb)^2*(z + zb)^2*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^3*(z - zb)^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-8*z^4 + 30*z^5 + 2*z^6 - 17*z^3*zb - 116*z^4*zb + 26*z^5*zb + 
      155*z^2*zb^2 + 119*z^3*zb^2 - 86*z^4*zb^2 - 235*z*zb^3 - 17*z^2*zb^3 + 
      98*z^3*zb^3 + 89*zb^4 + 31*z*zb^4 - 68*z^2*zb^4 - 15*zb^5 + 12*z*zb^5)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^3*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-z^3 + 6*z^4 + 9*z^2*zb - 24*z^3*zb - 7*z*zb^2 + 
      14*z^2*zb^2 + 15*zb^3 - 12*z*zb^3)*H[{4, 1}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(3*z^3*(z - zb)^2*zb*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(2*z^2 - 74*z^3 + 80*z^4 + 36*z*zb + 47*z^2*zb - 83*z^3*zb - 46*zb^2 + 
      16*z*zb^2 + 22*z^2*zb^2 + 3*zb^3 - 3*z*zb^3)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-1 + zb)*(5*z^2 - 10*z*zb - 3*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^2*(z - zb)*zb*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + z)*(-23*z^2 + 39*z^3 + 30*z*zb - 30*z^2*zb - 15*zb^2 - z*zb^2)*
     H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (32*(-1 + z)^2*(z + zb)*H[{4, 1}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {4, 0}][z, zb])/(3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(16*z^2 + 6*z^3 + 4*z^4 + 4*z*zb + 20*z^2*zb + 15*z^3*zb + 256*zb^2 - 
      208*z*zb^2 + 16*z^2*zb^2 + z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(9*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(7*z^4 + 2*z^5 - 5*z^3*zb + 3*z^4*zb + 27*z^2*zb^2 - 
      24*z^3*zb^2 - 73*z*zb^3 + 40*z^2*zb^3 + 32*zb^4 - 6*z*zb^4 - 3*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (9*z^4*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + zb)^2*(z + zb)*
     (z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(9*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-12*z^5 - 6*z^6 + 32*z^7 + 59*z^4*zb - 16*z^5*zb - 103*z^6*zb - 
      232*z^3*zb^2 + 226*z^4*zb^2 + 88*z^5*zb^2 + 516*z^2*zb^3 - 
      576*z^3*zb^3 + 40*z^4*zb^3 - 518*z*zb^4 + 574*z^2*zb^4 - 92*z^3*zb^4 + 
      175*zb^5 - 178*z*zb^5 + 23*z^2*zb^5)*
     H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (9*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + zb)*(-4*z^3 + 6*z^4 + 15*z^2*zb - 18*z^3*zb - 24*z*zb^2 + 
      18*z^2*zb^2 + 25*zb^3 - 18*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {1, 1}][z, zb])/(9*z^3*(z - zb)^2*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(6*z^3 - 42*z^4 + 38*z^5 - 8*z^2*zb + 66*z^3*zb - 52*z^4*zb + 
      45*z*zb^2 - 88*z^2*zb^2 + 37*z^3*zb^2 - 55*zb^3 + 70*z*zb^3 - 
      17*z^2*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, 
      zb])/(9*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (16*(-1 + z)*(-1 + zb)*
     (2*z^2 - z*zb - 7*zb^2)*H[{4, 2}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {2, 1}][z, zb])/(9*z^2*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (16*(-1 + z)*(-8*z^3 + 12*z^4 + 9*z^2*zb + 3*z^3*zb + 3*z*zb^2 - 
      15*z^2*zb^2 - 10*zb^3 + 6*z*zb^3)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {3, 0}][z, zb])/(9*z^2*(z - zb)*zb^3*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (16*(-1 + z)^2*(z^2 + 4*z*zb + zb^2)*H[{4, 2}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {4, 0}][z, zb])/(9*z*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (50*(-z - 16*zb + 9*z*zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 0}][z, zb])/
    (3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (2*(-1 + zb)*(19*z^4 + 7*z^3*zb + 2*z^4*zb - 15*z^2*zb^2 - 38*z^3*zb^2 - 
      75*z*zb^3 + 86*z^2*zb^3 + 48*zb^4 - 34*z*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 1}][z, zb])/
    (3*z^5*(z - zb)^3*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + zb)^2*(z + zb)^2*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {0, 2}][z, zb])/
    (3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-39*z^4 + 6*z^5 + 20*z^6 + 375*z^3*zb - 215*z^4*zb - 60*z^5*zb - 
      1003*z^2*zb^2 + 729*z^3*zb^2 + 44*z^4*zb^2 + 1029*z*zb^3 - 
      813*z^2*zb^3 - 4*z^3*zb^3 - 346*zb^4 + 261*z*zb^4 + 16*z^2*zb^4)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 0}][z, zb])/
    (3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (2*(-1 + zb)*(-9*z^3 + 4*z^4 + 21*z^2*zb - 6*z^3*zb - 7*z*zb^2 - 21*zb^3 + 
      18*z*zb^3)*H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-24*z^2 + 21*z^3 + 11*z^4 + 136*z*zb - 138*z^2*zb + 2*z^3*zb - 
      136*zb^2 + 141*z*zb^2 - 13*z^2*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-1 + zb)*(5*z^2 - 10*z*zb - 3*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (2*(-1 + z)*(-7*z^2 + 23*z^3 + 30*z*zb - 30*z^2*zb - 31*zb^2 + 15*z*zb^2)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (8*(-1 + z)^2*(z + zb)*
     H[{4, 3}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, zb])/
    (3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) - 
   (16*(-8 + 3*z - 12*zb + 7*z*zb)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 0}][z, zb])/(3*z^5*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)*(-3*z^3 + 5*z^4 + 33*z^2*zb - 26*z^3*zb - 56*z*zb^2 + 
      37*z^2*zb^2 + 24*zb^3 - 14*z*zb^3)*H[{4, 4}, {\[CapitalDelta], l}, 
       {6, 6, 6, 6}, {0, 1}][z, zb])/(3*z^5*(z - zb)^3*zb^2*
     (6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2) + 
   (8*(-1 + zb)^2*(z + zb)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {0, 2}][z, zb])/(3*z^4*(z - zb)^2*zb*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (4*(-27*z^3 + 12*z^4 + 123*z^2*zb - 107*z^3*zb + 28*z^4*zb - 159*z*zb^2 + 
      185*z^2*zb^2 - 66*z^3*zb^2 + 59*zb^3 - 103*z*zb^3 + 52*z^2*zb^3 + 
      21*zb^4 - 18*z*zb^4)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, 
       {1, 0}][z, zb])/(3*z^4*(z - zb)^3*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-1 + zb)*(-11*z^2 + 10*z^3 + 28*z*zb - 24*z^2*zb - 21*zb^2 + 
      18*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {1, 1}][z, 
      zb])/(3*z^4*(z - zb)^2*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - 
   (4*(-27*z + 21*z^2 + 2*z^3 + 35*zb - 34*z*zb + 3*z^2*zb + 3*zb^2 - 
      3*z*zb^2)*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 0}][z, zb])/
    (3*z^3*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + (4*(-1 + z)*(z - 3*zb)*(-1 + zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {2, 1}][z, zb])/
    (3*z^3*(z - zb)*zb^2*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) - (4*(-1 + z)*(-9*z + z^2 + 11*zb - 3*z*zb)*
     H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {3, 0}][z, zb])/
    (3*z^2*(z - zb)*zb^3*(6 + l - \[CapitalDelta])^2*
     (l + \[CapitalDelta])^2) + 
   (8*(-1 + z)^2*H[{4, 4}, {\[CapitalDelta], l}, {6, 6, 6, 6}, {4, 0}][z, 
      zb])/(3*z*zb^3*(6 + l - \[CapitalDelta])^2*(l + \[CapitalDelta])^2)]


==> anc/data_JJO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"StructureCollection" -> {"QuantumNumbersOfOperators" -> 
    {s[1] -> 1, sb[1] -> 1, s[2] -> 1, sb[2] -> 1, s[3] -> 0, sb[3] -> 0, 
     \[CapitalDelta][1] -> 3, \[CapitalDelta][2] -> 3, 
     \[CapitalDelta][3] -> \[CapitalDelta], p -> 0, l -> 0, type -> primal}, 
   "Assumptions" -> {\[CapitalDelta] > 1}, 
   "GeneralStructuresAlgebraicBasis" -> 
    {(invSbSnorm[{1, 2}, {}]*invSbSnorm[{2, 1}, {}]*
       spM[1, 2]^((-8 + \[CapitalDelta])/2))/(spM[1, 3]^(\[CapitalDelta]/2)*
       spM[2, 3]^(\[CapitalDelta]/2)), (invSbSnorm[{1, 1}, {2, 3}]*
       invSbSnorm[{2, 2}, {1, 3}]*spM[1, 2]^((-8 + \[CapitalDelta])/2))/
      (spM[1, 3]^(\[CapitalDelta]/2)*spM[2, 3]^(\[CapitalDelta]/2))}, 
   "LeftDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opIEF][1, 2], \[CapitalXi][opIEF][2, 1]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]]]}, 
   "LeftMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{1, 0}, {2/\[CapitalDelta], \[CapitalDelta]^(-2)}}, 
   "RightDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opIEF][1, 2], \[CapitalXi][opIEF][2, 1]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]]]}, 
   "RightMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{1, 0}, {2/\[CapitalDelta], \[CapitalDelta]^(-2)}}, 
   "ConstrainedStructures" -> 
    {"Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> 
        {{(-2*(-3 + \[CapitalDelta]))/\[CapitalDelta], 1}}}}}, 
 "StructureCollection" -> {"QuantumNumbersOfOperators" -> 
    {s[1] -> 1, sb[1] -> 1, s[2] -> 1, sb[2] -> 1, s[3] -> 1, sb[3] -> 1, 
     \[CapitalDelta][1] -> 3, \[CapitalDelta][2] -> 3, 
     \[CapitalDelta][3] -> \[CapitalDelta], p -> 0, l -> 1, type -> primal}, 
   "Assumptions" -> {\[CapitalDelta] >= 3}, 
   "GeneralStructuresAlgebraicBasis" -> 
    {invSbSnorm[{1, 2}, {}]*invSbSnorm[{2, 1}, {}]*invSbSnorm[{3, 3}, {1, 2}]*
      spM[1, 2]^((-7 + \[CapitalDelta])/2)*spM[1, 3]^((-1 - \[CapitalDelta])/
        2)*spM[2, 3]^((-1 - \[CapitalDelta])/2), invSbSnorm[{1, 1}, {2, 3}]*
      invSbSnorm[{2, 2}, {1, 3}]*invSbSnorm[{3, 3}, {1, 2}]*
      spM[1, 2]^((-7 + \[CapitalDelta])/2)*spM[1, 3]^((-1 - \[CapitalDelta])/
        2)*spM[2, 3]^((-1 - \[CapitalDelta])/2), invSbSnorm[{1, 3}, {}]*
      invSbSnorm[{2, 2}, {1, 3}]*invSbSnorm[{3, 1}, {}]*
      spM[1, 2]^((-7 + \[CapitalDelta])/2)*spM[1, 3]^((-1 - \[CapitalDelta])/
        2)*spM[2, 3]^((-1 - \[CapitalDelta])/2), invSbSnorm[{1, 1}, {2, 3}]*
      invSbSnorm[{2, 3}, {}]*invSbSnorm[{3, 2}, {}]*
      spM[1, 2]^((-7 + \[CapitalDelta])/2)*spM[1, 3]^((-1 - \[CapitalDelta])/
        2)*spM[2, 3]^((-1 - \[CapitalDelta])/2), 
     (invSbSnorm[{1, 2}, {}]*invSbSnorm[{2, 3}, {}]*invSbSnorm[{3, 1}, {}] + 
       invSbSnorm[{1, 3}, {}]*invSbSnorm[{2, 1}, {}]*invSbSnorm[{3, 2}, {}])*
      spM[1, 2]^((-7 + \[CapitalDelta])/2)*spM[1, 3]^((-1 - \[CapitalDelta])/
        2)*spM[2, 3]^((-1 - \[CapitalDelta])/2)}, 
   "LeftDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opIEF][1, 2], \[CapitalXi][opIEF][2, 1]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDtEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDtEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opdbEF][2, 1], \[CapitalXi][opdEF][1, 2], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]], 
      compose[\[CapitalXi][opdEF][2, 1], \[CapitalXi][opdbEF][1, 2], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2], 
       multiplyBy[-1]]]}, "LeftMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{1, 0, 0, 0, 0}, {2/(-1 + \[CapitalDelta]), 0, 
      1/(2*(-1 + \[CapitalDelta])^2), 1/(2*(-1 + \[CapitalDelta])^2), 0}, 
     {0, -1/4*1/(-1 + \[CapitalDelta]), 1/(4*(-1 + \[CapitalDelta])), 0, 0}, 
     {0, 1/(4*(-1 + \[CapitalDelta])), 0, -1/4*1/(-1 + \[CapitalDelta]), 0}, 
     {0, 0, 0, 0, -1/4*1/(-1 + \[CapitalDelta])}}, 
   "RightDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opIEF][1, 2], \[CapitalXi][opIEF][2, 1]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDtEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDtEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opdbEF][2, 1], \[CapitalXi][opdEF][1, 2], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]], 
      compose[\[CapitalXi][opdEF][2, 1], \[CapitalXi][opdbEF][1, 2], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2], 
       multiplyBy[-1]]]}, "RightMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{-1, 0, 0, 0, 0}, {-2/(-1 + \[CapitalDelta]), 0, 
      -1/2*1/(-1 + \[CapitalDelta])^2, -1/2*1/(-1 + \[CapitalDelta])^2, 0}, 
     {0, 1/(4*(-1 + \[CapitalDelta])), -1/4*1/(-1 + \[CapitalDelta]), 0, 0}, 
     {0, -1/4*1/(-1 + \[CapitalDelta]), 0, 1/(4*(-1 + \[CapitalDelta])), 0}, 
     {0, 0, 0, 0, 1/(4*(-1 + \[CapitalDelta]))}}, 
   "ConstrainedStructures" -> 
    {"Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> 
        {{0, 0, 0, 0, 1}}}}}, "StructureCollection" -> 
  {"QuantumNumbersOfOperators" -> {s[1] -> 1, sb[1] -> 1, s[2] -> 1, 
     sb[2] -> 1, s[3] -> l, sb[3] -> l, \[CapitalDelta][1] -> 3, 
     \[CapitalDelta][2] -> 3, \[CapitalDelta][3] -> \[CapitalDelta], p -> 0, 
     l -> l, type -> primal}, "Assumptions" -> {l >= 2, Element[l, Integers], 
     \[CapitalDelta] >= 2 + l}, "GeneralStructuresAlgebraicBasis" -> 
    {invSbSnorm[{1, 2}, {}]*invSbSnorm[{2, 1}, {}]*invSbSnorm[{3, 3}, {1, 2}]^
       l*spM[1, 2]^((-6 + (-4 + 2*l)/2 + \[CapitalDelta])/2)*
      spM[1, 3]^((-l - \[CapitalDelta])/2)*spM[2, 3]^((-l - \[CapitalDelta])/
        2), invSbSnorm[{1, 1}, {2, 3}]*invSbSnorm[{2, 2}, {1, 3}]*
      invSbSnorm[{3, 3}, {1, 2}]^l*spM[1, 2]^
       ((-6 + (-4 + 2*l)/2 + \[CapitalDelta])/2)*
      spM[1, 3]^((-l - \[CapitalDelta])/2)*spM[2, 3]^((-l - \[CapitalDelta])/
        2), invSbSnorm[{1, 3}, {}]*invSbSnorm[{2, 2}, {1, 3}]*
      invSbSnorm[{3, 1}, {}]*invSbSnorm[{3, 3}, {1, 2}]^(-1 + l)*
      spM[1, 2]^((-6 + (-4 + 2*l)/2 + \[CapitalDelta])/2)*
      spM[1, 3]^((-l - \[CapitalDelta])/2)*spM[2, 3]^((-l - \[CapitalDelta])/
        2), invSbSnorm[{1, 1}, {2, 3}]*invSbSnorm[{2, 3}, {}]*
      invSbSnorm[{3, 2}, {}]*invSbSnorm[{3, 3}, {1, 2}]^(-1 + l)*
      spM[1, 2]^((-6 + (-4 + 2*l)/2 + \[CapitalDelta])/2)*
      spM[1, 3]^((-l - \[CapitalDelta])/2)*spM[2, 3]^((-l - \[CapitalDelta])/
        2), invSbSnorm[{1, 3}, {}]*invSbSnorm[{2, 3}, {}]*
      invSbSnorm[{3, 1}, {}]*invSbSnorm[{3, 2}, {}]*
      invSbSnorm[{3, 3}, {1, 2}]^(-2 + l)*
      spM[1, 2]^((-6 + (-4 + 2*l)/2 + \[CapitalDelta])/2)*
      spM[1, 3]^((-l - \[CapitalDelta])/2)*spM[2, 3]^((-l - \[CapitalDelta])/
        2), (invSbSnorm[{1, 2}, {}]*invSbSnorm[{2, 3}, {}]*
        invSbSnorm[{3, 1}, {}] + invSbSnorm[{1, 3}, {}]*
        invSbSnorm[{2, 1}, {}]*invSbSnorm[{3, 2}, {}])*
      invSbSnorm[{3, 3}, {1, 2}]^(-1 + l)*
      spM[1, 2]^((-6 + (-4 + 2*l)/2 + \[CapitalDelta])/2)*
      spM[1, 3]^((-l - \[CapitalDelta])/2)*spM[2, 3]^((-l - \[CapitalDelta])/
        2)}, "LeftDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opIEF][1, 2], \[CapitalXi][opIEF][2, 1]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDtEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDtEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDtEF][2, 1], \[CapitalXi][opDtEF][1, 2]]], 
     sum[compose[\[CapitalXi][opdbEF][2, 1], \[CapitalXi][opdEF][1, 2], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]], 
      compose[\[CapitalXi][opdEF][2, 1], \[CapitalXi][opdbEF][1, 2], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2], 
       multiplyBy[-1]]]}, "LeftMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{1, 0, 0, 0, 0, 0}, {2/\[CapitalDelta], 
      1/(4*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      1/(4*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      1/(4*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      1/(4*(-1 + \[CapitalDelta])*\[CapitalDelta]), 0}, 
     {-\[CapitalDelta]^(-1), -1/8*(l + \[CapitalDelta])/
        (l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      -1/8*(l - \[CapitalDelta])/(l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      -1/8*(l + \[CapitalDelta])/(l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      -1/8*(l - \[CapitalDelta])/(l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      0}, {\[CapitalDelta]^(-1), (l + \[CapitalDelta])/
       (8*l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      (l + \[CapitalDelta])/(8*l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      (l - \[CapitalDelta])/(8*l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      (l - \[CapitalDelta])/(8*l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 0}, 
     {-1/2*(l - \[CapitalDelta])/((-1 + l)*\[CapitalDelta]), 
      -1/16*(l^2 - 4*\[CapitalDelta] + 2*l*\[CapitalDelta] + 
         \[CapitalDelta]^2)/((-1 + l)*l*(-1 + \[CapitalDelta])*
         \[CapitalDelta]), -1/16*((l - \[CapitalDelta])*
         (l + \[CapitalDelta]))/((-1 + l)*l*(-1 + \[CapitalDelta])*
         \[CapitalDelta]), -1/16*((l - \[CapitalDelta])*
         (l + \[CapitalDelta]))/((-1 + l)*l*(-1 + \[CapitalDelta])*
         \[CapitalDelta]), -1/16*(l - \[CapitalDelta])^2/
        ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 0}, 
     {0, 0, 0, 0, 0, -1/4*1/(l*(-1 + \[CapitalDelta]))}}, 
   "RightDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opIEF][1, 2], \[CapitalXi][opIEF][2, 1]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDEF][2, 1], \[CapitalXi][opDtEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDtEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opDtEF][2, 1], \[CapitalXi][opDtEF][1, 2]]], 
     sum[compose[\[CapitalXi][opdbEF][2, 1], \[CapitalXi][opdEF][1, 2], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2]], 
      compose[\[CapitalXi][opdEF][2, 1], \[CapitalXi][opdbEF][1, 2], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opDEF][1, 2], 
       multiplyBy[-1]]]}, "RightMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{(-1)^l, 0, 0, 0, 0, 0}, {(2*(-1)^l)/\[CapitalDelta], 
      (-1)^l/(4*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      (-1)^l/(4*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      (-1)^l/(4*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      (-1)^l/(4*(-1 + \[CapitalDelta])*\[CapitalDelta]), 0}, 
     {-((-1)^l/\[CapitalDelta]), -1/8*((-1)^l*(l + \[CapitalDelta]))/
        (l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      -1/8*((-1)^l*(l - \[CapitalDelta]))/(l*(-1 + \[CapitalDelta])*
         \[CapitalDelta]), -1/8*((-1)^l*(l + \[CapitalDelta]))/
        (l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      -1/8*((-1)^l*(l - \[CapitalDelta]))/(l*(-1 + \[CapitalDelta])*
         \[CapitalDelta]), 0}, {(-1)^l/\[CapitalDelta], 
      ((-1)^l*(l + \[CapitalDelta]))/(8*l*(-1 + \[CapitalDelta])*
        \[CapitalDelta]), ((-1)^l*(l + \[CapitalDelta]))/
       (8*l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
      ((-1)^l*(l - \[CapitalDelta]))/(8*l*(-1 + \[CapitalDelta])*
        \[CapitalDelta]), ((-1)^l*(l - \[CapitalDelta]))/
       (8*l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 0}, 
     {-1/2*((-1)^l*(l - \[CapitalDelta]))/((-1 + l)*\[CapitalDelta]), 
      -1/16*((-1)^l*(l^2 - 4*\[CapitalDelta] + 2*l*\[CapitalDelta] + 
          \[CapitalDelta]^2))/((-1 + l)*l*(-1 + \[CapitalDelta])*
         \[CapitalDelta]), -1/16*((-1)^l*(l - \[CapitalDelta])*
         (l + \[CapitalDelta]))/((-1 + l)*l*(-1 + \[CapitalDelta])*
         \[CapitalDelta]), -1/16*((-1)^l*(l - \[CapitalDelta])*
         (l + \[CapitalDelta]))/((-1 + l)*l*(-1 + \[CapitalDelta])*
         \[CapitalDelta]), -1/16*((-1)^l*(l - \[CapitalDelta])^2)/
        ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]), 0}, 
     {0, 0, 0, 0, 0, -1/4*(-1)^l/(l*(-1 + \[CapitalDelta]))}}, 
   "ConstrainedStructures" -> 
    {"Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {Mod[l, 2] == 0}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> 
        {{(2*(4 + l - \[CapitalDelta])*(-3 + \[CapitalDelta]))/
           \[CapitalDelta]^2, -(((4 + l - \[CapitalDelta])*
             (l + \[CapitalDelta]))/\[CapitalDelta]^2), 0, 0, 
          (4*l*(-3 + \[CapitalDelta]))/\[CapitalDelta]^2, 0}, 
         {(4*(2 + l)*(-3 + \[CapitalDelta]))/(l*\[CapitalDelta]), 
          (-4*(-2*l + \[CapitalDelta] + l*\[CapitalDelta]))/
           (l*\[CapitalDelta]), (-4*(-3 + \[CapitalDelta]))/\[CapitalDelta], 
          (4*(-3 + \[CapitalDelta]))/\[CapitalDelta], 
          (8*(-3 + \[CapitalDelta]))/\[CapitalDelta], 0}}}, 
     "Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {Mod[l, 2] == 1}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> 
        {{0, 0, 0, 0, 0, 1}}}}}, "StructureCollection" -> 
  {"QuantumNumbersOfOperators" -> {s[1] -> 1, sb[1] -> 1, s[2] -> 1, 
     sb[2] -> 1, s[3] -> l, sb[3] -> 2 + l, \[CapitalDelta][1] -> 3, 
     \[CapitalDelta][2] -> 3, \[CapitalDelta][3] -> \[CapitalDelta], p -> 2, 
     l -> l, type -> primal}, "Assumptions" -> {l >= 1, Element[l, Integers], 
     \[CapitalDelta] >= 3 + l}, "GeneralStructuresAlgebraicBasis" -> 
    {I*invSbSbnorm[{1, 3}, {2}]*invSbSnorm[{2, 1}, {}]*invSbSnorm[{3, 2}, {}]*
      invSbSnorm[{3, 3}, {1, 2}]^l*spM[1, 2]^((-7 + l + \[CapitalDelta])/2)*
      spM[1, 3]^((-1 - l - \[CapitalDelta])/2)*
      spM[2, 3]^((-1 - l - \[CapitalDelta])/2), I*invSbSbnorm[{2, 3}, {1}]*
      invSbSnorm[{1, 2}, {}]*invSbSnorm[{3, 1}, {}]*
      invSbSnorm[{3, 3}, {1, 2}]^l*spM[1, 2]^((-7 + l + \[CapitalDelta])/2)*
      spM[1, 3]^((-1 - l - \[CapitalDelta])/2)*
      spM[2, 3]^((-1 - l - \[CapitalDelta])/2), I*invSbSbnorm[{1, 2}, {3}]*
      invSbSnorm[{3, 1}, {}]*invSbSnorm[{3, 2}, {}]*
      invSbSnorm[{3, 3}, {1, 2}]^l*spM[1, 2]^((-7 + l + \[CapitalDelta])/2)*
      spM[1, 3]^((-1 - l - \[CapitalDelta])/2)*
      spM[2, 3]^((-1 - l - \[CapitalDelta])/2), I*invSbSbnorm[{1, 3}, {2}]*
      invSbSnorm[{2, 3}, {}]*invSbSnorm[{3, 1}, {}]*invSbSnorm[{3, 2}, {}]*
      invSbSnorm[{3, 3}, {1, 2}]^(-1 + l)*
      spM[1, 2]^((-7 + l + \[CapitalDelta])/2)*
      spM[1, 3]^((-1 - l - \[CapitalDelta])/2)*
      spM[2, 3]^((-1 - l - \[CapitalDelta])/2)}, 
   "LeftDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDEF][2, 1], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDtEF][2, 1], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDtEF][1, 2]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDEF][1, 2], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDEF][2, 1]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDtEF][1, 2], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDtEF][2, 1]]]}, 
   "LeftMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{(I/8)/((2 + l)*(-2 + \[CapitalDelta])), 
      (-1/8*I)/((2 + l)*(-2 + \[CapitalDelta])), 
      (-1/8*I)/((2 + l)*(-2 + \[CapitalDelta])), 
      (I/8)/((2 + l)*(-2 + \[CapitalDelta]))}, 
     {((I/4)*(-4 + 2*l + l^2 - 2*\[CapitalDelta] + l*\[CapitalDelta] + 
         \[CapitalDelta]^2))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*(l + \[CapitalDelta])), 
      ((-1/4*I)*(4 + 6*l + l^2 - 6*\[CapitalDelta] - l*\[CapitalDelta] + 
         \[CapitalDelta]^2))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*(l + \[CapitalDelta])), 
      ((-1/4*I)*(4*l + l^2 - 4*\[CapitalDelta] + \[CapitalDelta]^2))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        (l + \[CapitalDelta])), ((I/4)*(4*l + l^2 - 4*\[CapitalDelta] + 
         \[CapitalDelta]^2))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*(l + \[CapitalDelta]))}, 
     {((I/16)*(-24 + 8*l + 2*l^2 - 12*\[CapitalDelta] - 4*l*\[CapitalDelta] + 
         4*\[CapitalDelta]^2 + 2*l*\[CapitalDelta]^2 + \[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((-1/16*I)*(-24 + 8*l + 2*l^2 + 4*\[CapitalDelta] + 
         4*l*\[CapitalDelta] - 4*\[CapitalDelta]^2 - 2*l*\[CapitalDelta]^2 + 
         \[CapitalDelta]^3))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/16)*(-24*l - 4*l^2 + 24*\[CapitalDelta] + 12*l*\[CapitalDelta] + 
         l^2*\[CapitalDelta] - 4*\[CapitalDelta]^2 - 2*l*\[CapitalDelta]^2 - 
         \[CapitalDelta]^3))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta])), 
      ((-1/16*I)*(32 - 8*l - 4*l^2 - 8*\[CapitalDelta] - 
         4*l*\[CapitalDelta] + l^2*\[CapitalDelta] + 4*\[CapitalDelta]^2 + 
         2*l*\[CapitalDelta]^2 - \[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta]))}, 
     {((-1/32*I)*(-2 + l - \[CapitalDelta])*(-12 - 2*l + 2*\[CapitalDelta] + 
         l*\[CapitalDelta]))/(l*(2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*\[CapitalDelta]), 
      ((I/32)*(-2 + l - \[CapitalDelta])*(-12 - 2*l + 2*\[CapitalDelta] + 
         l*\[CapitalDelta]))/(l*(2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*\[CapitalDelta]), 
      ((I/16)*(-12*l - 2*l^2 + 12*\[CapitalDelta] + 6*l*\[CapitalDelta] + 
         l^2*\[CapitalDelta] - 2*\[CapitalDelta]^2 - l*\[CapitalDelta]^2))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]), ((-1/16*I)*(-2 + l - \[CapitalDelta])*
        (-8 - 2*l + 2*\[CapitalDelta] + l*\[CapitalDelta]))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta])}}, "RightDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDEF][1, 2], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDEF][2, 1]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDtEF][1, 2], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDtEF][2, 1]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDEF][2, 1], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDtEF][2, 1], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDtEF][1, 2]]]}, 
   "RightMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{((I/8)*(-1)^l)/((2 + l)*(-2 + \[CapitalDelta])), 
      ((-1/8*I)*(-1)^l)/((2 + l)*(-2 + \[CapitalDelta])), 
      ((-1/8*I)*(-1)^l)/((2 + l)*(-2 + \[CapitalDelta])), 
      ((I/8)*(-1)^l)/((2 + l)*(-2 + \[CapitalDelta]))}, 
     {((I/4)*(-1)^l*(4 + 6*l + l^2 - 6*\[CapitalDelta] - l*\[CapitalDelta] + 
         \[CapitalDelta]^2))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*(l + \[CapitalDelta])), 
      ((-1/4*I)*(-1)^l*(-4 + 2*l + l^2 - 2*\[CapitalDelta] + 
         l*\[CapitalDelta] + \[CapitalDelta]^2))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        (l + \[CapitalDelta])), ((-1/4*I)*(-1)^l*(4*l + l^2 - 
         4*\[CapitalDelta] + \[CapitalDelta]^2))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        (l + \[CapitalDelta])), ((I/4)*(-1)^l*(4*l + l^2 - 
         4*\[CapitalDelta] + \[CapitalDelta]^2))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        (l + \[CapitalDelta]))}, 
     {((I/16)*(-1)^l*(24 - 8*l - 2*l^2 + 12*\[CapitalDelta] + 
         12*l*\[CapitalDelta] + 2*l^2*\[CapitalDelta] - 
         28*\[CapitalDelta]^2 - 2*l*\[CapitalDelta]^2 + 5*\[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((-1/16*I)*(-1)^l*(24 - 8*l - 2*l^2 - 4*\[CapitalDelta] + 
         4*l*\[CapitalDelta] + 2*l^2*\[CapitalDelta] - 20*\[CapitalDelta]^2 + 
         2*l*\[CapitalDelta]^2 + 5*\[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((-1/16*I)*(-1)^l*(32 - 8*l - 4*l^2 - 8*\[CapitalDelta] + 
         4*l*\[CapitalDelta] + 3*l^2*\[CapitalDelta] - 20*\[CapitalDelta]^2 + 
         2*l*\[CapitalDelta]^2 + 5*\[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/16)*(-1)^l*(-24*l - 4*l^2 + 24*\[CapitalDelta] + 
         20*l*\[CapitalDelta] + 3*l^2*\[CapitalDelta] - 
         28*\[CapitalDelta]^2 - 2*l*\[CapitalDelta]^2 + 5*\[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta]))}, 
     {((-1/32*I)*(-1)^l*(6 + l - \[CapitalDelta])*(-4 + 2*l - 
         2*\[CapitalDelta] + 3*l*\[CapitalDelta]))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]), ((I/32)*(-1)^l*(6 + l - \[CapitalDelta])*
        (-4 + 2*l - 2*\[CapitalDelta] + 3*l*\[CapitalDelta]))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]), ((I/16)*(-1)^l*(-16 + 4*l + 2*l^2 - 
         4*\[CapitalDelta] + 6*l*\[CapitalDelta] + l^2*\[CapitalDelta] + 
         2*\[CapitalDelta]^2 - l*\[CapitalDelta]^2))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]), ((-1/16*I)*(-1)^l*(6 + l - \[CapitalDelta])*
        (2*l - 2*\[CapitalDelta] + l*\[CapitalDelta]))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta])}}, "ConstrainedStructures" -> 
    {"Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {Mod[l, 2] == 0, l >= 2}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> 
        {{-1/2*(6 + l - \[CapitalDelta])/\[CapitalDelta], 
          -1/2*(6 + l - \[CapitalDelta])/\[CapitalDelta], 
          -((-2 + \[CapitalDelta])/\[CapitalDelta]), 
          (2*(-2 + \[CapitalDelta]))/\[CapitalDelta]}}}, 
     "Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {Mod[l, 2] == 1}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> 
        {{(6 + l - \[CapitalDelta])/\[CapitalDelta], 
          (-6 - l + \[CapitalDelta])/\[CapitalDelta], (2*(2 + l))/
           \[CapitalDelta], 0}}}}}, "StructureCollection" -> 
  {"QuantumNumbersOfOperators" -> {s[1] -> 1, sb[1] -> 1, s[2] -> 1, 
     sb[2] -> 1, s[3] -> 2 + l, sb[3] -> l, \[CapitalDelta][1] -> 3, 
     \[CapitalDelta][2] -> 3, \[CapitalDelta][3] -> \[CapitalDelta], p -> 2, 
     l -> l, type -> dual}, "Assumptions" -> {l >= 1, Element[l, Integers], 
     \[CapitalDelta] >= 3 + l}, "GeneralStructuresAlgebraicBasis" -> 
    {I*invSbSnorm[{1, 2}, {}]*invSbSnorm[{2, 3}, {}]*
      invSbSnorm[{3, 3}, {1, 2}]^l*invSSnorm[{1, 3}, {2}]*
      spM[1, 2]^((-7 + l + \[CapitalDelta])/2)*
      spM[1, 3]^((-1 - l - \[CapitalDelta])/2)*
      spM[2, 3]^((-1 - l - \[CapitalDelta])/2), I*invSbSnorm[{1, 3}, {}]*
      invSbSnorm[{2, 1}, {}]*invSbSnorm[{3, 3}, {1, 2}]^l*
      invSSnorm[{2, 3}, {1}]*spM[1, 2]^((-7 + l + \[CapitalDelta])/2)*
      spM[1, 3]^((-1 - l - \[CapitalDelta])/2)*
      spM[2, 3]^((-1 - l - \[CapitalDelta])/2), I*invSbSnorm[{1, 3}, {}]*
      invSbSnorm[{2, 3}, {}]*invSbSnorm[{3, 3}, {1, 2}]^l*
      invSSnorm[{1, 2}, {3}]*spM[1, 2]^((-7 + l + \[CapitalDelta])/2)*
      spM[1, 3]^((-1 - l - \[CapitalDelta])/2)*
      spM[2, 3]^((-1 - l - \[CapitalDelta])/2), (-I)*invSbSnorm[{1, 3}, {}]*
      invSbSnorm[{2, 3}, {}]*invSbSnorm[{3, 2}, {}]*
      invSbSnorm[{3, 3}, {1, 2}]^(-1 + l)*invSSnorm[{1, 3}, {2}]*
      spM[1, 2]^((-7 + l + \[CapitalDelta])/2)*
      spM[1, 3]^((-1 - l - \[CapitalDelta])/2)*
      spM[2, 3]^((-1 - l - \[CapitalDelta])/2)}, 
   "LeftDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDEF][2, 1], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDtEF][2, 1], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDtEF][1, 2]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDEF][1, 2], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDEF][2, 1]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDtEF][1, 2], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDtEF][2, 1]]]}, 
   "LeftMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{((I/4)*(4 + 6*l + l^2 - 6*\[CapitalDelta] - l*\[CapitalDelta] + 
         \[CapitalDelta]^2))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*(l + \[CapitalDelta])), 
      ((-1/4*I)*(-4 + 2*l + l^2 - 2*\[CapitalDelta] + l*\[CapitalDelta] + 
         \[CapitalDelta]^2))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*(l + \[CapitalDelta])), 
      ((-1/4*I)*(4*l + l^2 - 4*\[CapitalDelta] + \[CapitalDelta]^2))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        (l + \[CapitalDelta])), ((I/4)*(4*l + l^2 - 4*\[CapitalDelta] + 
         \[CapitalDelta]^2))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*(l + \[CapitalDelta]))}, 
     {(I/8)/((2 + l)*(-2 + \[CapitalDelta])), 
      (-1/8*I)/((2 + l)*(-2 + \[CapitalDelta])), 
      (-1/8*I)/((2 + l)*(-2 + \[CapitalDelta])), 
      (I/8)/((2 + l)*(-2 + \[CapitalDelta]))}, 
     {((-1/16*I)*(24 - 8*l - 2*l^2 + 12*\[CapitalDelta] + 
         12*l*\[CapitalDelta] + 2*l^2*\[CapitalDelta] - 
         28*\[CapitalDelta]^2 - 2*l*\[CapitalDelta]^2 + 5*\[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/16)*(24 - 8*l - 2*l^2 - 4*\[CapitalDelta] + 4*l*\[CapitalDelta] + 
         2*l^2*\[CapitalDelta] - 20*\[CapitalDelta]^2 + 
         2*l*\[CapitalDelta]^2 + 5*\[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/16)*(32 - 8*l - 4*l^2 - 8*\[CapitalDelta] + 4*l*\[CapitalDelta] + 
         3*l^2*\[CapitalDelta] - 20*\[CapitalDelta]^2 + 
         2*l*\[CapitalDelta]^2 + 5*\[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((-1/16*I)*(-24*l - 4*l^2 + 24*\[CapitalDelta] + 20*l*\[CapitalDelta] + 
         3*l^2*\[CapitalDelta] - 28*\[CapitalDelta]^2 - 
         2*l*\[CapitalDelta]^2 + 5*\[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta]))}, 
     {((-1/32*I)*(24*l - 8*l^2 - 2*l^3 - 24*\[CapitalDelta] + 
         24*l*\[CapitalDelta] + 40*l^2*\[CapitalDelta] + 
         7*l^3*\[CapitalDelta] - 8*\[CapitalDelta]^2 - 
         40*l*\[CapitalDelta]^2 - 4*l^2*\[CapitalDelta]^2 + 
         2*\[CapitalDelta]^3 + 7*l*\[CapitalDelta]^3))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/32)*(24*l - 8*l^2 - 2*l^3 - 24*\[CapitalDelta] - 
         8*l*\[CapitalDelta] + 24*l^2*\[CapitalDelta] + 
         7*l^3*\[CapitalDelta] - 8*\[CapitalDelta]^2 - 
         24*l*\[CapitalDelta]^2 + 4*l^2*\[CapitalDelta]^2 + 
         2*\[CapitalDelta]^3 + 7*l*\[CapitalDelta]^3))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/8)*(8*l - 2*l^2 - l^3 - 8*\[CapitalDelta] - 4*l*\[CapitalDelta] + 
         6*l^2*\[CapitalDelta] + 2*l^3*\[CapitalDelta] - 
         2*\[CapitalDelta]^2 - 6*l*\[CapitalDelta]^2 + 
         l^2*\[CapitalDelta]^2 + \[CapitalDelta]^3 + 2*l*\[CapitalDelta]^3))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((-1/8*I)*(-6*l^2 - l^3 + 12*l*\[CapitalDelta] + 
         12*l^2*\[CapitalDelta] + 2*l^3*\[CapitalDelta] - 
         6*\[CapitalDelta]^2 - 12*l*\[CapitalDelta]^2 - 
         l^2*\[CapitalDelta]^2 + \[CapitalDelta]^3 + 2*l*\[CapitalDelta]^3))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta]))}}, 
   "RightDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDEF][1, 2], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDEF][2, 1]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDtEF][1, 2], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDtEF][2, 1]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDEF][2, 1], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDEF][1, 2]]], 
     sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opDtEF][2, 1], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDtEF][1, 2]]]}, 
   "RightMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{((I/4)*(-1)^l*(-4 + 2*l + l^2 - 2*\[CapitalDelta] + l*\[CapitalDelta] + 
         \[CapitalDelta]^2))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*(l + \[CapitalDelta])), 
      ((-1/4*I)*(-1)^l*(4 + 6*l + l^2 - 6*\[CapitalDelta] - 
         l*\[CapitalDelta] + \[CapitalDelta]^2))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        (l + \[CapitalDelta])), ((-1/4*I)*(-1)^l*(4*l + l^2 - 
         4*\[CapitalDelta] + \[CapitalDelta]^2))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        (l + \[CapitalDelta])), ((I/4)*(-1)^l*(4*l + l^2 - 
         4*\[CapitalDelta] + \[CapitalDelta]^2))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        (l + \[CapitalDelta]))}, 
     {((I/8)*(-1)^l)/((2 + l)*(-2 + \[CapitalDelta])), 
      ((-1/8*I)*(-1)^l)/((2 + l)*(-2 + \[CapitalDelta])), 
      ((-1/8*I)*(-1)^l)/((2 + l)*(-2 + \[CapitalDelta])), 
      ((I/8)*(-1)^l)/((2 + l)*(-2 + \[CapitalDelta]))}, 
     {((-1/16*I)*(-1)^l*(-24 + 8*l + 2*l^2 - 12*\[CapitalDelta] - 
         4*l*\[CapitalDelta] + 4*\[CapitalDelta]^2 + 2*l*\[CapitalDelta]^2 + 
         \[CapitalDelta]^3))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/16)*(-1)^l*(-24 + 8*l + 2*l^2 + 4*\[CapitalDelta] + 
         4*l*\[CapitalDelta] - 4*\[CapitalDelta]^2 - 2*l*\[CapitalDelta]^2 + 
         \[CapitalDelta]^3))/((2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta])), 
      ((-1/16*I)*(-1)^l*(-24*l - 4*l^2 + 24*\[CapitalDelta] + 
         12*l*\[CapitalDelta] + l^2*\[CapitalDelta] - 4*\[CapitalDelta]^2 - 
         2*l*\[CapitalDelta]^2 - \[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/16)*(-1)^l*(32 - 8*l - 4*l^2 - 8*\[CapitalDelta] - 
         4*l*\[CapitalDelta] + l^2*\[CapitalDelta] + 4*\[CapitalDelta]^2 + 
         2*l*\[CapitalDelta]^2 - \[CapitalDelta]^3))/
       ((2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta]))}, 
     {((-1/32*I)*(-1)^l*(-24*l + 8*l^2 + 2*l^3 + 24*\[CapitalDelta] - 
         24*l*\[CapitalDelta] - 8*l^2*\[CapitalDelta] + l^3*\[CapitalDelta] + 
         8*\[CapitalDelta]^2 + 8*l*\[CapitalDelta]^2 + 
         4*l^2*\[CapitalDelta]^2 - 2*\[CapitalDelta]^3 + 
         l*\[CapitalDelta]^3))/(l*(2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/32)*(-1)^l*(-24*l + 8*l^2 + 2*l^3 + 24*\[CapitalDelta] + 
         8*l*\[CapitalDelta] + 8*l^2*\[CapitalDelta] + l^3*\[CapitalDelta] + 
         8*\[CapitalDelta]^2 - 8*l*\[CapitalDelta]^2 - 
         4*l^2*\[CapitalDelta]^2 - 2*\[CapitalDelta]^3 + 
         l*\[CapitalDelta]^3))/(l*(2 + l)*(4 + l - \[CapitalDelta])*
        (-2 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta])), 
      ((I/8)*(-1)^l*(6*l^2 + l^3 - 12*l*\[CapitalDelta] - 
         4*l^2*\[CapitalDelta] + 6*\[CapitalDelta]^2 + 
         4*l*\[CapitalDelta]^2 + l^2*\[CapitalDelta]^2 - \[CapitalDelta]^3))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta])), 
      ((-1/8*I)*(-1)^l*(-8*l + 2*l^2 + l^3 + 8*\[CapitalDelta] + 
         4*l*\[CapitalDelta] + 2*l^2*\[CapitalDelta] + 2*\[CapitalDelta]^2 - 
         2*l*\[CapitalDelta]^2 - l^2*\[CapitalDelta]^2 - \[CapitalDelta]^3))/
       (l*(2 + l)*(4 + l - \[CapitalDelta])*(-2 + \[CapitalDelta])*
        \[CapitalDelta]*(l + \[CapitalDelta]))}}, 
   "ConstrainedStructures" -> 
    {"Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {Mod[l, 2] == 0, l >= 2}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> 
        {{-1/2*(6 + l - \[CapitalDelta])/\[CapitalDelta], 
          -1/2*(6 + l - \[CapitalDelta])/\[CapitalDelta], 
          -((-2 + \[CapitalDelta])/\[CapitalDelta]), 
          (2*(-2 + \[CapitalDelta]))/\[CapitalDelta]}}}, 
     "Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {Mod[l, 2] == 1}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> 
        {{-((-6 - l + \[CapitalDelta])/\[CapitalDelta]), 
          -((6 + l - \[CapitalDelta])/\[CapitalDelta]), 
          (2*(2 + l))/\[CapitalDelta], 0}}}}}, 
 "StructureCollection" -> {"QuantumNumbersOfOperators" -> 
    {s[1] -> 1, sb[1] -> 1, s[2] -> 1, sb[2] -> 1, s[3] -> l, sb[3] -> 4 + l, 
     \[CapitalDelta][1] -> 3, \[CapitalDelta][2] -> 3, 
     \[CapitalDelta][3] -> \[CapitalDelta], p -> 4, l -> l, type -> primal}, 
   "Assumptions" -> {l >= 0, Element[l, Integers], \[CapitalDelta] >= 4 + l}, 
   "GeneralStructuresAlgebraicBasis" -> 
    {invSbSbnorm[{1, 3}, {2}]*invSbSbnorm[{2, 3}, {1}]*invSbSnorm[{3, 1}, {}]*
      invSbSnorm[{3, 2}, {}]*invSbSnorm[{3, 3}, {1, 2}]^l*
      spM[1, 2]^((-6 + l + \[CapitalDelta])/2)*
      spM[1, 3]^(-1 - l/2 - \[CapitalDelta]/2)*
      spM[2, 3]^(-1 - l/2 - \[CapitalDelta]/2)}, 
   "LeftDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opNEF][2, 1], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opdbEF][2, 1], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDEF][1, 2]]]}, 
   "LeftMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{-1/96*1/((6 + l - \[CapitalDelta])*(l + \[CapitalDelta]))}}, 
   "RightDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opNEF][2, 1], 
       \[CapitalXi][opDEF][1, 2], \[CapitalXi][opdEF][1, 2], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDEF][2, 1]]]}, 
   "RightMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{-1/96*(-1)^l/((6 + l - \[CapitalDelta])*(l + \[CapitalDelta]))}}, 
   "ConstrainedStructures" -> 
    {"Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {Mod[l, 2] == 0}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> {{1}}}}}, 
 "StructureCollection" -> {"QuantumNumbersOfOperators" -> 
    {s[1] -> 1, sb[1] -> 1, s[2] -> 1, sb[2] -> 1, s[3] -> 4 + l, sb[3] -> l, 
     \[CapitalDelta][1] -> 3, \[CapitalDelta][2] -> 3, 
     \[CapitalDelta][3] -> \[CapitalDelta], p -> 4, l -> l, type -> dual}, 
   "Assumptions" -> {l >= 0, Element[l, Integers], \[CapitalDelta] >= 3 + l}, 
   "GeneralStructuresAlgebraicBasis" -> 
    {invSbSnorm[{1, 3}, {}]*invSbSnorm[{2, 3}, {}]*invSbSnorm[{3, 3}, {1, 2}]^
       l*invSSnorm[{1, 3}, {2}]*invSSnorm[{2, 3}, {1}]*
      spM[1, 2]^((-6 + l + \[CapitalDelta])/2)*
      spM[1, 3]^(-1 - l/2 - \[CapitalDelta]/2)*
      spM[2, 3]^(-1 - l/2 - \[CapitalDelta]/2)}, 
   "LeftDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opNEF][2, 1], 
       \[CapitalXi][opDEF][2, 1], \[CapitalXi][opdbEF][2, 1], 
       \[CapitalXi][opdbEF][2, 1], \[CapitalXi][opDEF][1, 2]]]}, 
   "LeftMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{-1/96*1/((6 + l - \[CapitalDelta])*(l + \[CapitalDelta]))}}, 
   "RightDifferentialOperators" -> 
    {sum[compose[\[CapitalXi][opNEF][2, 1], \[CapitalXi][opNEF][2, 1], 
       \[CapitalXi][opDEF][1, 2], \[CapitalXi][opdEF][1, 2], 
       \[CapitalXi][opdEF][1, 2], \[CapitalXi][opDEF][2, 1]]]}, 
   "RightMatrixDifferentialBasisToAlgebraicBasis" -> 
    {{-1/96*(-1)^l/((6 + l - \[CapitalDelta])*(l + \[CapitalDelta]))}}, 
   "ConstrainedStructures" -> 
    {"Case" -> {"Constraints" -> {conservation[1] -> True, 
         conservation[2] -> True, permutation[1, 2] -> 1}, 
       "ExtraAssumptions" -> {Mod[l, 2] == 0}, 
       "MatrixGeneralStructuresToConstrainedStructures" -> {{1}}}}}}


==> anc/paper_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    687826,      12110]
NotebookOptionsPosition[    679060,      11969]
NotebookOutlinePosition[    679456,      11985]
CellTagsIndexPosition[    679413,      11982]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.975398996188653*^9, 3.9753989970637493`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f47916d5-e907-4431-be26-7515411f58f8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "In", " ", "this", " ", "notebook", " ", "have", " ", "collected", " ", 
    "all", " ", "the", " ", "data", " ", "used", " ", "in", " ", "the", " ", 
    "final", " ", "paper", " ", "plots", " ", "as", " ", "well", " ", "as", 
    " ", "the", " ", "code", " ", "to", " ", "re"}], "-", 
   RowBox[{"produce", " ", "them"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.975398975778388*^9, 
  3.975398980978137*^9}},ExpressionUUID->"de9204c6-b5eb-4e3a-b649-\
1f42b26b2daa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\"", ",", 
     "\"\<figures\>\""}], "}"}], "]"}], "//", "SetDirectory"}]], "Input",
 CellChangeTimes->{3.975402213210268*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"9ffe9107-2f2d-44ac-acd7-faa13022b7e4"],

Cell[BoxData["\<\"/home/pkravchuk/Dropbox/repos/abelian_currents_4d/figures\"\
\>"], "Output",
 CellChangeTimes->{
  3.975398991697021*^9, 3.975399165773967*^9, 3.9753995503676043`*^9, 
   3.9753996633504066`*^9, 3.975399695294601*^9, {3.975401283710051*^9, 
   3.975401304542687*^9}, 3.975401541802023*^9, 3.97540187694989*^9, 
   3.9754022177053547`*^9, 3.9754167490791483`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"bf64c5b1-761c-4d4f-a96b-506443390198"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"textStyle", "=", 
   RowBox[{"{", 
    RowBox[{"18", ",", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.975430711234934*^9, 3.9754307151746264`*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"5d940fd1-7a2d-4a97-8d0e-109149e2c025"],

Cell[BoxData[
 RowBox[{
  RowBox[{"defaultStyle", "=", 
   RowBox[{"Sequence", "[", 
    RowBox[{
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}]}], "}"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
     RowBox[{"LabelStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AxesStyle", "\[Rule]", "Black"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"d9ce5508-6717-41ac-a829-84c3273d2737"],

Cell[CellGroupData[{

Cell["Data", "Subsection",
 CellChangeTimes->{{3.975399087087476*^9, 
  3.97539908884923*^9}},ExpressionUUID->"16d51600-51de-4976-a965-\
7a49b1ebfa15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "bounds", " ", "on", " ", "scaling", " ", "dimensions", " ", "Delta", 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], " ", "vs", " ", "Delta", 
    RowBox[{"(", 
     RowBox[{"4", ",", "0"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dataDelta00Delta40", "=", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"List", "ListIcon", 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["List", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox[
              RowBox[{"{", 
                RowBox[{"39", ",", "2"}], "}"}], "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["15992", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     {{1, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {21/20, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {11/10, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {23/20, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {6/5, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {5/4, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {27/20, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {7/5, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {29/20, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {3/2, 
       Around[
        Rational[171855313, 16777216], {
         Rational[5, 16777216]}]}, {31/20, 
       Around[
        Rational[171744633, 16777216], {
         Rational[5, 16777216]}]}, {63/40, 
       Around[
        Rational[171585073, 16777216], {
         Rational[5, 16777216]}]}, {8/5, 
       Around[
        Rational[171361463, 16777216], {
         Rational[5, 16777216]}]}, {33/20, 
       Around[
        Rational[170737893, 16777216], {
         Rational[5, 16777216]}]}, {17/10, 
       Around[
        Rational[169908243, 16777216], {
         Rational[5, 16777216]}]}, {9/5, 
       Around[
        Rational[167853273, 16777216], {
         Rational[5, 16777216]}]}, {9/5, 
       Around[
        Rational[167853273, 16777216], {
         Rational[5, 16777216]}]}, {2, 
       Around[
        Rational[164098533, 16777216], {
         Rational[5, 16777216]}]}, {11/5, 
       Around[
        Rational[161603773, 16777216], {
         Rational[5, 16777216]}]}, {12/5, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {13/5, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {14/5, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {3, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {7/2, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {4, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {9/2, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {5, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {11/2, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {6, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {123/20, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {25/4, 
       Around[
        Rational[161432573, 16777216], {
         Rational[5, 16777216]}]}, {127/20, 
       Around[
        Rational[161408403, 16777216], {
         Rational[5, 16777216]}]}, {32/5, 
       Around[
        Rational[321987201, 33554432], {
         Rational[15, 33554432]}]}, {129/20, 
       Around[
        Rational[320304081, 33554432], {
         Rational[15, 33554432]}]}, {13/2, 
       Around[
        Rational[158979423, 16777216], {
         Rational[5, 16777216]}]}, {131/20, 
       Around[
        Rational[157465783, 16777216], {
         Rational[5, 16777216]}]}, {33/5, 
       Around[
        Rational[154963903, 16777216], {
         Rational[5, 16777216]}]}, {53/8, 
       Around[
        Rational[139455643, 16777216], {
         Rational[5, 16777216]}]}, {6.6263977, 3}},
     SelectWithContents->True,
     Selectable->False]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.975399224865822*^9, 3.975399253388434*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"da83daf8-5768-4d50-a1de-4ce5b36b2cca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"bounds", " ", "on", " ", 
     SubscriptBox["P", "J"]}], "=", 
    FormBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "JJJ", "2"], "/", 
      SubsuperscriptBox["C", "J", "3"]}],
     TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dataPJ", "=", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"List", "ListIcon", 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["List", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox[
              RowBox[{"{", 
                RowBox[{"81", ",", "2"}], "}"}], "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["53720", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     {{1, 
       Around[
       3.787699306197717423300431203714048825020635999788897680180631241833779\
946105270247112980257265658277606740884020913196906763294384776959231196939039\
332028925286454211408040731857783108257800274778317516559963020532870214939442\
66384665`232.57837549439606, 
        3.42330425447322667381738395146173627243603791937043821703238323680997\
707491743182036582789242374670680156823490562657411652524313479362440047332690\
940393306457059182198269073081296822922127603001098035595`202.5344454998293*^-\
30]}, {21/20, 
       Around[
       3.787699306197717423300431203714624537882119438905712255151016072036506\
159650265628853382774553628272035018143412869467703069531636594524635963675834\
535682140547561190583456170922052849961769211420026807566903519984142265985799\
15963885`232.57837549439606, 
        2.76798881763098896218908251389553168097591431498126381508697401176985\
724156814501519850165371542094918575868610209136737723757658758110060626577378\
865416118771383990750939275173524535753529936023933991945`202.44216433128656*^\
-30]}, {11/10, 
       Around[
       3.787699306197717423300431203714073470336081187148216836240871207160376\
844438868977246282054560031117873927921474299293012635383925217055703875072444\
983689848787512494239057393441404312663763923775929739749611151769977223686177\
248354`232.57837549439606, 
        3.39525128289317360683483457362025596541198913340747723310797401627238\
519921466642511891961473201574910455165532997091784446982121069893026016272619\
40342189947862137726477316848862942641693600429532015229`202.53087192198487*^-\
30]}, {23/20, 
       Around[
       3.787699306197717423300431203714215242823018444464569034628295161313751\
346958867234386384216911868870536390205843103396032851384349354050732203869863\
838007035012925825421373728414630682805326534169677978923816222703252612542618\
803981`232.57837549439606, 
        3.23387622494723618572991965322218356804402816602027785898515109519725\
247130913701066539765533349963267366661572115790556189780960632322669345050216\
95166269756223643278545442011425830919495623969382918365`202.5097233934767*^-\
30]}, {6/5, 
       Around[
       3.787699306197717423300431203714303187982372109458338968088119398326557\
980882581384699492564841768146556968755497011609901995622539452989637638761530\
388147790456089059531371891786260067646056914539947380778068268641509964131935\
7884043`231.83801280490184, 
        3.13377107123810041693252328045889427670360516964012629980145464850451\
641221215785589907384615266625481667885468884626296253890077486202183740827115\
70337934220692262990920991562730160345133150145215249317`201.75570457764493*^-\
30]}, {6/5, 
       Around[
       3.787699306197717423300431203714303187982372109458338968088119398326557\
980882581384699492564841768146556968901308474632576201274753470376357018891319\
534534009229905574000714798556778253430494231723653428314213098127463650628268\
934381528980148168371961376091791813363730413065945186388660207618530006301531\
568732399883382455541017102826069286391638850000000000000000001`347.\
5783754943961, 
        3.13377107123810041693252328045889427670360516964012629980145464850451\
641221167359664400945176358033722274741348450792226001245558380246997295095443\
958830734822605106223870043164964139237544296526974380171709542868662851100636\
412010100547819512324727410412561136837775560061289355032699563530234799524970\
280915818642286`317.49606726713915*^-30]}, {6/5, 
       Around[
       3.787699306197717423300431203714303187982372109458338968088119398326557\
980882581384699492564841768146556968901308474632576201274753470376357018891319\
534534009229905574000714798556778253430494231723653428314213098127463650636772\
667609309830551667708405699896239235663522691512144545352715400791799903726122\
84867152992465874057635266026936463413595342`347.5783754943961, 
        3.13377107123810041693252328045889427670360516964012629980145464850451\
641221167359664400945176358033722274741348450792226001245558380246997295095443\
958830734822605106223870043164964139237544297076699281327112349020269119062607\
654794828870501709659522301157082872684199203903548935321598528235038895809002\
609899233689789`317.49606726713915*^-30]}, {5/4, 
       Around[
       3.787699306197717423300431203714038613605957663957235588872298401489895\
807194183023727387858000275443314363944135947761805058202286909432777834167952\
964708214487902137685095039420003229036844342686827204829727363900630060619066\
830726121173545890765630869441717219051173590085229253868526588269834953571597\
090303995720419490152817930919918037454087195`347.5783754943961, 
        3.\
434927579143446903714181813368848531066845322349380138753606754723647754445460\
775235077744047997065602337755024503690077202007469766949719525713743658343447\
583257248785467685477162009237872373640309581294825181890807063258004159293350\
696476660610693440904230461121338508379831538848745183821929204082897528179631\
388864999999999999999999`317.53591758497345*^-30]}, {5/4, 
       Around[
       3.787699306197717423300431203714038613605957663957235588872298401489895\
807194183023727387858000275443314363944135947761805058202286909432777834167952\
964708214487902137685095039420003229036844342686827204829727363900630060629297\
698222724813210439564897201895349866321724104782973216011153525398956712751687\
426601493174314920610169939366265370550343945`346.8380128049018, 
        3.43492757914344690371418181336884853106684532234938013875360675472364\
775444546077523507774404799706560233775502450369007720200746976694971952571374\
365834344758325724878546768547716200923787238401828317794198187112886064950642\
666529307886903819223908107936601002858990718775346411722572019813090418266227\
6881186676015454999999999999999999`316.7955548954792*^-30]}, {5/4, 
       Around[
       3.787699306197717423300431203714038613605957663957235588872298401489895\
807194183023727387858000275443314364393458309126252021288097128457056154369534\
682480957471421736399949214861193246051077984573675674514702991406638515457405\
8837704`232.57837549439606, 
        3.43492757914344690371418181336884853106684532234938013875360675472364\
775444593623796540416447133104091616787081073527886999325744851180650380288963\
08846843867977049780215992636993398476050125474669440372`202.5359175849735*^-\
30]}, {13/10, 
       Around[
       3.787699306197717423300431203714214637047297855838373788126788110507448\
557293900527148196826523172018856402360540550176102439216411337526407404472099\
943808637839709181530030592854045903827289929165101770052127862716871844334354\
5264635`232.57837549439606, 
        3.23456575790690335881169283012224928008140935120890909266032711490539\
649776442899607379145577406266738229605027644940827081850428824205571073924006\
62244117091365509023220587203337123261170284685986586132`202.50981598466367*^-\
30]}, {27/20, 
       Around[
       3.779928305398124664038551540202011965157373973531331139142385332637948\
940546710680976802344297319323664919071911632799561176872561765773708363263364\
320187669294831926726128270070933479292174471406505517382176426082282849309154\
071787`232.5774835625713, 
        1.85090825857579304409038723432807464364536235843466704178408394314411\
370621101526128353830762915628261166826631875356099599902323598926621880528367\
79848938186020152735775985995499879342695075373751623158`202.26738489320906*^-\
30]}, {7/5, 
       Around[
       3.665766901508829894301651101950595856157591024561214657375173678524876\
428231196636230849580649856742434084492783836619409547530826518784672786248517\
733063387658282133245786563767283980292727776806426688029286385739146228707368\
1829485`232.56416484562155, 
        1.40744329623162760331488900060669821815733047950581393001908766507491\
037006751285207311285372381169846193293899993227948182048212752756759973086787\
92701720181799496879281659576122705326754138782346117699`202.14843090680594*^-\
30]}, {357/250, 
       Around[
       3.557899608607093963388721330499531366894177985476887214808233303574568\
488477162214877791466255235923056732481550539219154984075748064241731645241132\
696650758210787915182894148925100172665034054253201934976506165163694831835457\
502526985733794574904806115376315696990570578438838045405405228076177878607208\
062075347797079568319087188990678546625110805`347.55119368966047, 
        1.92238744593919568364966506784782034452203650278656663860391487045143\
416801953759493876803414314581386187670336850232428110533277722346643961325164\
498730872317979797691534788154445422470721519251016864972207902375853178722485\
931337066499993657644050705813155032757448445297401913797076883976297177358264\
1453418608909755`317.2838409216654*^-30]}, {357/250, 
       Around[
       3.557899608607093963388721330499531366894177985476887214808233303574568\
488477162214877791466255235923056732481550539219154984075748064241731645241132\
696650758210787915182894148925100172665034054253201934976506165163694831836798\
307875488085366958702614960326625584552866548359890956517487418310614676208988\
134794069886859007552429624807837010575189399999999999999999999`347.\
55119368966047, 
        1.92238744593919568364966506784782034452203650278656663860391487045143\
416801953759493876803414314581386187670336850232428110533277722346643961325164\
498730872317979797691534788154445422470721519119928266881463084206510807791623\
082577937519352101512095929996831342837122162488720214114094769972422740412759\
201991122691115`317.2838409216654*^-30]}, {29/20, 
       Around[
       3.432094826497218739219738217223292497644645770229835049356007174790619\
713194457353131301940614380573480760192923990692078176466699860917636545626677\
857724472173087363189563736886432500521205678109994857772632312829459504719683\
9609335`232.53555927861012, 
        3.05559867911927695305060416139099738055171936495525391297288153370774\
840309808552965963708399822326792927504916084260499793276687156982211541209867\
98192199152097962071831637840210567417267798123093206804`202.48509631361796*^-\
30]}, {1479/1000, 
       Around[
       3.245955420904901435752317052266652059852526385152745849825776190205189\
342463638820890487698600894892402453385895500616214432026763004945299626084943\
211612292441314796310485061373831374479923603466459235784680295640004022793202\
400128023782670093358752650650009643406606620297804137856573139749609341578338\
029194406268108829615400218072241800381950215`347.5113425510454, 
        2.06183356861696635728720992677794946509599809779286590911678236839783\
449133560922206461155364623113565605602982053892810115061186539809145131807841\
201922365966545029817024861433904051486619864364278150855562656134952378218681\
988032388709376081719173331290772195091803233042091356791058433427482224572111\
3198660728526845`317.3142536060743*^-30]}, {1479/1000, 
       Around[
       3.245955420904901435752317052266652059852526385152745849825776190205189\
342463638820890487698600894892402453385895500616214432026763004945299626084943\
211612292441314796310485061373831374479923603466459235784680295640004022799402\
210183395482452710410468532225843098173893951269706340788099802684413515601040\
675867649988622917986476343560865561337620605`347.5113425510454, 
        2.06183356861696635728720992677794946509599809779286590911678236839783\
449133560922206461155364623113565605602982053892810115061186539809145131807841\
201922365966545029817024861433904051486619865101325973216775211787806622301201\
564012215678388821708034838898154084044397344778801571786210868100885129467348\
5963831640438315`317.3142536060743*^-30]}, {3/2, 
       Around[
       3.126233715262949112340514051799234328421406141497634593502767863732105\
113780130679588170818154600872341047080462948695832559379186109152846192174635\
411050961634472030791318493269573853549017801549213000134966589669825521287260\
0070503`232.49502144247873, 
        3.07565749777152151818724040593532691454120720253640648654670993434764\
089909946544098203102457746971512655708338587131904660059696174300934185339074\
8092685301839235488124880339256289467912259161343371034`202.48793797121075*^-\
30]}, {31/20, 
       Around[
       2.879873446512460420097857482294905718659235093215334328586280016362005\
688922488650654462217432034196770834531423827884325700895549975560559664459625\
007415240649934245945146491392132654698000532591731563818573235766541567335642\
92392015`232.45937340349226, 
        8.99224428849599147424216096681603363386313506132965941767302160332165\
770732159909747086259408046185564835524653185232328762107410519077165103444622\
31012636605145125723240812720175713175137210705112835225`201.9538680966797*^-\
31]}, {8/5, 
       Around[
       2.671666982699305300823547888564459752448911455160964616634085534007881\
062767307627434857181347404005690035526808964234520713600778472727350601512315\
033330926811815429223649979840846019731487040867294903937724855242985119451978\
3916525`232.4267823233434, 
        1.89125237046650558681459483627040184782109828338821510689638049406865\
902088805630732149982395210950803506771593534959652673196572130459775020559354\
83595925073993590060577110359829078722419897696778363737`202.27674948536958*^-\
30]}, {33/20, 
       Around[
       2.490149752183423087134480245067558137797649584845029674301977182986718\
288421000825445819750288127259470275077689360486526246272048658442412661008935\
836737472734627629211104130374505837876620284815247588661069417963103784336586\
8789665`232.3962254654055, 
        1.40338194440287187871323725953274300601064874586227357448193653194722\
513162765394728764472345115059221848067702256525304173978237922386747573727042\
46262903649589059124409442472751537820369933971619600983`202.14717588469344*^-\
30]}, {1653/1000, 
       Around[
       2.479903623669925648379737082079040718443031301127689692381153569965048\
416590404361787995768931723520522282932331628258951182158550409896847820918300\
287030634313401480730221282920627660011335458059228004777896238331518625640163\
063840438547373505259163807322629267980716644898578138045288602129710476520641\
052598001138386521709890072449651799328953045`347.39443480319653, 
        7.92128387027151349505018360250217214016584925508813198957006148052512\
374584250426984754439936871826506932354924483850489799101609600344408544581273\
351662905561808135061046827077966087243565578503274836874552750404663311954742\
175231466833406531043832524185137557451481150504044886790619767781426561620207\
055914147571195`316.89879557711805*^-31]}, {1653/1000, 
       Around[
       2.479903623669925648379737082079040718443031301127689692381153569965048\
416590404361787995768931723520522282932331628258951182158550409896847820918300\
287030634313401480730221282920627660011335458059228004777896238331518625907101\
281482155053215897980471518057383159974634210329145826626352020598589816836144\
736948763800855008738958601778437667320310215`347.39443480319653, 
        7.92128387027151349505018360250217214016584925508813198957006148052512\
374584250426984754439936871826506932354924483850489799101609600344408544581273\
351662905561808135061046827077966087243565847330221116649608992684036683049977\
466915365616436653581581606527394613992021354596109806451467899773909862952941\
207457354237535`316.89879557711805*^-31]}, {823/480, 
       Around[
       2.281821348171501227429809858188344769334889003070288293464330235758925\
943097518550576454145377528394697327949373812906725373570783379531353314313991\
769702181686587765724433620297203650338426255457597788328769473407498163240989\
32129785`232.35828163896895, 
        1.80904453736112578480870289838827060217165225228978323621773339055484\
875918495244749855463687318148571952695422935451894927804651510859281351950651\
501852209784283149304097203501375244323050228060020676865`202.25744925900582*^\
-30]}, {7/4, 
       Around[
       2.176402951184528108318369739606711722719826546863743833052483933879426\
816131773767805632685015146950367237044670860521778533053377066967952826401156\
459109508132316402104764683582018341391189031962358515994115555179715992252750\
15129995`232.337739306134, 
        1.02867979891114173972859737821369793524354481238995179996563408707136\
319774994732341972076646317675184615362012578242644059070141997072045954983787\
820527892122361234559345319558973936019418942779826857865`202.01228021129612*^\
-30]}, {897/500, 
       Around[
       2.051893400872804652177734966357028746476402574137067965854961122075082\
687401398672466927490447718706782826197150356154580288350192523573802586831939\
417310589207341691896533068514778994616226296647581016822368368200915756454897\
670712796198426886836798102842632429894447190006062924146474944193702784017211\
003714475251824800896137344445692038346370515`346.5717921052422, 
        2.00488995480055647561696984371737403436158973436591182279532853746532\
690332311170378889797623677572482657052687934514107800603327435738999723386889\
078707481266702475796630023185589715275368407612154714342053221718100669023513\
372522494719760360069566491819097488096144745291888588811122796030177599681558\
5084784327000115000000000000000001`316.56172785038734*^-30]}, {897/500, 
       Around[
       2.051893400872804652177734966357028746476402574137067965854961122075082\
687401398672466927490447718706782826197150356154580288350192523573802586831939\
417310589207341691896533068514778994616226296647581016822368368200915925165280\
545865280057105557023263717617304175061573199180571551460440499061282773715921\
189251789943836060502441862561427389348797840000000000000000001`347.\
31215479473644, 
        2.00488995480055647561696984371737403436158973436591182279532853746532\
690332311170378889797623677572482657052687934514107800603327435738999723386889\
078707481266702475796630023185589715275385278350331110908059251761399246603846\
672937714365766693400090043264857427260497389177151816074157160201229609251625\
710187397844727`317.30209053988165*^-30]}, {37/20, 
       Around[
       1.901164999388694380657410697149153605494389152816790667772721539076577\
525695416799008092363651363986342057793165769115334162127291653640264091824693\
579595520454888890630145693647252049954361380343801589867704021754435023087328\
31176305`232.27901981029754, 
        7.11482903263906026020706184638089661594403939566213181270917168887391\
384985605979663035521131771191378878213428970826834101761224588060382573328935\
78940052616325674503708885018879940552022849636581314485`201.8521644685702*^-\
31]}, {19/10, 
       Around[
       1.772681870974532531509218040719573663142284412650738126646319187212490\
580373411033048284086989970258984404690816344062091479275428461762662340563629\
850995961534577619439195412409891402503998739450259714759395423423825660767211\
99275235`232.24863080323942, 
        8.99446186099274131277000970205694057584119568824494288082246576165702\
996667219638705089963424398169977250146709951014408486485155250383374301149895\
24077500852216040856084332749885345256738018444983280105`201.95397518460288*^-\
31]}, {463/240, 
       Around[
       1.698024245748255696715774631352180330280782233329674890291207751999843\
185525597430262445850920665546525536270770695462775675426045862069907123343532\
602536056689130457443906146476428062721120736628403806364327564771139873639679\
85998545`231.48958119766192, 
        1.67734333223785079591027053988719238379812689190014162502781213355561\
949117803355901255723893570737329634544039556358031046760151958128118560840343\
774461205029344704674105285529303932681310679136486569345`201.48425927712796*^\
-30]}, {39/20, 
       Around[
       1.642746487542298461264417283335937658032211700644922407737557023943423\
174509191334818100257874431973050633925995557366942181077028444166574380086220\
883463797508683513257890373445999601478115703145198062220018944571073309048826\
115293`232.2155705472717, 
        8.47965185769944670171526980243519491401679395324803090932716875581379\
592377270364119248099896839869934558057923808604044276663696644252635401610337\
9010644526893203194929746236136469226382293338559626875`201.92837802214072*^-\
31]}, {2007/1000, 
       Around[
       1.493562075226348676713664497248568979412086027217055272758240768859746\
684397237150387346439078604998728954035280759069848975829140645931282924748572\
837889342861442754920106572101539991482238678623852697156420134613228188550967\
887494300751924932012113029164205340319765283777364353436623648686767780006710\
747136391158811350364894768032742843967689624999999999999999999`347.\
1742232774042, 
        1.01990223921684885976585941993260389197269887988093335767418935232189\
118350619627425014192104749035768355349935602881685527797982786023209535613083\
086964789826300185224320290494658653683253861494509701478712284713733921052924\
194534419135090874312929468862297616148428355530001107689471869179557495325733\
9636967571772435`317.00855854528805*^-30]}, {2007/1000, 
       Around[
       1.493562075226348676713664497248568979412086027217055272758240768859746\
684397237150387346439078604998728954035280759069848975829140645931282924748572\
837889342861442754920106572101539991482238678623852697156420134613228226835965\
134997134130796056640348968663254023413658457308533256721993799842973306651762\
8421926729505630923766753130534301261097318`347.1742232774042, 
        1.01990223921684885976585941993260389197269887988093335767418935232189\
118350619627425014192104749035768355349935602881685527797982786023209535613083\
086964789826300185224320290494658653683257691978863598947260179781614181035888\
290739649586403149393139735520734495486515766448998605511600830918068118009324\
279555800752498`317.00855854528805*^-30]}, {41/20, 
       Around[
       1.393760221067125218146919347640554407022213745054451864028939399318084\
247072987206943419468136107293475404207985454255973148220354393287114604823469\
626771914539404918634582334084995558161149841673122132216027730146288540843015\
7319878`232.14418806527962, 
        6.15342687619049808187256178331503831022387213272031658226488473920727\
157475251256363447267285729515648274280618641689858793964381643651090241537043\
4922900937817274236010042803398733874519072522577917261`201.78911704405658*^-\
31]}, {519/250, 
       Around[
       1.340233515940496525610926099121940485212061061191418354242965531158225\
404857811489396045372888169065468509111636211098046413192180603027996823204160\
948502798230061429581462345921305052688653046962523942995259244586879637396154\
940082623262646562585295970936366391385038706915198099816882530326667876661866\
903368964221132814351854108772434694947373185000000000000000001`345.\
42388909625276, 
        4.13621074955998028284108444428957459320826660003271670610049283458503\
651552664586020347105818043634701845597421185648636266125691380915733814406164\
298598271675250890706322204113311220838599339360486578211579160996968751259945\
782290718022718211314716561222329029174665476327008206838548527233401825260169\
748405614642185`314.91331128084516*^-31]}, {519/250, 
       Around[
       1.340233515940496525610926099121940485212061061191418354242965531158225\
404857811489396045372888169065468509111636211098046413192180603027996823204160\
948502798230061429581462345921305052691832347995701223428936498997371205154008\
463771989275619840246691997494515728787266440793572720124375123614472428164683\
553465296920600750600025237961395589225326525`347.1271804743714, 
        4.13621074955998028284108444428957459320826660003271670610049283458503\
651552664586020347105818043634701845597421185648636266125691380915733814406164\
298598274854551923883602637749802036248796455448542047904053687701562368986836\
826728799364281168064009436740952877505063641967276080067072270858876726093269\
631299043933764999999999999999999`316.6166026589638*^-31]}, {343/160, 
       Around[
       1.240772363564139485916808375258068168363334112372296855194136514394735\
958115409976591393977780384667424439823070917126473952986297514164787047899843\
541471540641166241669620972016262552415610838735887471561152236012255660885853\
94325215`232.09369211162272, 
        7.50963789889017694814163571861990051882405257104842029131202941791178\
945949583575044795692649359275543405922387494511311460446941473362910882589611\
25141112736659803826364430725677110110279951011098556795`201.8756189966173*^-\
31]}, {223/100, 
       Around[
       1.204135066883670266924933654219261960881114899295919256290591948055556\
833069547343670642306172840844702285846197609838590555837290396599741998723283\
272083745651809990877471620274663211241207849771174591548744143725435623588652\
95102785`232.0806752041247, 
        7.65204310956085484735654785075031284643443107450573700162987106969606\
134512986578622696886835598572415388684237126925551334830929204791402765670650\
93866937282840659156860591913182569267600150131440448855`201.88377740806092*^-\
31]}, {283/120, 
       Around[
       1.181710050226339443044946956691940586225524372859607738307985389027298\
842286218626953344316704016010453486716670045735724885045922270886601111559314\
548965337803438239609598446720473600495609658630298204023537319132117440229978\
6615493`232.0725109291391, 
        4.15660177583622474232177285328675600782645684494436875682473505976768\
361429143287021656045043110513260519180125820891366213301558516852140747497396\
4346853657875509379608387806197273304874264435680492045`201.61873841881916*^-\
31]}, {247/96, 
       Around[
       1.166364496388663760744926225384400473791597193051841033636015167719620\
881662349608884885151975307738438881901490039237301884594141151458720044917391\
085477983028154742363569247543333036246607475114206434288952310191862846138982\
9163662`232.06683429144616, 
        4.78679779784481510688489673156364514097873656363329243280266288974001\
163923389168487177484684227837876993582756084002859939057756841916860304567375\
7321924870012942184496315149556335213281300668297696726`201.68004508256135*^-\
31]}, {223/80, 
       Around[
       1.160498586539984131066990908324677436690709658183522278674501152588002\
023767228565208892304476475542782204693043708872843062890764383779926480522065\
257058462620906386685638381940506336651699727190320769496999271928863157658416\
80797005`232.06464461583178, 
        6.04277639301931886245113965652185454869959476101981279952302511691602\
821588651828408292627157163220103443260570475889648840750126213189076633143335\
14348152429588610626532122175801511029958180296217924715`201.78123652390684*^-\
31]}, {3, 
       Around[
       1.157064644562724875381386535414546296210265920000119554826515959321018\
723688462118088412625376823097710451808018659569881612221821263437366315315725\
305266957273225792914531362971623107924081292646127463997409378398446519471021\
763223921666501784945940766814661062974517887210885899654923917904171459765951\
121432968023736091001045885549899591995236514999999999999999999`347.\
06335762342246, 
        7.86453803249666294687556939131703199380635188670542557136059647861635\
983271379429871691547633098252086170877175773691463452967425474732869200018395\
875042930727348125428687646323725180896143770005359419389965779477577654241521\
980442122085743916352466406891212531436153586877068594171625597743940918884599\
476986227884745`316.89567321699997*^-31]}, {3, 
       Around[
       1.157064644562724875381386535414546296210265920000119554826515959321018\
723688462118088412625376823097710451808018659569881612221821263437366315315725\
305266957273225792914531362971623107924081292646127463997409676495275576640716\
695928390659826476527535850916425960034848258977499024903250108513358432942792\
2318505673846390601381043067021257266616947`347.06335762342246, 
        7.86453803249666294687556939131703199380635188670542557136059647861635\
983271379429871691547633098252086170877175773691463452967425474732869200018395\
875042930727348125428687646324023277725201585485099468425568570231470441779519\
846091219319909708273780149011358780045973642189019315285652852516760957707373\
95263088952261`316.89567321699997*^-31]}, {1441/480, 
       Around[
       1.157036287066447222256219631331484953976102496359229858181554994171384\
638366508928476675013908065330314900785443641986664538376720490059269604351923\
184126651524977447978342677174169040944636605957873122842154294418815311164277\
6676574`231.32298429005007, 
        5.46420710661090817284922928410158554358331807758551393081240140848840\
849273714375728773542907572663046545139115493853706612042462193150518860803745\
5532956598088324122339590488469124849873954089539610714`200.99716446229812*^-\
31]}, {193/60, 
       Around[
       1.154428468413285533037102613880791730815092033419244780208284438231851\
528056064298607428253719626237151287069129489358306473041585916596440006174725\
796683465174909460002684551855047450012236167074023189821011836389413657076597\
31347045`232.0623670279974, 
        1.01098484879487019148454107928926830060710662432257335889652580087821\
139173992683673376943957642839651800741245475314035915195368681084652682825427\
884730086626601993439249791051758360232344011036758592585`202.00474464705087*^\
-30]}, {1311/400, 
       Around[
       1.153786926055491675003999464956511963023636919635335556586780564327158\
220127143605740089988424922137831734533887228862934296917736969867058726396623\
519147633477980425159337399330801305326478176312175454593862916051994184563616\
09518385`230.35883423539573, 
        8.05077010860118207786100098638480350615145247935111358293561107272286\
496621410890762262537227400950075061880113837176833808518946262918797838352648\
17268331147027279641994292312320695548207012317439822615`200.20254604733236*^-\
31]}, {549/160, 
       Around[
       1.152329393027140976601184805085561000999201953663703547618378971582954\
037049221898561535243384155447520548455005593200875554116416987303328800838972\
907087878764640390609432469072596153904892083455694600947519439777674398642582\
9970268`231.3212139502928, 
        8.90894741136525671836451505028925124572960222635818466478027435233398\
228338441046305845507058983655828761586309866051774243437487086899367457258982\
4752905716882514799241990087915851820168566027272084348`201.2094637058513*^-\
31]}, {175/48, 
       Around[
       1.150630429278504214467927000605646784900355603490005840251290365173766\
292678484594176229985925124507552715701283220276460888327856226009419653439659\
980182077007245105419827200723556748649914377565721738737797477335873742021897\
2821503`232.06093585508233, 
        7.28089483039844274405927458548978849428071020380152869198379556587136\
893861260928406293890431278852731743029895380002754625491879593270218103884008\
8714867601288460454323651872153600191336581772350423115`201.86218475788758*^-\
31]}, {1853/480, 
       Around[
       1.149305010796884540608108025810326023135708384309878785466269762674186\
605018139928411948842946380352107233602785402948879623542928324120253063006011\
780936262148133630519788111215739801702758423178694576928673847983860796595927\
34528135`232.06043530016547, 
        7.63343789008549902167723462106947165653844918705741085882759224232095\
090579044192933498347881924692490824420650481096993789734160211667093334934928\
29507789219836830031441008860673476108801681390286817495`201.88272017628088*^-\
31]}, {163/40, 
       Around[
       1.148299120923282827753264670997454725845761090770778090369267642962733\
684861280399067053342493182711732552039852276814319977931324744082355715118891\
323324981558950830289651371880560079506375029820613876578668382595690305401990\
16505715`232.06005503235224, 
        3.56794439024325513617611743707990167773514757671853512675205899497417\
542252497434582451077075597346183913993954955781544070026194665790083437630426\
30932648722305592864917480853673220085851867312069310435`201.55241807687037*^-\
31]}, {2059/480, 
       Around[
       1.147559544851069277728713406652548906968731202806670086605840871057868\
601613976132006196325981121912780457552773826036288124444276861418769627813805\
772187284086084119027975107561758069658688549099794971966615986217801885688344\
1514222`232.05977522957255, 
        4.44067831662638953787424630297948411360147626575412948107760741414455\
186333332580896279422520344965718425400737561529265083308266822811342187171956\
9264118635154465683367812173869348856986856108795979789`201.64744931395865*^-\
31]}, {173/40, 
       Around[
       1.147461412722547199539108716569328576880388615976640214713991121953674\
239683922868401752691200748282167786909122431400728325931196083283110804768406\
568979735275804584359813292901647833339490454181115800416264573492797049443716\
87329275`231.31937540033732, 
        8.22252368346169429990661102464563157227512947213647726194669838168256\
481194021780015560252683137926637054156953345490218461393407309625642010103453\
03653559758301889455169751323771232322662236116457980825`201.1746424435673*^-\
31]}, {1081/240, 
       Around[
       1.147064335190843170597417944735239826317160557589770247137857670234157\
091894512376443329523064859017590901416751608205696361228734510306853834847698\
943793745882517740443813513507277995457745936987599733765638506674547470938020\
7738045`231.0595877767808, 
        1.06509641572695596337461304257453364351004921073119414874655194942614\
707580782409683006885065856318138410495821765588806196557039585678590526935208\
71158424891075339168405848087307140628783789032683963085`201.02738892319533*^-\
30]}, {151/32, 
       Around[
       1.146792752183138174818263967608746438513269062031876780563826567477678\
194409866837907110841453690589951341621773486993382294699515647844780750336050\
541672590634559839627024392379562464930580762192842021382407787394874428921044\
64345685`232.05948493950916, 
        8.12403485712463981922276577452688726576620652821069589377632439993043\
482134801089692760673657992041506181940509304964803452280288515848506675651481\
53039915282979417415115023489337543939187123806917028255`201.90977177812815*^-\
31]}, {74/15, 
       Around[
       1.146705902707104277701621150081281068476681309226028668683817555810327\
344116193916058318611015391474371336916340597423794333431935128533819113585490\
112431575181690191600757378438652213309403432075543729410350003603183813191029\
2652814`232.05945204805914, 
        5.09916666723474330720459217224768045390674365677704457573540863600254\
078593307992771873593625686150700722099840041710161968757722720460089465190822\
2101275812779512404451325947884529369245505942325727012`201.70749920719737*^-\
31]}, {2471/480, 
       Around[
       1.146705679278605525681369998667157587677755998879043614060511012187760\
091232533045860560485407469408933522142529157089771309182912531229916029301840\
318284136492177572584408089481876470513259792747920222023710451110596873264583\
25377755`232.05945196343956, 
        5.26995426497351835518841190692947482850815966617634238498189225234568\
594345158704736542193064998460670951966533096910626551760021892973826216996790\
19592488569096818744711690018070083940032805792957299825`201.72180684622663*^-\
31]}, {429/80, 
       Around[
       1.146705679278605525681369998667241737054471722073673937879458801184451\
255386035538190368371166841258955326915345826256067072920580872850553476930346\
277447036903533604652210795383880180702347843269666539627376378628443114294709\
4004649`231.3190892739453, 
        4.31265799764451477361619919621361697777639555063398054594436149080651\
127478728166451710912215261565752338515291500199162620122819656010721507090987\
4834428877716268122308719113144754830886821906422142729`200.8943823296012*^-\
31]}, {2149/400, 
       Around[
       1.146705679278605525681369998667263008362578992404867020244336759853388\
628055862016650471443065338894915139444507506480964004951313624242836658603906\
101723827794139658327277453947099184556492959206217692194668252712801008163850\
97063775`232.05945196343956, 
        4.07067230728582299260112643394578728250163729101443821210387116362409\
426124136251620908009626077351479094558522384581123106836204736026347331479709\
58547392372100419369842736715673964841471372861584060505`201.6096661426974*^-\
31]}, {2677/480, 
       Around[
       1.146705679278605525681369998667297297962278213707964451792774557486905\
610298418822236948055265705653739891669542945020520875898005211015708185215982\
448568233760986377071705313072047797994009831571854331276621536722584754193970\
0421516`232.05945196343956, 
        3.68058852939767531861577566147899483083764639689440070625899064084852\
156602134196869237039780774363026090310040701086258316887513604936774019338590\
3850434027262637080555962358107422336953221281955493498`201.5659172683023*^-\
31]}, {139/24, 
       Around[
       1.146705679278605525681369998666731671531938157145619612856418633812340\
671367931611880777114976914298844065043201189307238803669222216718678807305371\
329856475311876794108070439483132642303779665781846460241225328426342177336745\
7678292`232.05945196343956, 
        1.01152424312547827156897010634348711958597931143924682261179458469465\
789687144569839366305086126042768861069393196767322091659411965791966588549657\
56575294720968079742556046819364651795985240889319784794`202.0049762959348*^-\
30]}, {6, 
       Around[
       1.146705679278605525681369998666641796652534488996027727873225328173805\
890969854739813474508691418042440389053124002219966085952811871059837781194168\
411795950963762702349697532464527801339751929060342005131717424314495234740379\
810604108337759651845318967394986121539240390205532360389224086883305047048610\
103451818737365899748400586735506706615268129999999999999999999`347.\
0594519634396, 
        1.11376731106317638720560888327246880129248602815547446343676092949071\
554085797301146112572121606686272244558485755721872653768026975593071730942319\
522200973760052768332700499069279678554710339940161906844773431751855692926034\
161319363498580526516619315196924877558866291066675610328444629091243056465773\
525233151445154`317.0467944672499*^-30]}, {6, 
       Around[
       1.146705679278605525681369998666641796652534488996027727873225328173805\
890969854739813474508691418042440389053124002219966085952811871059837781194168\
411795950963762702349697532464527801339751930093303646852804313006079766210996\
995517300829715990907152014514542693777848453200643338412382373683324473443293\
31582420607725994785998970619082417214491088`345.35616058532094, 
        1.11376731106317638720560888327246880129248602815547446343676092949071\
554085797301146112572121606686272244558485755721872653768026975593071730942319\
522200973760052871628864671177969051537712724934158828795910805033527955425402\
842375692566957635115473148184040811372419195997521831447675863317403561758357\
060407795280888`315.3435030891313*^-30]}, {961/160, 
       Around[
       1.146705679278605525681369998666646967044025894208130789187883425370794\
918963101665732907411964594376923135835924028106218682789722797151945441164793\
435990607239492299278356265979104907082153131298399365550800002486364001551915\
46047495`232.05945196343956, 
        1.10788539295809218008657347972455298985062116726267936670749711355438\
800874175345869583497101489883181328487406432106658995121919229009205087507596\
393414122861380847995210913769652400088557872506315517335`202.04449483640306*^\
-30]}, {1493/240, 
       Around[
       1.146705679278605525681369998666703924568167932607683686143341082568632\
984985028154107018541254199488930472694496340954444900361208990763641397212609\
925082005788467912382799455273699441792103353303628891202590311500379471601173\
8511274`232.05945196343956, 
        1.04308962361950691534921994775389135524638439913279192410779059691672\
827402928584162921176736993760190517710561050564111544989475575217493734918188\
63979256637813024126925256612450607487802302708993941263`202.01832162517746*^-\
30]}, {1247/200, 
       Around[
       1.140995351292942685733070949907409608516066475391322139515132730649026\
243415857811065877873702970488075969029737370958845679723945879277657327747968\
020485640814590210621591679904723663139559143977598810151589691020927171821135\
873851352479617257914891932850316271395350057173365907520425477494850847062192\
870635513320184614438438810160254584857643555`346.31692118550075, 
        4.46551206485592051002985372721768108462479980280999915745714065779245\
392636212118060022485178824936760312271953246487884850021050175735483875293616\
997279059179676730397439798928372091129995330804159788908111010757970404150490\
022536507712354039178661317541675682781464428671260629587811795276179771121726\
908719909007355`315.9095085775803*^-31]}, {156/25, 
       Around[
       1.136107439160439430978446184639604155551659356472718790451283564772705\
245343874454235354936842649210297800310886278434520045116616312561405265555517\
765779898297887653819264400939765483358467096016564120014360984019196405962271\
070507481745605799118147440317805440539880558911888963603388356247597155361771\
225211697981797083395679778841560845260311920000000000000000001`347.\
05541940358296, 
        8.93663688730232065648749455802441679202396516964509285420566698407977\
246871503465462854817475520612423132240052045364024936649286774509155599725579\
206969229294444744713686762215654976743385855085828688554108199672322575716737\
926904335565915854716003740854108103067120727407528042599404606922611045710667\
070026829883059999999999999999999`316.9511741120755*^-31]}, {1249/200, 
       Around[
       1.130679151770127837423089632409641607071978226932481483273899960637813\
766761328224976163088430233464048408459169965843575515127928651123810609319658\
887442060937265947515704562023217137413660296187386110941722264289411689342525\
237826261924657849810072316042707930162639044304093703818985205011514305918644\
298378748492900893408762038437218509558287040000000000000000001`346.\
31297669493233, 
        6.10193818559211482588735644245117335204216167434522294268242233897290\
790910216873889697745124723975434455465797103183438179344917986760895818768220\
625850033060285953449615774051444368603099586567408834598839457311210330781416\
224757339259044243415129324577888817648334071697300638106590455476047839795178\
97956464844554`316.0451051143051*^-31]}, {63/10, 
       Around[
       1.056096837883367215121709917404320329567085476152399361828265434783576\
569025503177480277423117199362087215259694535092282902730178431074132199020671\
975171248396670325947199416919741648525111948289961580350561979313570440966196\
8659731`232.0237037422794, 
        7.68466931889181914774673893400990753057060953449563323388230486787231\
420890791233251940339375887441308767971229396218338915731923967796660988338054\
7676652940533975533825859764771320485836773314422284624`201.88562518399314*^-\
31]}, {127/20, 
       Around[
       0.977910304742031750606011277475379169375214352828973955393154672093120\
294716495633063575287669987990516348450251284232960868352219800848077336779569\
333413155699211379815234724486720249690998196690377874417845245484591904709126\
64201408`232.99029902253608, 
        4.27733572779645978991005808598969025572111435632681291545058029456771\
199363983667466962806349804478787196378211345504843438016202653052323333535475\
58308971072867212858069173013686799549860141895862657624`202.63117333933963*^-\
31]}, {32/5, 
       Around[
       0.894124060493955289074397885586413319743433031905946928502198048476731\
345479493668712597991115158576942406496834997883913674502974715967534491179323\
218134832120188067339185274988697180890485345240450814797440111978223145016280\
82511507`232.9513977817153, 
        7.33943756232767763336041309708953231925926802681503481449374181384205\
156784219493511839047397397309517433501770167156050751736311018389467650805052\
06565717622123204320936812508935623968070813158636631392`202.86566278022445*^-\
31]}, {3089/480, 
       Around[
       0.831164053502551901756584975853054523593548641448110124159256723346187\
859803398071894227685215545324336016522030452086753444914488074029410305507394\
017342899994200658065098767443024912951993587987299555891429905074961081730281\
09961147`232.91968675242322, 
        3.92429231024379986818533980092397680199627418841583973787862560227705\
404737778380298911591358506882849728014721723401278119501041404928453573413641\
29943559370447109458692312419359359409937112279888891329`202.5937613493699*^-\
31]}, {129/20, 
       Around[
       0.804174476673200623909702810566635945747508078347438550460811020113638\
923726516823753339930819724605570904604182829003959475528406039822159919880884\
117995731118192712051434355804826733641837564840613697737841714167092458606215\
66842884`231.20205890699256, 
        2.73747993706235632739249992665492336785930138776575510903164996092159\
857777007768581604431643801740494697041819188097565941234410478418742272126550\
03350007155507976257436179431737723707444484653203110416`200.7340595668053*^-\
31]}, {13/2, 
       Around[
       0.706224865867569789365861831080615996012182386666254016409166554624273\
664272535256291324189979508998638051110517044511185102998550200781595246783764\
127091828608462256754251111307121732840813670703221601396405414153490390592356\
03062141`232.8489430048144, 
        5.41971837461403471024020437847102106598986370043726418025673001700840\
094861834701724311513643881777085171542272625545163573122901910698129138914860\
59591563406052797386966733304555548993772764389985286576`202.73397671983565*^-\
31]}, {163/25, 
       Around[
       0.663500203014418861769856985769306023208880970471037170955816215898847\
745556520900438311694882601961520968181684708802605623338974695997597475436307\
796449783385193344898234945464878876652348510640368514654012630984670045442359\
493979012787077792329219670059422271494692857771928953480971827150775205022321\
1645513508402803128118576038943762497881445025`347.82184106008367, 
        4.81346835898061562980723277967966739336247104964176513615120205605814\
720472818903729885474930760099565542217472014413732477348086996975865901742870\
499621777175668860121787402258086855612436787072971930241806669812877318995181\
822821866853677908363032780758495285887272499755892736688479329007682601476468\
5274420739048785`317.6824581213543*^-31]}, {163/25, 
       Around[
       0.663500203014418861769856985769306023208880970471037170955816215898847\
745556520900438311694882601961520968181684708802605623338974695997597475436307\
796449783385193344898234945464878876652348510640368514654012630984670045442433\
559743405735660722288917350655771911117609553875006816633216306125405805904589\
2439788297579801269737504575296705471917909425`347.82184106008367, 
        4.81346835898061562980723277967966739336247104964176513615120205605814\
720472818903729885474930760099565542217472014413732477348086996975865901742870\
499621777175668860121787402258086855612436786989586141335503228773706288468818\
727236534592273061312274805636286185192084796859621798889816595117407031544672\
0054931724060465`317.6824581213543*^-31]}, {131/20, 
       Around[
       0.594212262374937281906281657768298380153522253477535369996532882986076\
776275073249822383283005431111509585124756689335610862565481003890375402884028\
408786624489739141229544064642477127125821817240832472729928548699321214616132\
13520586`232.77394160981504, 
        1.90914720150312396424755811121092211423329110561552246712486002988087\
071369399576394908836335895322827100626936557277028733448567833230907445045429\
99595839773357762781305287785160578997325801051713167169`202.28083941521183*^-\
31]}, {33/5, 
       Around[
       0.453263404147489853883205751543579481165184569058134655145072374123719\
385843735785850040823468149289224109719771387119339013380517088851577750131386\
689290752179207703628661266330965980604789245111721998576639001334168501584046\
99777568`232.65635065614586, 
        1.78818987361513691413491502618946666012051185191431959827298528663272\
352944811481106631862094731784737473494545512593458087796244546022280984730789\
41865953473314973566409659118136072804221837394253372281`202.25241363117428*^-\
31]}, {53/8, 
       Around[
       0.328575827973607437706644645055507400489045870263751940178831533905010\
051094171842013822337001478589736256761051488386748163398529489799071090640867\
973279678607081937983525416733179449069973711507641702122801024156732524095426\
53673857`232.5166356109438, 
        1.50359191308738664733613709820709934641254471197783712313910899996478\
803674289684306634896618506643000877264234656879290661092136106737542330408732\
98441975785717057383806405284009750248016531724295521078`202.1771299812404*^-\
31]}, {662639/100000, 
       Around[
       0.298010549551482097823134350085131876171934022148654770985349414385305\
507435975127685450864115180673251281583967856492111348135405359121797696336988\
381838893159114890772668514990925295539302368521668532898334317726417851026749\
783563555`232.47423163834102, 
        2.44892370501058902935890007509179617737867504629639967857201816976331\
849043089272222189248251033009391875024735709953277046429732780257784947689485\
141571939619830232457734199812541400103958398450384531595`202.3889752551088*^-\
31]}, {6.626396942138671875`8., 0}},
     SelectWithContents->True,
     Selectable->False]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9753991065256233`*^9, 3.9753991340208817`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"05efa8f3-b3fb-48c3-a2c3-79fc79b43133"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "convergence", " ", "of", " ", "the", " ", "bounds", " ", "on", " ", 
    SubscriptBox["P", "J"], " ", "with", " ", "nmax"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dataPJnmax", "=", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\"\<10\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.`", ",", "7.70225461085877`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.1`", ",", "7.70225461085877`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.02`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.04`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.06`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.08`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.1`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.12`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.14`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.16`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.18`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.2`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.22`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.24`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.26`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.28`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.3`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.32`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.34`", ",", "1.3177568578496681`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.36`", ",", "1.316504559360559`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.38`", ",", "1.3070812213565381`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.4`", ",", "1.2908481081380923`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.42`", ",", "1.2669420848092607`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.44`", ",", "1.239050552746585`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.46`", ",", "1.2099265466038818`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.48`", ",", "1.1796475919599074`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5`", ",", "1.1484225822711571`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.52`", ",", "1.116057901966012`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.54`", ",", "1.0826000662376436`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.56`", ",", "1.0480281764357018`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.58`", ",", "1.0122992438441052`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.6`", ",", "0.9755376126087844`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.62`", ",", "0.9377252190061665`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.64`", ",", "0.898776552619212`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.66`", ",", "0.8587787221605298`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.68`", ",", "0.8176700737938744`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.7`", ",", "0.7752183809519956`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.72`", ",", "0.7310389061297992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.74`", ",", "0.6845455058960525`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.8304`", ",", "0.333961555750784`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.830482330530644`", ",", "0.`"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"\"\<12\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.`", ",", "5.492269962493218`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.1`", ",", "5.492269962493218`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.02`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.04`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.06`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.08`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.1`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.12`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.14`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.16`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.18`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.2`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.22`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.24`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.26`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.28`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.3`", ",", "1.2287239215001402`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.32`", ",", "1.2194108055911421`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.34`", ",", "1.1957401997337918`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.36`", ",", "1.1686773597850109`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.38`", ",", "1.139956081737069`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.4`", ",", "1.1099778559222924`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.42`", ",", "1.0789144568890532`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.44`", ",", "1.0466221376712452`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.46`", ",", "1.0130260213763627`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.48`", ",", "0.9783256551349216`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5`", ",", "0.9426512077679321`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.52`", ",", "0.9059846305442787`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.54`", ",", "0.8683516524079979`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.56`", ",", "0.8297259681609356`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.58`", ",", "0.7899741808683491`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.6`", ",", "0.7489535567477991`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.62`", ",", "0.7063264173463428`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.64`", ",", "0.6616139269497594`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.66`", ",", "0.614097340687064`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.68`", ",", "0.5622189194588461`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.7`", ",", "0.5029454664136934`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.72`", ",", "0.426925039643031`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.7331`", ",", "0.3198450794448871`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.733118744183541`", ",", "0.`"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"\"\<14\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.`", ",", "4.423258596140298`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.1`", ",", "4.423258596140298`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.25`", ",", "4.423258596140298`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.3125`", ",", "4.423258596140298`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.375`", ",", "4.347910035343762`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.4375`", ",", "3.962814458609357`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5`", ",", "3.4615722954151638`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5625`", ",", "3.0829369475602504`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.625`", ",", "2.7794443783951515`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.6875`", ",", "2.5214599337343486`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.75`", ",", "2.294440020392532`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.8125`", ",", "2.0907651407585197`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.875`", ",", "1.9071582875163728`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.9375`", ",", "1.7336274775894973`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.`", ",", "1.5596828811300107`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.0625`", ",", "1.4122547634590166`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.125`", ",", "1.3054377112486693`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.1875`", ",", "1.2634748731797543`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.25`", ",", "1.2434387916684553`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.3125`", ",", "1.2305060530423002`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.375`", ",", "1.2213214516093225`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.4375`", ",", "1.214843469874385`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.5`", ",", "1.2101493255696882`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.02`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.04`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.06`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.08`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.1`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.12`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.14`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.16`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.18`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.2`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.22`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.24`", ",", "1.1807223596651208`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.26`", ",", "1.1806300202628415`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.28`", ",", "1.1647288182686453`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.3`", ",", "1.139744863906687`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.32`", ",", "1.112201109167703`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.34`", ",", "1.082810174614288`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.36`", ",", "1.051893609234796`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.38`", ",", "1.019861655761941`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.4`", ",", "0.9868166559728294`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.42`", ",", "0.9527053420426588`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.44`", ",", "0.9176577951810623`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.46`", ",", "0.8816708983088702`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.48`", ",", "0.8445422158222274`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5`", ",", "0.80616359156637`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.52`", ",", "0.7665644204445895`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.54`", ",", "0.7255341536074569`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.56`", ",", "0.6828517218564015`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.58`", ",", "0.6380855163407783`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.6`", ",", "0.5903788360008547`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.62`", ",", "0.538352085213541`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.64`", ",", "0.47855612413620896`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.66`", ",", "0.39737476504174835`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.6689`", ",", "0.3087637220976969`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.668904627443314`", ",", "0.`"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"\"\<16\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.05`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.1`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.15`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.2`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.2`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.2`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.25`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.25`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.25`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.3`", ",", "3.7876993061977173`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.35`", ",", "3.7799283053981245`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.4`", ",", "3.66576690150883`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.428`", ",", "3.557899608607094`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.428`", ",", "3.557899608607094`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.45`", ",", "3.432094826497219`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.479`", ",", "3.2459554209049015`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.479`", ",", "3.2459554209049015`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5`", ",", "3.126233715262949`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.55`", ",", "2.8798734465124602`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.6`", ",", "2.671666982699305`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.65`", ",", "2.4901497521834233`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.653`", ",", "2.4799036236699257`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.653`", ",", "2.4799036236699257`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.7145833333333333`", ",", "2.2818213481715013`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.75`", ",", "2.176402951184528`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.794`", ",", "2.0518934008728045`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.794`", ",", "2.0518934008728045`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.85`", ",", "1.9011649993886943`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.9`", ",", "1.7726818709745324`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.9291666666666667`", ",", "1.6980242457482557`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.95`", ",", "1.6427464875422984`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.007`", ",", "1.4935620752263488`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.007`", ",", "1.4935620752263488`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.05`", ",", "1.3937602210671252`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.076`", ",", "1.3402335159404966`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.076`", ",", "1.3402335159404966`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.14375`", ",", "1.2407723635641394`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.23`", ",", "1.2041350668836703`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.3583333333333334`", ",", "1.1817100502263393`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"2.5729166666666665`", ",", "1.1663644963886637`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"2.7875`", ",", "1.1604985865399842`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.`", ",", "1.1570646445627248`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.`", ",", "1.1570646445627248`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.002083333333333`", ",", "1.1570362870664472`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"3.216666666666667`", ",", "1.1544284684132855`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"3.2775`", ",", "1.1537869260554916`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.43125`", ",", "1.152329393027141`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.6458333333333335`", ",", "1.1506304292785041`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"3.8604166666666666`", ",", "1.1493050107968845`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"4.075`", ",", "1.148299120923283`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.289583333333334`", ",", "1.1475595448510694`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"4.325`", ",", "1.147461412722547`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.504166666666666`", ",", "1.1470643351908432`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"4.71875`", ",", "1.1467927521831383`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.933333333333334`", ",", "1.1467059027071043`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5.147916666666666`", ",", "1.1467056792786054`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5.3625`", ",", "1.1467056792786054`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.3725`", ",", "1.1467056792786054`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5.577083333333333`", ",", "1.1467056792786054`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5.791666666666667`", ",", "1.1467056792786054`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6.`", ",", "1.1467056792786054`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.`", ",", "1.1467056792786054`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.00625`", ",", "1.1467056792786054`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.220833333333333`", ",", "1.1467056792786054`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6.235`", ",", "1.1409953512929427`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.24`", ",", "1.1361074391604393`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.245`", ",", "1.1306791517701278`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.3`", ",", "1.0560968378833673`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.35`", ",", "0.9779103047420318`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.4`", ",", "0.8941240604939553`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.435416666666667`", ",", "0.8311640535025518`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6.45`", ",", "0.8041744766732006`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5`", ",", "0.7062248658675698`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.52`", ",", "0.6635002030144188`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.52`", ",", "0.6635002030144188`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.55`", ",", "0.5942122623749373`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.6`", ",", "0.45326340414748983`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.625`", ",", "0.32857582797360746`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.62639`", ",", "0.2980105495514821`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.626396942138672`", ",", "0.`"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"\"\<18\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.`", ",", "3.389599113821483`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.05`", ",", "3.389599113821483`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.1`", ",", "3.389599113821483`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.15`", ",", "3.389599113821483`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.2`", ",", "3.389599113821483`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.25`", ",", "3.3895991138214834`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.3125`", ",", "3.3895991138214834`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.375`", ",", "3.3528817380830875`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.4375`", ",", "3.1819600778084065`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5`", ",", "2.892197100148211`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5625`", ",", "2.636250730028677`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.625`", ",", "2.425738184734867`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.6875`", ",", "2.2426363457092084`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.75`", ",", "2.078043474216234`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.8125`", ",", "1.9254170371257104`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.875`", ",", "1.7792708752973283`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.9375`", ",", "1.6331282206808848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.`", ",", "1.4785534622355148`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.0625`", ",", "1.3374336520441`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.125`", ",", "1.226522175976447`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.1875`", ",", "1.1855096208949707`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.25`", ",", "1.1695003432375135`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.3125`", ",", "1.1596380476400034`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.375`", ",", "1.152571841184765`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.4375`", ",", "1.1475939687780248`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.5`", ",", "1.144048732023807`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.`", ",", "1.1240385478880484`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.02`", ",", "1.1240385478880484`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.04`", ",", "1.124038547888048`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.06`", ",", "1.1240385478880484`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.08`", ",", "1.124038547888048`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.1`", ",", "1.1240385478880484`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.12`", ",", "1.124038547888048`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.14`", ",", "1.124038547888048`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.16`", ",", "1.1240385478880484`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.18`", ",", "1.124038547888048`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.2`", ",", "1.123996778859125`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.22`", ",", "1.109913103550916`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.24`", ",", "1.08566489964359`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.26`", ",", "1.058463019184481`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.28`", ",", "1.029503921604956`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.3`", ",", "0.99913610718937`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.32`", ",", "0.967606982101499`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.34`", ",", "0.9350708456599`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.36`", ",", "0.901567605355801`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.38`", ",", "0.867078251227587`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.4`", ",", "0.831282666056044`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.42`", ",", "0.79396387863198`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.44`", ",", "0.755193031467907`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.46`", ",", "0.714797612352479`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.48`", ",", "0.672488444989555`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5`", ",", "0.627746673854267`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.52`", ",", "0.579754709782117`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.54`", ",", "0.52694418685629`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.56`", ",", "0.466362530429659`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.58`", ",", "0.388212882112484`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.592`", ",", "0.28801933576914196`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.59203184487915`", ",", "0.`"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"\"\<20\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.`", ",", "3.120985202303028`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.1`", ",", "3.120985202303028`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.25`", ",", "3.120985202303028`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.3125`", ",", "3.120985202303028`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.375`", ",", "3.0867856578006725`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.4375`", ",", "2.9322705258335673`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5`", ",", "2.7039507708656596`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5625`", ",", "2.4852733581646897`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.625`", ",", "2.3034666076499084`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.6875`", ",", "2.1435772241051194`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.75`", ",", "1.9980730098881692`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.8125`", ",", "1.862046765037721`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.875`", ",", "1.7307876986252702`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.9375`", ",", "1.598037429300119`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.`", ",", "1.4544302917563214`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.0625`", ",", "1.314235268388204`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.125`", ",", "1.201857891253161`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.1875`", ",", "1.162391666889922`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.25`", ",", "1.1487336390346268`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.3125`", ",", "1.139932929479318`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.375`", ",", "1.1335957279242816`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.4375`", ",", "1.129010532274319`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.5`", ",", "1.1257605192604399`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.02`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.04`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.06`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.08`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.1`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.12`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.14`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.16`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.18`", ",", "1.107400588955992`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.2`", ",", "1.0961630724180538`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.22`", ",", "1.072929107945399`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.24`", ",", "1.0467224670290332`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.26`", ",", "1.0184615392814609`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.28`", ",", "0.9884506486282436`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.3`", ",", "0.9571139749703276`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.32`", ",", "0.9247429835847338`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.34`", ",", "0.891246668835137`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.36`", ",", "0.8564473626783583`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.38`", ",", "0.8201670562611307`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.4`", ",", "0.7824007238768089`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.42`", ",", "0.7430400874458687`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.44`", ",", "0.701800931695911`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.46`", ",", "0.6582634554205035`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.48`", ",", "0.6119092654626138`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5`", ",", "0.5617774803931935`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.52`", ",", "0.5063941267930726`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.54`", ",", "0.44220146909942715`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.56`", ",", "0.35278405905558463`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5659`", ",", "0.28492875171752374`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.565931645751953`", ",", "0.`"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"\"\<22\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.`", ",", "2.909602877181289`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.1`", ",", "2.909602877181289`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.25`", ",", "2.909602877181289`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.3125`", ",", "2.909602877181289`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.375`", ",", "2.890535797867957`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.4375`", ",", "2.7549659667422994`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5`", ",", "2.5708021909457788`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5625`", ",", "2.372331554989201`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.625`", ",", "2.209239711690437`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.6875`", ",", "2.0658714270878`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.75`", ",", "1.9342723571474285`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.8125`", ",", "1.8099398313600514`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.875`", ",", "1.6901824815794064`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.9375`", ",", "1.568412698370277`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.`", ",", "1.4355356800770849`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.0625`", ",", "1.2990254032820325`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.125`", ",", "1.1827464504683518`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.1875`", ",", "1.1435037779045434`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.25`", ",", "1.1313693070852804`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.3125`", ",", "1.1243106889162584`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.375`", ",", "1.119645560003572`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.4375`", ",", "1.1160719103787304`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.5`", ",", "1.1132643859423168`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.02`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.04`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.06`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.08`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.1`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.12`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.14`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.16`", ",", "1.0952960188173848`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.18`", ",", "1.0906870334642174`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.2`", ",", "1.0700816519957586`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.22`", ",", "1.0451400466274174`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.24`", ",", "1.0176793334647696`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.26`", ",", "0.9883157093184561`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.28`", ",", "0.9576067428616359`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.3`", ",", "0.925723249326999`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.32`", ",", "0.8924705542773881`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.34`", ",", "0.857744795263055`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.36`", ",", "0.8214694882114054`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.38`", ",", "0.7837639401921536`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.4`", ",", "0.7443269611134885`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.42`", ",", "0.7026989314606163`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.44`", ",", "0.6585902702440953`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.46`", ",", "0.6116478540358704`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.48`", ",", "0.5610975480977073`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5`", ",", "0.5053847375172543`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.52`", ",", "0.43924785611417394`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.54`", ",", "0.336975755508088`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.5438`", ",", "0.28398630835101313`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.543853019500732`", ",", "0.`"}], "}"}]}], "}"}]}]}], 
     "\[RightAssociation]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.975399497317474*^9, 3.9753995342605953`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f6d684ba-5064-4cc5-af95-6f62619831ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataCTvsGamDeltaTpGapsGrouped", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Association", "AssociationIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Association", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Length: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["6", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["224552", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    <|4 -> {{-(1/8), 
        0.01024934780574804878643297046354623148705860313907861488442199509508\
599281967024527283991056354643559550349265219926212359942914269588278108470237\
167538806285175019453737115772547771797706892100111184409281629027997572377129\
748936589347485304726212132700591045109182197576041535824500326086492790803574\
5509953989592447191375271879125242005384573892957240853638639783`347.\
98930376908396}, {-(7/64), 
        0.00749614714380032236214818054855669255804172129134477459456622544696\
846938545940827088872765137498730683821368971824667036353752969515465724727405\
320701668947473415500372731870062081274766801225321492313367028830844885240442\
514897320453250235413972712576457813146474768963770451398464904002480798699289\
0191012441408526864021689053866557892792921667421854137034953686`347.\
1251618971586}, {-(50781/500000), 
        0.00629058374545310941422843252053251878694526082642660650254745822280\
614339538541362668837667428953475062222578652111846289074729033439939802886356\
698437212003005666028824722485547662399671237355342183199315442287721856117940\
252310305373129610729614305904255734248474598921168554051860262722823905902866\
9896673823807254592101356849669890423372461134780818564626991643`346.\
46094636209295}, {-(3/32), 
        0.00520048281078484882930829580550844703697004670694732187829777903327\
830367738641268480512687724798445491879144575897820080598782997673570407612454\
445716467587584351385194471128709613487562429355741407587079179517732030150346\
832129778895611483270057859604602337832108393951435205702357947298208093283406\
0214791793160732561045121721866928558363273243729728110883687159`347.\
28395633476407}, {-(42969/500000), 
        0.00422720963886428220494468299515754113244827488999204433621302533905\
132360037761130928874656952229863081826621777849988854941810865342851933654184\
801494741256615853426950335830521823823525712559376549681888619321615952920416\
203463954611049519357255159877490613634820024975595269091161593590760303443047\
8167211029640097890857797530885287275574017205923700921938763361`347.\
37394621378814}, {-(5/64), 
        0.00337318338167509064677914683784423358004586104539699989432947761341\
405354014304315546365709358728802310753520222468338989919906754467539604826493\
223531658925243480478885067290981997314558908433877938617431444903691667929911\
973712359764943593214239926228815569837016565682158020489030568115788133269183\
8801024054759154093640715482715646320024428858518507600017531055`347.\
47196004793483}, {-(8789/125000), 
        0.00264382373014137846410272089944205017909161022413254621812757954722\
840770711166262767285749220923834273194668376577727875681788846178110236783566\
144511586779204900607935346395166766038081225824517756798475401963859215069530\
046573409227789113075398228832365838801727846278588627690140367166276340308051\
4058925883236564541644742087713938552423996325289897250435295291`347.\
5777675036414}, {-(1/16), 
        0.00204768580200326307061201623015132916329555251654456358732008384655\
084041034078876310010925504040481617132393013270652346589087454648651323476549\
326394552403233709152380788171839295163037639660660592482514480141971218490690\
585404374390760962254020598254715712293790430075498454019845516940493357605026\
277574778693285905381755483846533565033285758895155047120945876`347.\
6887366809601}, {-(29297/500000), 
        0.00180279559771697315315200736096626483321549627941451886467324029083\
022235059974857305931358043973091859241445102519469723695976241429934425311318\
848362550452481416859079821919559953040106143508575868647725255087274769731286\
219169319474063862142070834888977583141197122809542227320991300163503760632175\
2926868616158135260083205013867020518300768111094015826794682896`347.\
74405351111227}, {-(7/128), 
        0.00159527805923304967704056245745654417893835468060861458843874263556\
724739161613163724446786250355612475913041373453555105539772412823248516203071\
903006181411199953867596084197480534069104496182805785087284838555564366933340\
199964077932279339900508228920180023387641511712410935582732672768475661729004\
351968586405339612918306866700376311409297727872238803820909239`347.\
79716360786347}, {-(50781/1000000), 
        0.00142563304657780415621375318506159997610797201480241788191089833447\
911017014813839132543742097269089275618978265400978921174354980037902976923927\
167692748410399117939912055650808015786535356927550475947355574643032893882753\
536424032623046249173739424767361504595924940345370789876388006382641396797951\
5815848026445141629456271832479903095191984580725816697591849979`347.\
8459922461214}, {-(3/64), 
        0.00128777429059594061298228453696342366506875485097060640609513449546\
029001898079452452767800882935406873752766422919997149132952013108748881553592\
729492394167236442375709554857866806378015759631072307110993057648553735075860\
016812822020445756356510604658687893893041475679245051753761708599066648181929\
0908485133143162324026084628998487637765056180631102122608751568`347.\
89016024950615}, {-(42969/1000000), 
        0.00117135787237304923794257313174242897562874170457947383851774838467\
165865474894117457678816407675219459100824886151980073570817698403784856163299\
962404623972181931463859903988796089035586097616444922207912408571515824011192\
679218350807361227960115167320219996259835500308715002208394122513384340784929\
2131740141399040194339348726838370244000585530247927269177799938`347.\
9313103993323}, {-(5/128), 
        0.00107554499730863676254954706102512557961752988717786382067722228109\
390590257851764018807984991571356996080899654951014673885349305278543704641833\
234222648825070705993758700595748994077113251580534260776195871429548145421919\
565538322874555274030081136945460022464213429713246789459296884959646600207574\
5032694666144590210586464124841403346532122127243236880754970933`347.\
9683714154262}, {-(8789/250000), 
        0.00100278118441301197290142769475422705146783694546563493338190941261\
295422007662234220928949829921526584772814182801418797854946490617143937604323\
313569625194975515785931854653039851644821720876084354818207406781041485765372\
371866846730903124231155795210523470404111013853229662059148853565993583694520\
6695142338958959468536682507074825653619916475180297177058631539`347.\
99879382347956}, {-(1/32), 
        0.00095218952808840300569182944479611923425634049709055211427653564283\
195131983132844877772567848971572863939558870085430348191101256447589984710376\
959340917828762309323955359894580419006309955854406788922590598535385603500095\
119460599095920302747696598841605666862794798875303071796320655666632431397061\
3795489686282922468272056737444773836020386537103262193574466234`347.\
0212765990833}, {-(1709/62500), 
        0.00091886174382383774152284761140877568157216211250655098124016978438\
954465742814784912549475226613612831405374476275048662131250960131921282936433\
235344485000887801383121654191731371102756723147329763660488455868105217257837\
460034738583114188948406001534458160877471652733328527699727280811499215753981\
3255141390944166358996365251999301374027425363309907921366537039`347.\
0367498296492}, {-(3/128), 
        0.00090832328482067998666896768367974409291184794071339521419522531742\
586377696616210159857347543887678650150010400200404882660132079942718774846738\
313407493889695515889639369547902461596917113648938312584114204920208100653030\
562207846468209719472305793069001606108953655086679012680383227804864207767698\
5841847146021516120799528512730529623333402918381042828602441005`347.\
04175955255226}, {-(19531/1000000), 
        0.00093113756895898989063420800209835471685098005403650047733539832881\
487326871407919662851698462765968342420455171118917525397592087846098690345237\
665672810888400613327444611431135431288337505542619238293181486083112195709604\
205168252927749526821928544560152130614911818774179591885835815809129814649995\
2759263387022221544975279294673497185507703167535853023926061925`347.\
0309861503548}, {-(1/64), 
        0.00097252317387000110779317601846575835502972931342774070155685618721\
862736927698648717680780325086097073502050740062987393346219736933570259705979\
575733070052003659970969319395715542999717920377848949505740391302316583366427\
680442945897007380211005654476012581379783277675004265013035134747114240402242\
1550766343785228891803159036685621666198786215645935350102303241`347.\
01210004124755}, {-(11719/1000000), 
        0.00102761471845997916803388124099371178463565140577598395406354285979\
823638544825821431114731868183270878075547041100207620406923689888740078581284\
919252548818148005746072080890131243859853977441051665876503907625655457014460\
376059434286273222242730510689173407722876746322862188837192077223498884524735\
1564157417455381544675992654433379837339710032910253293936603953`347.\
98816968398904}, {-(1/128), 
        0.\
001101489696391860907442253800107607288925084040793286742029807280377176423841\
736799677150956805281097249542102369280296718250782712617939107194216998650873\
536358213971807460455852919446848004409228302672481742042295442665323432038837\
652306434297247188740152471730281638432220497484740497971549711920706246720294\
472148649685294526876930937986273698563667882428920798`347.9580195609926}, {-(
         39059999999999997/10000000000000000000), 
        0.00119665233507929965305352624957254713497075432684508894784481567931\
695734229152138910107366880756876647235880544564851503559999138536381190843271\
485200754294051460997505191034040113015768566766069404198928502612441410877434\
591151912781459001778862869677535278489828256070901393063386976922509285114867\
6953408455758651877413904049246065692288646898044124300709011585`347.\
1816693179005}, {
       0, 0.001314670162573937591627244115397996005552097081615414663947639900\
508263271158207097954873522070341357787716725088735310969130315929698659772496\
163056133554730924999408719101168183771540715278943261641539163738199230409408\
694654403480134887623210406796208868333692783105149919088083598863575106789076\
7086658395350159915661239494866262751004290133044822927289536945`347.\
14082050409985}, {
       39059999999999997/10000000000000000000, 
        0.00145892213033295025168805869323561698592954204006082585924209577383\
391972489794092087450625237173212361349327606254127352605047888944535833471965\
210134923993933562559797548479324265112091500350290432004641141202636729484206\
839932277578491943901313466601185919595959811506149760811470670365204537879461\
8936826589064167383641876602487928256779043393218529016361851701`347.\
8359678878661}, {
       1/128, 0.\
001632261311088849882392256778501824519020129407280214473067194694756093447367\
400658266390583599174260097249511936713352629447177657931208742494427019592886\
091813266537840202328617216139970121341675270766997502557438910530559869782501\
089121607742181214753669151060273265191501647267104961588603500861851034279050\
054264035402586922592422481826996438863568565671668031`347.7872103131806}, {
       11719/1000000, 
        0.00183231024914499503618003481401821165029989840885319968101664004601\
797838791207171083616974073846114107111123116101409211267601180599158348334576\
864666838659361269117962106425691817580750819542536183679940307261369704896948\
180803190643845862846450079459005008219122488746496849837979637847293244042231\
090307114715671214823828791757389448796498911661385778041113575`347.\
7370009891377}, {
       1/64, 0.002055643540053926900785667574363246181917494439862248945686885\
635770934933935646747569309504960057949986738240725262418321936607901048723812\
190676730773187472384964465828634279398472237094314270478337536507776955867224\
203070400913906407371606005555685286444946847614546551252503393098766489856588\
104209055003123766465470182785780329952777768909860341800361620487516`347.\
6870521922104}, {
       19531/1000000, 
        0.00230264323332412861528323978751860950095653402405367132952639325966\
486007052682546399799908824588687983113319619618400344006987380259823597861018\
409628121714385016738173989084288217360924508365475030069354001366342688992193\
418568910527820674524794082929399339941859365173031704959065257774283970578599\
6242006048625905826145976992944303147554791430228353060005802112`347.\
6377733454927}, {
       3/128, 0.\
002574708871439631801180410056609959539784101154183481621575798859869293320012\
049417754260537444924025784907513569259941738614759513776955636532815034459936\
065729354402816871496847855499962405518260581871426451620082837614177108760412\
948837291545470740313046509903044536718166186110612818540591483131357062439450\
269547957462637766410374337564942572432515109623754875`346.84890918108005}, {
       1709/62500, 
        0.00287325306385167914794492428787362423634994253501957840012648875300\
193295338647850696371450790541271378640114334612448026741505359294788226408586\
859602167914110349803089923493594535205666920538897044917891961076887626003791\
837727224986642324326794799085972517613435191661043374474278303345321704653163\
6687563636928866194188729103766524343321501620566601549132836248`347.\
54162612152135}, {
       1/32, 0.003199511896600897579445577748184119733731665231475592914906383\
351587486205023154554602697084561019129880937353120024221796541995003106646253\
458005614887129330439311640166843617112431128171784985005456352428434045232012\
803001005720306662434281365389370066329502801796118320143380795787496152642061\
834667224462949812338955303861406307017827096065599580327257834844582`346.\
75455358118}, {
       19531/500000, 
        0.00393928827690847350823025976974713893476645497795921563069169585341\
073485189621283907865245885753269023132711923953917124637285460689983661817049\
927390573787217590370096127531854602877166482163574104424491952430372965575567\
953760099174813168006985432562792353498334899508875607686720044510811436263969\
6499626600251174520855364897048308541588619705084102288006055455`347.\
40458223638063}, {
       3/64, 0.004798441672023492526592771337436078521143844085489559325084852\
055291084793101247357754024328102563656592538933901068808207713003457239478261\
987723833145443791966078130427640264051422858428286820652558771591544892888269\
511137701434807070308696282567001805211237491049109714779632810775418813526876\
393545705068514515645831951923106829864159511424454965655169884838872`346.\
5785370904474}, {
       1709/31250, 
        0.00577829044940557186503599286114083421868912046533530140240113305862\
087000458295305168032873610183150568745338849153140019647156080207455911798445\
695050279562019693017819418116849288168908968408013660571944587947124115879779\
579802817517333097852626079866204074227781933954217751507273266605141284425955\
3509867868865388455781477948515629563113723826986559790673835507`345.\
53490925373904}, {
       1/16, 0.006878469596304609351982903187818177976376616858595847557193473\
083079101062074097379812214017509430345993940750070893974107058344987666121297\
614640531220250007485027457886465078394822960446016443023578076520429493240001\
372511137761176145711591153726386550933732414846322925013093146153487580043501\
777494616598728642320933564963511369131777728291004371007506551487442`347.\
1625081780165}, {
       8789/125000, 
        0.00809784619701178513081303764091318617358150079278442743512694265581\
647226916428200288690902874383179105341659120329669055667076366465575669056850\
179653124780380290727928492226469672584548607452235542856865350040087093414054\
071628605838319248881557768032474014538511424948670222868092499867093845723555\
6148319067588150731861946028912792451490692409850471458692017844`347.\
0916304760763}, {
       5/64, 0.009435097744548772979953889924994116585073351703134611553530119\
576232997500742032239801595295591236747413669991041498174543670411686590741652\
333255848817417715430506998010877803293004689106209674312239331060020909308669\
939338308964336631365088573964313928051536409609136794867751706306197732932585\
146485206549107918633340790152912487287380562678956131831893198535194`347.\
02525359632597}, {
       42969/500000, 
        0.01088875059700589035341515576592425717267385353473493813633628168565\
652816365897311337557282115867311369507575545033131206827964873178916072615945\
025822598177364971348633199835327985425246587491103960662080876801328704698105\
740968420766527489714399084970915752855206986068566597250455896616541425139426\
5873213171432190966428556402400310633559456851068921931275061203`347.\
9630219494412}, {
       3/32, 0.012457473643606753800671624510046723490053766486643357433923159\
715802077058665280766237291104233073749047350553346937511324012961695111985942\
942395621158954345556054216468290711027421163934464629136348318756747581100917\
010243987950956009964886219085266356112221308737052297172219808217002045599825\
636994095063827265347406566608140509162751586653541919245565182052656`347.\
90457002299684}, {
       50781/500000, 
        0.01414065306945056435601851502890702571301278985811647325151483061195\
516231798526910339625383957810276096315727258201995460502931126061329127805276\
307294455988285184218902559962518110702823171999907363041062649530682714262400\
236677933411617619440009807722255518228882996030090743429758720660307739637143\
8951136550368855981515193506350582156165815394148955860531627421`347.\
8495305326955}, {
       7/64, 0.015938019026153683213675276185324253956275866875678088723877837\
804974312549108847370405155721061716157700319811340225837842554013647023615375\
791869578134759914555726876474693522731643185277626162817612450110413039077236\
674681431619996265880897733115166869597855298920971943362808911504582259394920\
13738345827225804205759281930073465013033565177665144716248864062988`347.\
7975656590675}, {
       1/8, 0.0198724890381328946819729969689014841117893990478721848280869461\
935896412468251335439177367198850433219379198719833649370117842299017559172462\
503378651937468448928915348210651503359620674410680322652795006113640160862260\
665163222933488591630825738053812722472659793177400000701064154797731583367566\
81681761490043140807297898741318987125869805300395882430015269953715`347.\
70174773390545}}, 
     9/2 -> {{-(1/8), 
        0.15522674698935287260840145090363158348712179524107220059224675173048\
916720277907226328083179801527521402685681140534094185090457843258415277963944\
123530511503109273528824081262485698448787561312697660702387757456044630322108\
450410696899105834919702348092179981841064008211405326003115221105791560772522\
3268584205695150803413000021277075633708073849665324189735359805`347.\
80903344371546}, {-(7/64), 
        0.10242682579169932669622041622616103243304640662305356683482893251866\
718339847888855929134922679522084286118718139940349776115747831993400865103971\
593027421353555681086644122952887541826539059231193220451420760901531339064324\
302718327533089835422246338428049393734537255316030652045871487474978901390388\
8059054809239987811826646132326305189104662232614207318080694602`347.\
98958628586456}, {-(50781/500000), 
        0.07916720831505977348778655221005814569409055394310078126870673092340\
566457634731634763381339870724900162598941808977741942082000452243428156859295\
567677217150352601722028142857388099809482118693681495462162138628976450498296\
325815189270359459972617043993317817366313382538600195421135624171778176432207\
8462409073023079268945306815164283620927660673387627607694191122`347.\
10145466938064}, {-(3/32), 
        0.05802776917389662601439797459861705283850120336105314549833900784254\
267219248810333665335491015859446076042959078032978221435960705898383825405008\
687753940556377008687498935782839075972726182227180404592112013070138482847523\
994035274339180807021467733343081811206079743742569917557806009786045552526433\
3318648383465259729404413148110090391778354187279183685260478164`347.\
2363641251806}, {-(42969/500000), 
        0.03905296500799281566743563855412944595986294896998623066316390745998\
930662551044142382551363300039130940528855508617229082099402938036361074286494\
209285978234445792174848796413176803901481363241976605833320469344635909797674\
338271721583880537564827694162372995117130744441631292647043671336425971609810\
0994380991029487393249358039395732339207993253563593703623650763`347.\
40834598770925}, {-(5/64), 
        0.02244372512108483282563741761366603268068172844777446623594986224840\
685122763975007582881291774020072611042235209843434186368978570166888625297490\
350497226134838800246886707047194649307685447319241579700291780730335556066322\
783632630798088675758553620579463095591788108752565267304515324879177797780432\
9643258710869335677029567548240006750210824530016413800609171234`347.\
64890505894596}, {-(72179/1000000), 
        0.01209874337345291696003759301175937120206478230051255546369340999400\
804331828720020916444658302935853517377008781338705218334733954873373284513109\
039929554700134206462609743074277630469350421931084056091406295247336520097733\
733411213186927283051383458910835175375359640453617428555655669367870411779420\
8473753294512335506494883814802573025710781504495758227646318562`347.\
91725973499894}, {-(4772583420154677/72057594037927936), 
        0.00523679523690762461296813108755881059095166106795884670896711423610\
239844106513545500603526968860965450302351852423834646813141391470445050481471\
386178331423659986411711058584123824519440120240307474445659321337201699654616\
297192089907021576238376596392717225492555118792881943689706605400256451878415\
8557928968621401838330008368304500736989347287478680290204490273`346.\
5405717175513}, {-(4101/62500), 
        0.00475279446409689969849011690379619236007428348175842700476611496326\
825078169378658088114985377750685133006618456137377374694523668868518199923183\
755497612083776470619641035292450884524284526939371924511644403030050902390545\
209192483405817742839856487730224486699865640664680032826110362476745047055619\
1399880429883575198373123662509689111427245864504137607066728919`347.\
32305096648344}, {-(1170935903116329/18014398509481984), 
        0.00431012489292474389079520223250893120815855124060928547135856127142\
542965825395942448049555677281598260580421072229539562057991115063229710077331\
992860157956486433066686381784467928143602828169042348303315784622392071403430\
602561072009513159436222298542668342659674940572553982963158002991236474755703\
7715667929105091908141352496930268026931822966827655033006077674`347.\
3655101452634}, {-(51/800), 
        0.00353649603504534250043821876975828832943320547674062242660505351233\
409841154717946341094234414613868361953924182636848988411686960138229647303587\
524856563498102601483522394498486210121945907310464198144990410558834384183862\
192917063054196602052116938836617390329379064928612887529174339272872098158421\
6198304931582517570057949691824914680184042192217038277672508124`347.\
45142682449205}, {-(1/16), 
        0.00293405492226042626293836138992718347896389155529092322978399206720\
097650265037410114664664332980148727359622645927048535564996059767796571719400\
728327557022073618278353745774160025624326803614902291104233552812633424737915\
320078642744167160428505140474067588181465684439793322367118287589870730953884\
2241672208727778687287328014151169551447653616859126356348421213`347.\
5325317609047}, {-(249/4000), 
        0.00283694502312580643029768157237830752141573321336885945590921553709\
404142607475008641028643709928923673567953024228780454155337633212295289791713\
623989152400792713716047791323328601862289438026182338167301008027666961388212\
691374803385151749966198331303646606134725432351922356066518996835852036310950\
2997071055214595048475478571604583498196944949979036717713771275`347.\
54714908027205}, {-(1116892707587883/18014398509481984), 
        0.00274735241194095399091555425909939013365276986622378873011262571447\
421131151073304844270755354821272370886678813597978538446193493949877538828327\
815569333138617826150202920008463249227549819714613820029897746349019834378924\
719350961742809028973914238618479167984447560823141512844936228735577557541705\
3258733545729919878566764470343891867360060686310766440967856571`347.\
5610856286229}, {-(61/1000), 
        0.00245712292412349108928908843893249715204654767844598534630664495011\
374614315344173733791679334772980709622304827343947095251571782730206893304460\
942612218580657859629158446955807579421167641855570599815363511905279000742419\
310288878163181482729439687040441938238820861489665416370160537322732920209146\
2266794873714646305288181346613922619621787215946572958260689661`347.\
6095731162374}, {-(1080863910568919/18014398509481984), 
        0.00225277062458477570102863189080685160521975487473496280248277570729\
808019114704268472437910551235078381276162523049365997660194290997573030780381\
770282367661033969817609293850236902658291830292057934589169546633447162818932\
234658868459580141022512239538158157816472116574270221296944163950587897360377\
0561554815931615441527573518714813528180883042884856465525332077`347.\
6472830255635}, {-(14824249999999999/250000000000000000), 
        0.00214229992366537183947748590759289356305370260176098474553856375851\
846937102328794993725295696946762947157139367271327448019133311651712157328709\
110168048081418445138995812147023625697334681219508926560123745006066422174566\
780655917360074325753299356253684951542596906068937337532585684881968439009296\
5599765454776269345320679825247836302407066447985681564122271247`347.\
66911972768037}, {-(2111064126769771/36028797018963968), 
        0.00204937576389991524050545229495144282616327538615448280493065828911\
218096786210158196442328965840499056136123392254044377684430409624344123134442\
861289780667706063227835478670981354166824644126460780302246921894490408924416\
689739901419275425901693058046854081151718455740020109057464480825986166169375\
0987147578882547684872482351140226246114271795318742357321690334`347.\
6883784041043}, {-(57297/1000000), 
        0.00190758128391968513886470805112765157128268434803721911799464529292\
516081265165750663837698554495315671027259095396325044757173734062176214805033\
919434802832428401340835849464891109853532793784694782052440808124040836081554\
265067395145565034477751204980364985225029567926399066553244655527000381317758\
7530972401242891468821851266017988504212971948582915996333160401`346.\
9791542577684}, {-(8070450532247929/144115188075855872), 
        0.00179205557083158012118001656962532485571577448286062195885560872592\
308212013659979579137830101801713810464528631801468395773932823210143691481219\
583666213099584592505048643191148601980062482201966028294532820796347318591225\
485921339683500390784574767295691573698446362764468541920728694152756415788585\
5661442661352481571055422934928239224219772792774598551687947334`347.\
7466485271899}, {-(3459/62500), 
        0.00174142744808225793180731505986291426748279405377022394966791069930\
820207523507740896326267639671672818457802091780342750727836668672794086178455\
277485160894345881785974985303618328494314013602249922894041345223713954694632\
236925852617701296232481486886311346325255180397180252351555632924283153659959\
4817460386258998647622753796887074367606027536415138333627127023`347.\
75909461454705}, {-(7/128), 
        0.00169473159975520260375484625689785959998524473160170769306126075626\
392280073285230964867108432860626716282620711953473910114473153013401065971215\
647059691997233421172999783436823916095513454353497616685261183428505172356808\
577609001858563165062732515877418773234455168871217163568194527045052493256259\
6476246101214592576110285774527909105815341066110604495018414025`347.\
7708990726675}, {-(53611/1000000), 
        0.00162520241537868604352587309709155327624508775509863916068561570844\
059181067743287867583899358492677486303586933269470918868207436147020098288022\
462664001310631692160409794377688809456712013900218902459214488594288324008349\
026136660688446842133651519884716670728462256340507126114044973171444175417159\
5254927346638691858090120297490496101156359433570824566812432267`347.\
7890925408959}, {-(1892778255710825/36028797018963968), 
        0.00156376562900247883880087549371052799689938557547346609757493855062\
729354843902225371765030647347996533623495526650494732548167313583671472533274\
581402557245683109666116912969358940681678031473319114619909037945172952231988\
641786108744800019221526517426688717149691030667681345601630286657589931079309\
7304535116237863742559322059770102145545504785962795659234023109`347.\
80582833673543}, {-(9941/200000), 
        0.00142909357274368726410702599702099250100909509585635516985957262797\
233275676655211747537203843795964174093003800251490318818813908112432294707634\
255389416936043330070421651653032868204353990146367479550481671741200890359072\
725187722693004564937831096556495912974269139451287247499634449802528315369341\
8922460445798793356254734285018162136377472242990923571039073593`347.\
8449393339832}, {-(3/64), 
        0.00131436085772847050391812369046112238285004101042800925561199016498\
208987462903946160706707484672249049702378692152797397509249717825264652622252\
069946599393825222896525927624821925488964243904622429520629232844066310810182\
703428602789559504971042279464597557960464116090588295088837921540999882240107\
2448993658720361461807211970093406415416415150218420794248327976`347.\
8812853828701}, {-(42969/1000000), 
        0.00117934328555795887514230673800962769084802869480916925132628671693\
369339075029701022425914871857991996415181224298031442366479768311858897266431\
980889965982330784562333159875061785287681281664449568186405782462802135158677\
245800079179126796917675839152044027826413266248330490471029236006370800988371\
9861030153568313833742687692856984776261543755972708281773703644`347.\
9283597612127}, {-(5/128), 
        0.00107624914952818395528569329324192192882453737215719169563444514550\
568798779327555835268388202138196310792963788682640706974904106181493605104269\
886768790648294545333452525256711947795999674259861514450653915093111741026595\
132975248622263004709656951878191191657299552243255855211854171806817579434266\
3441528506213725876763062724732115528751765822620583771839541217`347.\
9680871787256}, {-(8789/250000), 
        0.00100278118441301197290142769475443835515373426138529645744843862535\
150441958158860311147978693256593032060867087773006564543559670568121390302774\
340098904945043775150265642282760639051550452397704021369159758684737338283842\
058428707041923793855341677083241066667237598802716778973808445609569673986169\
1566180787945582733198122691473926033141407974367639052788456751`347.\
99879382347956}, {-(1/32), 
        0.\
000952189528088403005691829444796679804130174136753987979796422948764310478005\
751304799130964592356256381148287977893261482448701580292925481855483258352624\
015501506687356622572737487328873158052140467719215179088031602594855744970925\
001802034210876468030241784940037996648143891611042505192967556661230339657087\
050686802903188946108216535475032066414435437736030558`347.0212765990833}, {-(
         1709/62500), 
        0.00091886174382383774152284761140880908213004554130620159271209515865\
168666165360979749940264765943968616870962271901781755837233918995093110775220\
859863363365470513420648709815405570702485697033217126694047447754447721087685\
269183439618881176974710590340128445777858862296420926874800993162863902007169\
8372963932097502866250046003466144701575528898454361320779572251`347.\
0367498296492}, {-(3/128), 
        0.00090832328482067998666896768367982897141295809020597744605323489795\
539244984241429736284316837817121629563078112274734153999912583420576981645069\
779529855726253318052384723745514639101262248640140933537449680541407891984693\
251693065870489172333489562934874138323868549108954812881644955852002703006189\
8279912181111017717113060334018744728915690657892217102603215972`347.\
04175955255226}, {-(19531/1000000), 
        0.00093142444071960669414259943809949753976659363005844661496681405506\
045457974827646330005089705117889077317223760873568913142723076062213024769017\
294951930113511484410380986093950819000664000026922568047671561748561699157629\
641182454971679890754002567487241203577876702387754859904183835914791833950812\
3196066466347941714297396049277190714044589730290258064774780679`347.\
03085237030024}, {-(1/64), 
        0.00097472463320104896561361978323776183381126691117074446655644489897\
422653117412791564429633043019068907674334980428397209837152272780126217963509\
269237982905699156989132443395193925302066961581042845567287241979810083269736\
975090221611338382847273944756576819022893958953012344301832149645334880526882\
5802864150826832700661735261910237856509300781070628544686186782`347.\
0111180583243}, {-(2431/200000), 
        0.00102518616255276680807216075754168199975806997097740924578079343362\
049425318291326198089640495664677557228642718132848350204675806784696381588579\
010813758603437172701473871215935518538181004595711611969386730402508992780759\
692088916904464547307151934740800372275737214167093633813385033262815469503896\
9612468146390035519245680450738243832742087433329645265612584227`347.\
9891972643368}, {-(5006492458464957/576460752303423488), 
        0.00109330601842128237245687455824620709958690956250484784636549583135\
904610976832849246347865423692664497152976301966771492779310501520439819228715\
049091810334317733820202698924893590202488747345920406515280406700606198680370\
760037997026810783017773012222092202545091668934690347883630957666868759911778\
9365927035075896103748969455889226371111160706964951893548496596`347.\
9612582611883}, {-(8249/1000000), 
        0.00110337991682124075843034495870901555078504008972762685757697688993\
479050318116491555974198533760374889366388511238382100755842922935851097807041\
306946144504821042693572664432924663243601169238644760018191236691692435255289\
517855771478373901979465001819078908524564213169908464234007366207584473563111\
5136615403889596648209130453892751621502596752350353037791195855`347.\
957274925121}, {-(1/128), 
        0.00111385013013874148790528811974937787240410199270294018061177343911\
599699812411549180677666504984078829187105365218709735820825281060958161787298\
229712356337069246315051936636017882586024429040539746580072486985214216977386\
186476315365313528162272965008791445568925474437189429507344075264727935813054\
721109773299312138506877909112834952816790806685669602497736806`347.\
95317324007107}, {-(5859/1000000), 
        0.00116511185841179061726479957643996337241835992750459492959713593606\
160374062386783864538979238478393713098608658441546556860069242341806093915273\
171169385467961761439424127493858292120952523701364254677144706320994056354809\
932447541506669308404126488257805448432459018552841833335267365865941316818248\
0836576740953721121921973546437295935950458833907017660275729231`347.\
1932696880116}, {-(1/256), 
        0.00122330728358898265016178552723234012765410450363313847946466094835\
499319613713361378421506030525655902745193164110816133623889570004899584106491\
181926640972029766021954888907425149309562518392980501905891335218048967679038\
410199207067087197320672224037128860666979496418989186587562511531536798818831\
3458167409389595787253668024415607927272503301529918781182007213`347.\
9124644384627}, {-(19529999999999999/10000000000000000000), 
        0.00129007514097652441522164250098281632208317419330180178134867151356\
759828693167253660239173925497121890242167176029643254426986287556072469177360\
488333693507806606161840764685570637820936100132110975395615658753385893081413\
717884443442306687833749878502952151326809704088849144012650988086376684558916\
9273462685055938671104451005509076046372402406183943291252342761`347.\
8893849932968}, {
       0, 0.001370321711544596877885068503545661607088799258993209292209659874\
569046539503136031628582653225722621144469485904551708029567293146578583329443\
233629156621477089657759943172574326323030187167032787781819752844295488889553\
827281865049376742213591821747875705715678940775375367904769295286975475307305\
293357032526042050202638889100974962816743414376150655709373748475`347.\
8631774612038}, {
       19529999999999999/10000000000000000000, 
        0.00146709832672674780756878785780778390013679235398049402787198907572\
176150633129196782614147111764501165367410095711230769350890577708755258473235\
766173944348734597553931934506929045750863855868336042698148002860397873964742\
332835309160228465654010638557392501077521253866626411332101249577556656147676\
4499697790369018372127668953876768091798596073264399415091042364`347.\
8335407782332}, {
       1/256, 0.\
001577736701789165060326082395924163098765323302648705670271843844148132131479\
946433270906191265385636940008301310134919067145651643293266586001374898762881\
636728383859135652035616074895698732477028350614710358932062052368463958719951\
817965505483143722193863205335709342766254717540122871701856682252107291018441\
239329623415737831188613550645576868711884792765302507`347.80196547165957}, {
       5859/1000000, 
        0.00170307558784007245358081855487135980845815636625702655519761120613\
031608188248446382833566593126845060845202466892583093367290571557011957958902\
116727989471809241250824056731656640544744669773055221260060010041715925004113\
688392729104636809188228454701691739650177275599923432413373129472093702756171\
7615085395608406427799834755901954691623798324305367437669601391`347.\
76876607625746}, {
       1/128, 0.\
001848916562803779859324622319118808429028778422632161615270421810761823404249\
026382823313880207665675701947786473602373330696769271080644273252592651366878\
781215259878154862501614600908930390529776930878164625527560874258549145886383\
489395585950139989089056532753353698282385111775516693869630414881549214917867\
426238541923358429285603609722730321935461161364069282`347.73308268707314}, {
       4883/500000, 
        0.00203723730773362319898654359840419475642234694656072972182349605465\
524434601164091062408442693347529749530316971421897447159251994548811021169232\
713883523968380513893553047795535461227381467445569297981663145482819283228046\
875608010585596635281581819349044300988517636171207087060382269166642878930798\
2849292974072620256721744719713868754979863684130272823952043658`346.\
95059568973517}, {
       6755428264093359/576460752303423488, 
        0.00226969684969327037787675344136722903349009377431646614856578083798\
525208972201111704724003134097967416582498434619964706191626887448227681898972\
828747631809817189286520051429815855921149653486855104232189695076363142960554\
343958292296989941437880944367601408740455545937812137144332084709263009532296\
9056383802732385485928359489721429770395604087807428599679065767`347.\
6440321451405}, {
       1709/125000, 
        0.00255144059062637405127426766383658207272237227150134883240718574145\
782957141156787088249912811130365958548432064047816387432091649767568716413340\
337261664393121976777302099037912693561969022406199537211959355290225702239060\
947431670651419932573916308409613600229211143388696066903113924288668372458068\
0322775917387264502849814641783661235908836150307276064152188241`347.\
5932145396044}, {
       1/64, 0.002880983476795373286310229118393085476575019297832498453645466\
800550759891815986351333785352625172843918834980555328135643855855846267329912\
040490381842086226321869174676079567351777563847823194495292629993892390616904\
495794228935937796783282734011389896091966423748457915013210859565459764921233\
282111832797137185534646594159595505818942491077643516183981706618066`346.\
80009654301233}, {
       8789/500000, 
        0.00326210856852491634155369393842193354674430539455270068742606667732\
101696926711913574337175335463661105912316446795535266369145064448535204156805\
939760097502911460287408720511883048512335568435291168358370858523489676133289\
672073091344613399603853309323672608511967669821684541087806627416196130806726\
5960068902344637323979610511830248844240959604690162110262657433`346.\
7461388995015}, {
       703685640336789/36028797018963968, 
        0.00370011722826496482076243613596498225375844516370982227742095238523\
839099270717495231453126649560524390545573197327739095591129276231399334419833\
849317780333339502269606369743336502841083886855086322727793174976835212379698\
181960422079126809770512754717539257576994552555175165677117567124457933014462\
3142948623733089421565625669353129764028392679574997790556181012`347.\
43178451626216}, {
       5371/250000, 
        0.00420827559472391598681899160807266188856217164857640416636690361098\
435420595598988110153338511232428218510721595045160249159786469842015744402320\
823511979774193906549844969690793280592187202790859717358123299371109693580277\
430468435802264558716531745467543635124489451429267989578877883014660793360759\
8047187303595281569093666708622149821320559173382529890698681126`347.\
3758958265186}, {
       3/128, 0.\
004799188371960480448544658396859228339596208291867258511216191016320560967403\
612619143985219203167995177082581219718713546535481513989299277903700143054472\
443820647233564710203769602769357883760266810529497079190983555628546137920419\
718717784453320775703254055652654181907707329590332001235231218264485392891157\
261632345835298937649262387526030723414712437283575473`346.31883220332924}, {
       25391/1000000, 
        0.00546929864092456644350956947983618991058560672403098452161234422413\
249657051917772349062134616191143477198292282041166785528044923399249831002037\
125715627105509276444095045850470117874775784015181406241601199941959871690425\
754970232498257045762623820586837667401666284164240025657250745523969409493883\
2646648032246320469815561572695420062048214992151687447006279611`347.\
26206836213197}, {
       985164219927147/36028797018963968, 
        0.00620707523646148914177153992861335537630824879836549891213906793767\
229118462221585243486513632157966438964371759291674740312947777260124843094312\
224135188441443892954553939154011267625462428199784803574881752643207405744590\
151245069379505977996562170582473194166255261680010165500280163647943321375485\
9990638343581511177294041942811006425020801083799240167668108515`347.\
2071129904641}, {
       448/15625, 
        0.00674700218753854369810917201544443392590087055170321693287182495837\
715924475715984665606428546062597062977470120637224289412828268566322983037206\
041491588813791796584302216516646655306128994738440077174270410282407455574571\
472137175317930066164918795035641373533288598178469179732877243262204986873595\
9710233270457520878227737309141805338710824768655688702990948863`345.\
4675977709174}, {
       1080863910568919/36028797018963968, 
        0.00732713502353181062564895239682683459616433667998450142320821670585\
584497487926052097620766459299951661413219278101534035048859565169300445594608\
449786821484985320509990760266385890530883006843130433240683443726315482961343\
957354299251680604638500309246157455515678289637699389317759023500389380075958\
3669577701604246982960598479139465405694054300808193492905575442`346.\
3947031157684}, {
       49/1600, 
        0.00762645980717506353834104481983777642811901817079400850418923967973\
918515609529419265726643995546765301886896626076296910930561069573534192190890\
777403518058195370181226035761836303519241085368768022170240503523927529029823\
226044780887880197923871606205819870259876984285216723764276692030424965887308\
3095008030158516940734420006047864004040944910365543628429936161`347.\
117677014208}, {
       1/32, 0.007949780342632723508954076557539065884035295892313526079142132\
401757721404476402005275217190225740882228777461087020233873140220195495323280\
610721807449672965117848785527073074629868059969337594027544730518569676029183\
706335631250458057020633297248897075390959313106629465421561542386646981261795\
486494799185803126723816408381493582322684618291082120507146884089159`347.\
099644871004}, {
       253/8000, 
        0.00815887650393901076343981541755920895034979841554301179532674112380\
404395916754054600540115507121929682213963556510891845271175725662249765215448\
908575334879671662596059518442216278591517939123026044817039766774004803962664\
773585009122821999374025324269252789120156948008852340660248528964950377881880\
8112955141384758871003517069156949538332126024612927152716477947`347.\
0883696404781}, {
       1152921504606847/36028797018963968, 
        0.00838482496746590308851568084731144838427492495494246352722073588381\
788550912237240082224803201487090696047293503838904467068806052501730160559573\
016104375779638554486154416550538972993581574430699835000953872400772727683684\
683283294030575077618519657698649925431865358935872477887285873477768729517408\
3052683121656084075037483240987472605352338885548405783062885747`347.\
076505998825}, {
       4047/125000, 
        0.00864058204658306267837064459307692193574891798898266376509582841308\
951638172578663025338775628960585662655321884415972126150438038182428352417564\
116627202379776315278788180901472471697147785382184589281282541950110486013660\
152303456407730940116387818084441862762752340732778479570676564240600127476911\
5308682029688649216114869793394326200750580061032992223692243039`347.\
0634570016062}, {
       1180043983002723/36028797018963968, 
        0.00895570026008463992672476405989612687256508004370003108576212163455\
304406563460383724339389281905840685382574521200396332130543803662437852988707\
947357065151333529531017543935128514937347003738324125914151602301627991292202\
545297816139896836977699611483207355530954245734186872821900324393991939019352\
8950250767782397359426490266277171531422019648129168286023589477`347.\
04790045032854}, {
       7962799999999999/200000000000000000, 
        0.02010618959332355185636761002235083057419117191445067034018594730552\
829490822721398945704865640987212185321466950545054131514383207101779119497286\
043216889589218651744925610726558474914552890460729747912958164706298803344056\
468674442402205064069352812831652129555601748992481209247383173689989522352340\
272696274525185898780780012560907912325382191052326850759486683`347.\
6966702265386}, {
       3/64, 0.034114584689679666250286456668109709480009605876578880419384933\
502468678133988968627045725796786069531628816141891168358059304308714326408573\
015367075319414050310802837990140352509381182609319726259175278951766066415880\
485303760637522816664971045827187726543990089304659516464649867799806617409551\
741977472062101276349749648107705688647356556743178186387865603602948`347.\
4670599114449}, {
       1709/31250, 
        0.05184394978055337533964958418055857081544933613397243356466274360867\
253932386288353352394499575742243328706097565274431466005435290891939992286983\
180732835969474321853171965586423469949011714772609802255276990383704468455410\
355647327877604406150335928348089136606462500785832145800098739086580694320285\
0179296350173271492933230235447026868207684627429932774714169036`347.\
28530191873944}, {
       1/16, 0.071785561471471176339225040964907212846400436616164064627926422\
979076840382074028856768721021060081130321865561673947610662753914190377694923\
298892691608056280547503929719110957834260665724458822346773972887035426989916\
044363471018273027748593693035883618760306399621225152168960671023474993507343\
867644358270273154589713135473575782343951421038931152291736552681477`347.\
14396289842955}, {
       8789/125000, 
        0.09387712245075679520525224773148916207632079064364444479803191000831\
836578088315553714872827606097073935197253124647584787624538780490671672394826\
620562334770012955854447760818677059933125312789223238091418970402466446734407\
039363673420918477384753981679836502396520080283985128341256184789614988890118\
8681380334929202642651854745523187215282951736814906488860172582`347.\
027440230992}, {
       5/64, 0.118094613696463670768690211802648580716818631964855946646205881\
475589987597775971528757621590924193331555422265592713273947033151743281482429\
614071388076365128405620975078621617621212834595337769037486022819535468180542\
814216524117395818247016458687666905230549722433160540453232788971832647225388\
673712515339861024708522306078829382952044689166026006132154025172803`347.\
9277699101363}, {
       42969/500000, 
        0.14442251191655376454514811380415091920767284005606824248370847109522\
155108435265204452221283116958678032535494602670100535457547561999127864668403\
057300342038640722537906824195399067788010713786083132261843309306356279910656\
545875405530804286002993686044347097492781315221727973589175918923709581475789\
7423464922356739382049698766300578476341819419772479990511615592`347.\
8403651056645}, {
       3/32, 0.172847815889334388202748050676496962057656590092252494184426616\
182142160362109878340947406463818555705227494285892947931423255284307462645360\
241749426576661908209656686157292384570383235972602913341155151363204867171567\
117771476261582824382127053838916480352521636875781376741614213941739182694670\
910542946571798831057724661192236127638209239076668643628758300824257`347.\
7623361038462}, {
       50781/500000, 
        0.20336547030934365202621872392922640715998354443576379545633689686643\
607191148248235478174938673580883056803860340190786661580715138327002943539969\
205950431805910385991564659434999280163014810481529957771477374065044743421428\
744243404720495293756026987280830614211291416196906342950510497915153382430340\
196879075332187128123787369805572046657295360930224387510587713`347.\
6917227845851}, {
       7/64, 0.235976099111124237246343173135355193098879211318902282225714634\
247309959525905519680550250607700628272957932870265270743803498545578774994191\
235818932094302741212429192058655100761793097439567191611913881376916239513730\
843327481133021844217201477784412701874632246801050928329101181406260138990168\
915136480405737437774010972766515869098552635037810428699483658253725`347.\
62713198241045}, {
       1/8, 0.3074484263476239975843171950960740291929075566898598275409191724\
168277968479183379871107105721159881656959161032181776481785889797230416742395\
500041780561344725038084569018532510090214420102142894072025567639658756295647\
935333661053096913464942017882460947933297930872817046674040657089908182773486\
43860641511499388722270233994961911020570778138877952232365083944574`347.\
51222772551836}}, 
     5 -> {{-(1/8), 
        0.54394111132212749008736296987354211821150081028390541006068155179148\
337410150137408154272498008992231601927524897774743918025016879885501645684597\
895093505306382571876617738695857882847634164539799027727755403315367256972847\
269344736148981799779076899294150684210845645622754381615225786349668923454114\
2303438191225093871608953875435050965712061433821699406432926943`347.\
26444811576545}, {-(7/64), 
        0.36527237674046410552180391109406729267157493059059006047362105593341\
224942204654327478357205463459147653206765347462098714646506294200339218597948\
106615171279176753022446634519631909332449697405710765585624765364656306648525\
040502318533210000226444560842156444134332388429938717999869483246971070314042\
5056387940441433332936424021742781590432637573472971538566048699`346.\
6970204800206}, {-(50781/500000), 
        0.28618713783224435168688040929294767752034413393879255677573930630084\
876624736466271238513604612675474322493373985936408777281213796635635000747678\
620908428884076989223276640341839365318760367344905966388822977183841092384313\
353386381512002149764111040484803550181659046568419695649696728219625970488906\
5396193742976424447079171835264403030594017725538789577612469342`347.\
54334988872444}, {-(3/32), 
        0.21397201537458396709668314368893775552315018960847352433493291490002\
007477038251741251558120767734832386550196998262668514236337602401324818920025\
777432692280826559795617923721513232654067958153075544892434723160546788811039\
754340646854760008646206931520130574236367640856473857347138139625000942011740\
2708321206562338031601784933780304488055717982467686262817748152`347.\
66964302274016}, {-(42969/500000), 
        0.14866251658985537695656750595142994639787243366491923873544105534843\
365528842664208182002986950879828352824369273226016849449490283120447664200913\
333733182868435780364072614473028119836754097554588715347354606850359366637267\
167632277951297090960741353528766941136231365827624787520085595895955399923786\
5442517258640425630170574608038843812784652675873112330032839434`347.\
827798519644}, {-(5/64), 
        0.09034013793391867906102135155024063299925662089522122319407948159539\
934426127264902923617530335157143487559568280613475587339403453680682441694127\
532560382938780856395868480530331723756491298735182318713077764987290471855491\
488039964108850163317183968503605564274209945508120247487777811029437845644259\
6731760956176808307250023912857725275702647860465000572494423823`347.\
0441192506808}, {-(72179/1000000), 
        0.05079901132277912878719689531765981707063686974997501082757596284081\
342563896671613617896541098661653811884375253935271266945600230049279744513745\
189076229174154911801844638956036507035684936317720227906955308056539452925528\
535484169563860983414506015269401647713988477313425072582126164510851011237495\
6162315056872312884753736254960153770554853266399824765720434478`347.\
2941447401027}, {-(4772583420154677/72057594037927936), 
        0.01615539590375310259512632462591980740939900680978681409098134726232\
393490243730226706846254291535364904011573240499218435104029986723146600203836\
397781847345457737230351886322372022141089388261680688554055640993953490410239\
924252889381735117692366879421927920720353905983349045080208110884258972310328\
5795237985034112906774841395016853285306113277198799555015040314`347.\
79168239470556}, {-(4101/62500), 
        0.01300153497232113264298762314140139419692753866748189241740670196027\
457859399739264522282911695452976378905914897268097622081576548747944046667487\
445712621271440439342883236364643845639029549598406617904720156521758261548681\
447057183269594082737497552070235719114585078997794019227520288945213348033946\
2128207761429747016608456098922113164530289561659826255854336152`347.\
8860053714889}, {-(1170935903116329/18014398509481984), 
        0.01004593476757910266062445289124774718318006631461271096229539268874\
485771998141986392940219208771834050616453166800528392321198854024995790421816\
621556373911017001221713494665271978956024452932805305252775717279311384218620\
165693981830312404485622079978254365653423573778238169500171890815800759732221\
9895584728066652472745864667982729569999250017207930198388193889`347.\
99800964622153}, {-(51/800), 
        0.00556783483899674011980304286198593131081303405614811364725452992109\
442480517391030729339624791281051370036213200554899129080895277139846640919699\
106842011094167638074281309706543733018547910480818581263396979003411260222335\
602809537291422296857865031505282044320690737063354892424139152256215755079076\
2333764816513563084849005938947686176414379843486876514370576516`347.\
25431365586445}, {-(1/16), 
        0.00342662887074551567843121271316422612402370081396348578846978901915\
672841632660410405701984812669556076288812281277567229200192755991597329444985\
852842407646280508409996158768992320778578171913540489405566920153668372972063\
223126022422543685683537641495070166253876473893033826856413351945954644715664\
6893540367327697018904961222204972299737835111392808556199787167`347.\
4651329303281}, {-(249/4000), 
        0.00320830584943620624988397126011667405767777294012946746417018217222\
365852702112633688211762687503185479739313112711794239294200456877427106004488\
225972507001507132846018173864662283543145071584424061019451074730342278490042\
467234634615707514262493962281510410885075173492156318281335089355901537371091\
172156380876485182584512439723160700980434964382610192492125797`347.\
4937242368994}, {-(1116892707587883/18014398509481984), 
        0.00303594476824115117508574038218034778943813767667015177572474495601\
397670548728183783555094645093593551049245519069465150939607863204687434660108\
088713285534865195089309072701518043895687252537367517517776757765482565936221\
633631965681922410207938071956926966203056150006530806437275178202317742171088\
8840741999562393952368031733476258076126985606459191828773471465`346.\
7773434441606}, {-(61/1000), 
        0.00255428180412435272735671465420917952592059657804403860951845773432\
290589903466153948685816661726635116807772274001694556453378742033255177740471\
674069522533234529774920857183974694824465238874662736804082418543935658808051\
488082283574261105375011306477438815229943805500238288324667484762669917797639\
1104696342379529235093209315278735292411263901281121322652373584`347.\
5927311903832}, {-(1080863910568919/18014398509481984), 
        0.00229302018517019929230195582781809032978922943510952168682458612411\
397820074556058648385339511042233903051366535248346766856772327028554638915481\
772403850733369116112023453094230545709024932402150933978154895515917653104281\
917743439974944792366156141557172689566503353577532470960583225609785800789821\
320676904686573967671079108361722283769551183889328938092574047`347.\
63959212221323}, {-(14824249999999999/250000000000000000), 
        0.00216762817785524992573770819722246144239532095260671249595400710815\
132310679942903591522416597379199986603487119454924715295123710086657824041712\
925383820583664322081002108683244305387941303903369897632171215150699501611666\
453331412565210909946159000840661695323630992812045927180866115248920772753540\
8907144162918101667962618386334439435184795475042387303803953212`346.\
92365252256315}, {-(2111064126769771/36028797018963968), 
        0.00206646258935600140438145640817513414103047949059387267730339891678\
821262079999629387080883423408005417111084549994491039785125736911475392380739\
236464331253055634430999279310594464156934211909108078650530428818654272440719\
462803790926835922201649001495535732562817511612576833949102697069590598635530\
7066652189500867899811410920035796636902956468454736207697134165`347.\
6847724526535}, {-(57297/1000000), 
        0.00192086105817578487810372035909362612893667496314066262791834212367\
720020976212119175799735799359940621390870675955995710001248411793896732063926\
380112436047928549169892135258439421595896827468579487499190435774195605363466\
282627066420580264931503514677113971794187708696502398791872700307575867808503\
9890776193698821807563916420132237243107243394715726447948262731`346.\
9761413583717}, {-(8070450532247929/144115188075855872), 
        0.00180363677842384494661255021657058217443875410942975346073677936344\
620546833797867927389650219144470831643574024342877439467513157331341452235704\
460783429858952236186823359483336479526188164079325525292491848833830178402246\
992722674714993756682025461556514959823665061794243095944532272974958258863962\
1757535741129719472255795100643886749813309886365081469230232882`347.\
74385091746416}, {-(3459/62500), 
        0.00175159681066533515063218166705568246490814637280681269928288904495\
616502287039011732251920863278968854463252936282511408009557071613043754965989\
690275861612656075600378210007511750114664159668141221630576543055186987423345\
707139266146276811637790564924456699123014344732561515132300932278409674842076\
8029425506539982844872666279672363304180066877852705397342766325`347.\
75656585424935}, {-(7/128), 
        0.00170386981986642657775726516887638348495831487960155895910713796403\
773779236277376851992152723020653939087346800007220016678070845536574025503418\
073545747359165087552211539948014628675764431996361915723634690750239214056311\
196823161945709039788817683818038044754277613267745505584670714465800377321846\
5092998381297954615515571884789060073489003379996923306611767346`347.\
768563589542}, {-(53611/1000000), 
        0.00163387133124283163470617323318803589078466534207852831272542103438\
774101527057973034040323936209404487189675811824808325796169701840144533536721\
668250183857559679340466229427099141037676520336718063600374182932715689708582\
878841741541357660349687800349998946108098218454990685025843451359670785436405\
8067785537576468489435004258867264555753107869181818315656431198`347.\
0464194580226}, {-(1892778255710825/36028797018963968), 
        0.00157254341126654870145181782499432398102345915003865790430312821515\
088456107802255038776302237256731603270814321705724379825463212290405671200090\
523600466944706047096917555601735631227844483153862233312429336448899997623978\
339834550672676911517102227405504820808720147605366343582899987663876083395665\
3316079012298671607433562153270780473891870249894778529117329151`347.\
8033973566851}, {-(9941/200000), 
        0.00143536075318530089832392939821608037706337305536867395670255720587\
017700423567574456749609687832770843032615910169646910897934964757044692579815\
937719113396636316216551469784678368973500707070644851683730028243234441521901\
305599397761302892167107935932474563816970201689463480561917763700179236939121\
775854716355823136869817231048869819814219468901604672086159406`347.\
8430389327784}, {-(3/64), 
        0.00131665737236897067578437538674511110282839412489504062359363269543\
784350683301872629788132462115674271084749619582271533897773890449527411960025\
335927444428029320678117876424124020492074585602259433992597622184950325886583\
219956813669928366197321195342174577672138693946451508189320992486835225910784\
5473198461576171416246423087811386728491405142494960443619386527`347.\
8805272247715}, {-(42969/1000000), 
        0.00117934328555795887514230673800957944731639011312094629343683248329\
794304159694405176709770683291504252526100371083137183438865458429023323168150\
321528230091290436472028001530010910980598270353182083496833362979714630562378\
414655003314632771781064402206675614022519388051100095811983889674544568570147\
9982057587931863587686419124060609091703935838970455881223374608`347.\
9283597612127}, {-(5/128), 
        0.00107624914952818395528569329324190346316538610269256707146046209477\
042178544841481451380570917815926503629204102073425378174926792436296634996906\
308348553483016581845903498828204805418040526703780995046183327339313301775062\
980440190840106053454046000184302557876184891896907623544284354704884612422440\
453447745871102960331172305053921437438303700568323084660701731`347.\
2277244892314}, {-(8789/250000), 
        0.00100278118441301197290142769475430458716785897591676291460558120059\
310509073262913263482132521469395838840567034309428138977719787241354945897011\
187578685920466041850822643056100124892066470483535096937700456767238933148688\
077003412648958175957157115796635690859013559340432268447208788036107442876029\
2761261432142878437074125302964798265114772435829951581610072328`347.\
99879382347956}, {-(1/32), 
        0.00095218952808840300569182944479614012861091155527712036001917074638\
391518617223713069787600594750573984485072381310572426407889965786675256132432\
630422276779833723768430324631543446653346037202119783111142371863336868188496\
917678442195307417244262629102629156300880859053903615734257938007133898124166\
129375599941630567631475116604008782891662888086169723251446988`347.\
0212765990833}, {-(1709/62500), 
        0.00091886174382383774152284761140881001481802037546485210087148951733\
893360099815652957659260573302201028835186223560363835644105036878654255123708\
634073923714963884149610182994657920102030018203279999417475164217715622673321\
340200460357008959598699260891895057448839583821346112356648464624410930581786\
9928490072494832286003126893241228569442280040560236287811408763`347.\
0367498296492}, {-(3/128), 
        0.00090832328482067998666896768367950335941742730971088264145549783971\
821165530168242877543051374849162081886682855899245981309739320637559131224415\
587943827282102570942785197290664972299256569065610418323640482734557489006556\
931570228376328705252488342614483251366614869312492883970943251427138284030632\
1598929368573559731532647679020073198380152147824530982400169138`346.\
301396863058}, {-(19531/1000000), 
        0.00093142444071960669414259943809949978185612830660488712389417644784\
394107837722823413506713164585495106007856643020769278218764669172178112188973\
235213944639557498575429420815551071173945756617082016816065263807742820906891\
884637454814543078476409266174834395759806668719108952278459838541525667216699\
7956499198673418423878063361060151368131422703282048654759353801`347.\
03085237030024}, {-(1/64), 
        0.00097472463320104896561361978323777165016626583990877306789994960343\
368721793356334680695524986099735420732296423546099091064839652592711322514987\
487994111996634554699916708942354502497460815389838520709224837186509447033801\
639495804540731547029111042339392232710960522302749342172594252547187648484993\
4975831243983008770617900264991552067042431332551531430616838985`347.\
0111180583243}, {-(2431/200000), 
        0.00102518616255276680807216075754169458760995764724889227313615274026\
178592889492763197261754264616932052011081191036165012285715168882452212889887\
150810372662574596828484949954256654777656346436609120104014898790269323660211\
770638940788962782088620713125873362979470024789923256026926231502491610738861\
4980242146343583426250314359695211709736828747216253848075042278`347.\
9891972643368}, {-(5006492458464957/576460752303423488), 
        0.00111946881091144134468732718340649918539150690688178331874538627528\
857244214633338268859358358475413638149551340093559884896846654805875442582120\
437880061417234879016334713433216578226070033530681494091957331790565752699800\
471365701791249073009349684226355848754925365526413117487211255580150689713327\
0920354429188039995613977110713177049309251273406430617287462634`347.\
9509880016274}, {-(8249/1000000), 
        0.00113977481685415367672708381028105620966645459796021285472687255539\
794732867607184852921024695930175290925676881301204619262960801172855500508890\
911087491406162632189593636025792923025385368257907353091131769735657053329999\
516118930996064506729082294871888404593204553325109929236413664281249880889983\
2756965579789237873385031464938859967408533454275402124840317252`347.\
94318094292464}, {-(1/128), 
        0.00116279345394979399709580927607513170015335043747484943409834850090\
158398987750594219628645592542213684954225167024087285210060162847689146487451\
225520046123519969057223500274301498613607695197521930824083812091303944544378\
231299727466545683397154629421779924716355069017218850909217866780502038857292\
06210326314560392942537381771531114340917630015275992461936633`347.\
1941347323003}, {-(5859/1000000), 
        0.00130098410370471467846498989512460041702372137492395575013546992074\
854468290586913141073127466073315867826586744260541160238322247879363264052152\
501886038797220547928877474073740397621651199408668972454633979307693713968772\
562437174288271172588120289843002754828152187368191536070222735692248353149824\
6656533627330646072838526762111575803471534295734545090234328951`347.\
8857280099069}, {-(1/256), 
        0.00147465946314819438629283973366817627339959330985617074655427636368\
344796954102807619758871881361750145997708729116862283904961058676774736453325\
380110482844518278217120425962630573430694335814737259870279633473846476179556\
622048311887373166590891647329564817614685846375083082406062556812290242015054\
7787076780501966270511482742728084336326403110209781491978550522`347.\
83130825788953}, {-(19529999999999999/10000000000000000000), 
        0.00167384557280633884473709519056507518321740536669325398711880227603\
807235829254525307457849281700814711286196540857199298531534256788116475759642\
557969229880312229139326500547404099081939058116634539546071833080209759200916\
937165890058185811329382546701453915344897902016858873650238800250627214937309\
0964123303924390030412845745533955981089348286848184083147653347`347.\
77628461203676}, {
       0, 0.001896062406437933396897584748452758882932843325391759050629468911\
606272802287139081065962540578103576880021704119752484558007319098984121414371\
585408834826695600233869211722629986251661993701345983340194933505878094303485\
001121660931012239784910458025942349000360576438910339708657016282870986140539\
503806205245786356859358119187698386079688345178349688246455311728`347.\
7221473725224}, {
       19529999999999999/10000000000000000000, 
        0.00214346709691268840944635708249660638389058431063729397652686698194\
103761836268488152576537565321262247333556016564616958059742856818324372810098\
466827148546072763644296716993476373229734739705814499829901837650170405182526\
759544396178981642311163099556537807923353699041711224230466488671442561510429\
1664890384254025891364805161878174160507121499267950153768140175`344.\
9694790968829}, {
       1/256, 0.\
002410742477530371060326934260932576927045866412683152168541160177927077068641\
293085485671207522650835899288598621827683071851883420989601897214693014494420\
399558065388758403263224363135342864293126930803862934227427722895492289547806\
540003134035119971942285915484297957680487006982187765374572247400681690778281\
401789669637736477979276165110251021073309661931655195`345.9145578016162}, {
       5859/1000000, 
        0.00269190934728488757382156434155827640048780642885566838565751742328\
165735118992957449355948221825615073207671056065365401053160371814995959802849\
495564009872434847785304454157088742057381330438764043080161753424942720006955\
583009860738038552879389806796786521325382498316466293062578928743433995648330\
5317280773993744189130772728311915898239461939402469933150915993`347.\
56993956949896}, {
       1/128, 0.\
002984562687674869448954767656126658110369120024650469147725225732457901158012\
494814160329942232976404346300210689316390824668131430560616570269775431992017\
535724997935746184011916966207946879172063643406947428754043759975120060499519\
097325682607940094520075100213572035064214591021211200675749639677360937493013\
901103840278010033177581637813451802516832245670404145`347.52511929476685}, {
       4883/500000, 
        0.00328722304455394935857649335752117319648762517776390800718914757536\
790187063360977808523878812467711747629125588418631494788602533378032062246194\
446099908574282634765551575792120143298143097657112324107332310975342452543518\
681894242952061841439006107778584871916031124012242102191992557166430120399437\
9668017837423028025969746952240089777334394929405391458596247906`347.\
48317082718324}, {
       6755428264093359/576460752303423488, 
        0.00359921685256081136164848368406033500198636896520429212843686247874\
963298511753820744397161317403803329923594746139521192860247155867240480125420\
044522215412612630387936405939423650250838528135683961645532825065449263852640\
114894012068231949833998585705791468065677988881498157094716146255059816705912\
7342676625148174995238746831208926902976537541764518393138270616`347.\
443791986347}, {
       1709/125000, 
        0.00392083111760140431414755114039457346482556703279522574268270696847\
786624033406823059072307231204883376657452181959755004836320159627931068393764\
132260116879264343412031629966295268923657229636018704674362009073322916676171\
836997493438164396233785766412161828478248372975094383113602593144925879939757\
7966465292895711123445750518330619511570135857747141583619133487`347.\
40662186371185}, {
       1/64, 0.004252340537392408855034967886828633895281184544308792020555179\
084016193619481089389692288413726394536794422104219567373674812170678423480224\
804560122089794340557796603804391628849730265874082143004110258781771017595994\
993626362997237338966982400507807503009635216638228107783069193305428565817175\
113529489871492615416731498159034300842326969986164039135310368473088`347.\
37137196343656}, {
       8789/500000, 
        0.00459472328421632998643792186018961064553526216165078175725835943743\
050320606666760468287360384388119598382086195582619391949724532210824383990897\
615657166797280798810233079587317378373010641015281592542659073999558496334629\
758040680120841685137225184275769347855941278053985295529396861858692831285834\
5637865227910995870615601987260350829877554699268219150205530817`347.\
3377406387407}, {
       703685640336789/36028797018963968, 
        0.00494966393661082956066373289817049427583467606926565118835777273788\
187110744558482817184495954534096369547832973965530319945317822842543415703104\
043004687112476197611152863612655819186335817120003622514426837639451417661738\
002385003230943057478314566213129617221840066802533442621593495186174201234530\
7866975184013512350919771420280383121982808097977658999246856243`347.\
30542428701193}, {
       5371/250000, 
        0.00531921006809727092306848864383827553603153001431215629263744340675\
419791478920543706484688152595767875491965773534249452739056762155575592133339\
636821824524540136810862807510246302618781471924778187692480039885486584842610\
088753787215578307048900020777144015389670611317372012889562800985339078976007\
7191976372378783721575380709994435195405602150864759022053784427`347.\
27415285803175}, {
       3/128, 0.\
005712351986648919256060557446325792817026791541766836443905539625815687798267\
601499608409801353558353103680279415993516887967297761742869157959379498952136\
318369641259773801918965239815596766849600622368675707691468911935934473101987\
753617291104271414576019392900902714862446059370585124183980519871587593994140\
438421287170215595770468057268257921820580213592665597`347.24318503982613}, {
       25391/1000000, 
        0.00614773487642607535930433786209116304740046457221175914765981152800\
241688247495692396277169191092592256440710504666232917460707296435738920862990\
906264868589692664346783904972272203751926250556583534580598148186784281757972\
276488990982619603066908087820744577042544772094149714922568691737734151534176\
9771246769336216469406317146687130601529412404819975477919719215`346.\
47092218040086}, {
       985164219927147/36028797018963968, 
        0.00665430616410910091369944540431491567022720172224615418204503845966\
332727828568555527500646395293210183278257719503458001667149452903579029389847\
445963261996379805027287470535041826662677301286003037908773597260720118003978\
981833636809463600831213230091569407643010501356932311693072086500522553296896\
4167473441911239480877073560617795692750339436012427579364968128`347.\
17689722115216}, {
       448/15625, 
        0.00705320303106469265611617075457931538289709755778568771765264869161\
056552379761587556784807362221880190552804688370299891359984461389559727803184\
641989791461634088834329177082632421089538045960351620151686112434074890807319\
522250860882152844720250762908648332508192274643705299784011900846496055786943\
7043089716260389779703244861648182589762501771399192975954126519`347.\
15161361452465}, {
       1080863910568919/36028797018963968, 
        0.00753418689662679590914901830427669978915462784482384653415625974671\
760866298089226562951531946903299845967009442777460821011112157331885362874801\
727008048002668552685550158631301716882916323902507328383295079706274125460994\
042442397961140899079526605328318495874092925305638860839229698513362685266326\
1774806542598442070638246020535907128747417748468028315198315882`347.\
1229636106835}, {
       49/1600, 
        0.00780142536342290648546872546415981987824825781048215868508908916933\
007736035872241156844300778607012677384154902456448667321585538414566165514613\
397276664821347323924253335312114061692093042143508230149287446430669731066769\
315004935199995215996138945349004557143079347998923631216632283185911357844648\
1135508739048420995331970809226231022286913223575079307446414284`347.\
1078260420639}, {
       1/32, 0.008100095398503125318080500587103334866076486816462100204936280\
473050464709252298535446640798740174576545764696938306326690200709398213133954\
153867573098463513110689943468267095012939107325780620882977026549877971745613\
479520178577785274667635270139598311588187759653415702372188704177335756551155\
1857056092903493545931744621721591874312361439422134694560507979762`347.\
09150986620784}, {
       253/8000, 
        0.00829474121804502356666948439442361517854703901713816384507058823636\
466544125899587711355707208061025496731503622189646655601721438946072262790970\
232466725915191557618394159188772098925214048414822934456094146237129959632277\
310543424860378955402217392040081530652186481979077723402536972933269777105757\
0775553711870769772616497350457138130650437973458572550838328786`347.\
08119715868463}, {
       1152921504606847/36028797018963968, 
        0.00850351017819361490930452219549152135765924623520860191699965700145\
677975770514199067814350267033787437659824304862638812810209758214412380067082\
193028622730172127950294247574124793841645367631473250365122173259885856540287\
212415539288217042156227185384910331148518963359160772386178840233792587777459\
503172751881473856573694021414146297427361465418339686766222768`347.\
0704017641285}, {
       4047/125000, 
        0.00873665966806489735743972399661720618447914666373953466681999214999\
732307911133171828432544021891389490233845626603433336623222276090118343448840\
988044812891391186176677315414681764743686276901050221020358161741287369212378\
102324709423318718614513311163033741615058440085561279782956883908867273822082\
2505037262214947659122263007602184659156387947010704843180688186`347.\
05865458166954}, {
       1180043983002723/36028797018963968, 
        0.00927167132370479472457061523415548694125157736025557695566662025354\
173814226103935433906570956679635337876483633179678584325410429959232309670704\
674703733993014385603229972248060483638311756541742773656421668543220493597274\
471388990735080990259887365303859234087598399953606078912122313320553557296553\
706199876277304290635123408216876370798289821876154879556593825`346.\
29247928280813}, {
       7962799999999999/200000000000000000, 
        0.04324505417677340036075536796180606230163806512446296608534459902284\
418149355281194338653585038860223246779444672143956470151063483906591363748670\
102682814546213068487465327758787276794638242014587079196954767541375067512720\
135121244919329109285160822059443559843835204983886521006547294179937755809559\
1622456754406026529730523345812423089217706359581900188567843345`347.\
364063554478}, {
       3/64, 0.085973344333400344214261944714534952377771501281376732176006637\
781697629599734707066970864448601698339637596854643389062777372327565205540560\
959485959870750110214170333769046152769585999975026893263040856520024581231303\
572483907585952818155645423592298611333604682355857463019762933326741007696110\
302759138502350410064777497765233553252031036447407212799314844175988`347.\
0656361790278}, {
       1709/31250, 
        0.14114137099081438046182104585616575591341488154529031988682968830874\
907755486154414308810713412175588539387919043292962243019818595915664448056188\
593944215294647019705290987721684523917401592330318262086729501015824916622318\
381812899688065800101138733498061288159486705450263202830123738432557061171386\
8886926744087883696099846257005804499527510889250855847294673431`347.\
8503456683186}, {
       1/16, 0.203782905519659045882094967880431965043004024154315186272584584\
534575639664506512944513396981341043170744344662700421279921672550634354927626\
704928905841601759672743383197317421914935181274796014758576403728159793832098\
789063802792468515031195408641253905139482075320750980929702560327927898582177\
039052729707030937576195718993900733658940286837629559843806625666909`347.\
69083224991675}, {
       8789/125000, 
        0.27358186946568344803661041748785094250260787624648278587246955073645\
772067470224026587112721281209729202645526974745629606971784761023695389607307\
154329376937077861636102739169107604477760154135868730446114614372288613243923\
902540998755616037183347284951838386159271235354296439536209849472271555375454\
526664146185893837554525401552548264134744465184006540295584721`347.\
56291268711243}, {
       5/64, 0.350394492114518071958586555749729024605382534614736929097665312\
477860183745793450832777273160134681572813157647508322308848492560675013765900\
041599666484567721106004954730470299055294641960225410473596472265783270906717\
263908929763401334381284353110902308078343854374100269912194344429971326085433\
020987304857675341048098557054669642757338799962928511417696009707578`347.\
455442729168}, {
       42969/500000, 
        0.43414135053017061024063294555723351893815022160190693927878803372181\
477778101990482543574773787159119036172423620352652041122020963279996891260880\
178469204304936480908326749359147880591038777201615009191003523020533159119452\
413723105497804515376842065647257725897469481098672952815180650140821699773271\
5881769352747450232991350923010743072014759739400484343249310484`347.\
3623688470758}, {
       3/32, 0.524777494622732562340018648162601581781862763730888037292880077\
039732905236440019215211041430560358155129534805935584235558992579381010589021\
810771091788224252557609476908131858975468956163630163908309191517915419000367\
194929780541131930642798204480512616447490417264328575328331860486645685136565\
88130015163099579227575706764182941866086780005641180079344940078445`347.\
28002479819554}, {
       50781/500000, 
        0.62228675033262464392789463749694622087872642889539563408458896777868\
803156849268231926060854419346044429755465855493917130417499487868633891077337\
346350118495072296968698599771056657841776614966779312127115221900794064369054\
618222204798590706907926847419826293984222278269692289822204966894341509485739\
692773767556500668459356654294327968978003730432236838980503283`347.\
20600944587187}, {
       7/64, 0.726669358656486039968096092471084819628756243205443751642105020\
739587709406944274520047929340605557100988173017883317389846429792237967346495\
647681904564495683694431108164106155927222529119946454488421392633675967390293\
674860471402414677488292933433313230361005657524592990904638933252974902124601\
202647131386415754069446249531003508586648104150377263521000754207227`347.\
1386631522424}, {
       1/8, 0.9559751121172668954103044497754775453611738336660548573328839635\
621352151942515303428681125825548344172691187272048105725049914043818630526082\
304222240626163790246715860139186162808854126544548912775593609974379094562142\
817336248548255512961552198729217583305828373463082132985944292703460930926960\
09659121418306264024115065137824260865662638553046262172352474948841`347.\
0195534140114}}, 
     6 -> {{-(1/8), 
        0.67743356301005849658694997521403373922350717199412271833293842646976\
196500990869958552274321332432000369676990906349568179292545403261979451762405\
810364509832052269212946427608177550931191019359751260418105958631560921466172\
218956558524081792503479706676582589287001757671280812043195441724990033635848\
1799293544144859574433159219100428477941556895229479541141074112`347.\
16913329031763}, {-(7/64), 
        0.45529088529798219999812425769934266151659669210394511277241597379008\
265397192944294892864147661443528566590247002644194515466382002953898430291918\
627101329589664252840269481234511228620832636775094928642323796739457269863668\
693611480232780706196469727569703507678888212653305002821965355354454514144670\
3921435971656698223174757719632093802012863155082758617240250622`347.\
341711043969}, {-(50781/500000), 
        0.35702707017375787865866740242124062466598505029007330001119313403643\
463133031016473288178712729193007924136481116715917862589807456276380595664344\
765619930081514921850639051608117546549472099941199198147902865569693672385461\
476647078631729454798589882865635793165456673277981975988970371157179718990925\
0858832302623040152594951433887867289163871587169215729657068665`346.\
70693616447375}, {-(3/32), 
        0.26734267444839708476161250785731650832691699533183708239377707251105\
151407711373561066790457101956608576078135410491211638721472987466006474279965\
674787623862042046303002418236295691209420414104897966628796310232622971145441\
316193141249007416166301888245421953107505384584777262096279428453165655293886\
8663658894805598641379980410469417708169584450943215022772782274`347.\
57293171165804}, {-(42969/500000), 
        0.18627844458718926379437013162979398399055396924917358591912686326298\
006225709443249813947218462638197771891996804780543891691141320970457182016305\
143777177334060036510047252871698973704716340869711342601240396272365594851149\
414688729862415702641218103369209546956272159101368231841838075953011612625562\
078177851100656652585127415116732102869405186035983070019459488`347.\
72983739705467}, {-(5/64), 
        0.11393570690971189463147856702522560474025134866227947978109610756242\
068186347358524632846900620921531928603251254252515041216511684602857989995237\
458121647275152620287355693490953126381992334924665826984084155339248900888773\
758006646459628742567904559534136785379048364822043309036007098622422837667167\
7003282871425714702152975776591605640446176055821979244441435884`347.\
9433401487599}, {-(72179/1000000), 
        0.06492115456125619073307631802856676155947494842755274045767594923403\
146446290691091978596929804033183689159570347062200797447022942406520973525036\
854410385149820542993885221917014374162923849338835229126428104434768144303144\
648223017318806596940914737886291925396152373757879846595705258565149618147220\
4161587246155931470647666913298076827464119475240108132922781642`347.\
18761376526106}, {-(4772583420154677/72057594037927936), 
        0.02184814177688750087436494954060045341816382109035220801576509617390\
578765926870724103247447283842183114999778125398618878993993187780085081235995\
397080565774171616973729568929829678647273767702240147025608014958038728905523\
892190553865715022496564912967258231881298101407010724485446467430172902873209\
5513325703159085728792244119893394251171748448076076537524573393`347.\
6605854946369}, {-(4101/62500), 
        0.01785842441918438203089765100692165212948303927285731786619139338901\
761664078369408129098486944080592077042601765468871714341434628201190881129576\
252447712469592317183618498870132128278177242445178321798516491756824218714665\
729772140242182422974474152239125914843375239268633759276710806910909093285601\
913298451016227108500507066925475113402866641495536016038626037`347.\
74815685990654}, {-(1170935903116329/18014398509481984), 
        0.01402983414183825029102161950324677496182062384804900843466934894375\
971842347306132677326711125715049199636513132843706752770050413717743785693399\
840857386817083574079293164236066178118639063708153418064671749738268756135128\
092791312679618318573134287564489479105515997752788241990773081411039979341070\
673652316103168133008379302619213033615310785922108941811091088`347.\
85294746309216}, {-(51/800), 
        0.00714489369234896703014832131847553222824936131816239725605952288138\
529832671943454454698488593971207462997591290995917226078829518797944911605129\
158412269533733295591458825225834947175950984558012992557378093648144748780189\
527114040720246768974047001102500124353601220462232134603086133095704424591730\
2715348016020687999142669647059446189843152689873379387357103851`347.\
14600422861827}, {-(1/16), 
        0.00355358133964478232397380846690374040767124095856679122715302062634\
138183506945245433818663292346225775809084102026014842891647812191233267710396\
941163665865922812835175674822227182459709613546991394645388594256763089550598\
568787837877344656447062204113916175724319699277449089831691820310001891401331\
491351625814496623689206073088876006571712994448908771350188294`347.\
449333739331}, {-(249/4000), 
        0.00329767900578871620453357392457915428356651005253733216107478406476\
179310917847601206516124267609024909272784088916520077419853033109721694336089\
350324405291792818418595518147749917689586747486632440279708574978224131703674\
526405075938820716477195789997105355856138712515580529685938208442270753131901\
993147635594617891022152749708418629196169376548530937760822085`347.\
4817916206137}, {-(1116892707587883/18014398509481984), 
        0.00310618691391859790295410855655486255831426845523376633739256171116\
439628710506582687584686720952655868347152934732356053409626464004564490023215\
478288911374227402232738003715547738629396695538818356213249121804999017278843\
536839389463248941105867028987590914620642950041282316650369458819836994803678\
216788799318464969516134021876806895929055959318805462741725708`347.\
50777241427363}, {-(12369999999999999/200000000000000000), 
        0.00300678187740190678928657836666371910058010085089484890838723295875\
869656064157691285383306307446191016136087944056069913152150152971435825829064\
919344407682059000444974338901743190630516355159487217649121051273918087465413\
342701487441869231833438442924535206277006163826147448845985806841789566245713\
1474287317024993655284279531256206807256141452893580344979868551`347.\
5218980760155}, {-(8891907104280307/144115188075855872), 
        0.00291590450673309167408278275731586118789505066189502293156564661811\
078330138270572796170363701708078098689664577148648007374166921703656367732296\
318525526920253711438007338418224076883770855431056154506377552014459178945286\
760506027400686255280370923651115382932624525678782942420287690520535729366705\
1512979181759122847078277310633634352307556973431245749671686517`347.\
53522670287737}, {-(15349999999999999/250000000000000000), 
        0.00275413398931838441833531349333402440270803185962016404288317230840\
775864299153007885960933442954147834719951693797277721003450591644869694710523\
277403227881332233312553161086932656655444238214911214115524026200481775635425\
555024033721523059326510783114445720328104783730922347933804754980836094985894\
3063280029544327190481705271893483390236325311293367280808777393`347.\
5600149350282}, {-(4402718995717397/72057594037927936), 
        0.00261317109685543017951965460083753389997239474855113929658461036257\
015108941143633154642040194354986888736375514408429870976252494481671655009242\
259256707506031757953357452600269969836386493458927508416336599684092404424384\
223336313700495221951666150509461047516115642660869900744358199492362207931914\
793087237839952488856458486062916344598175719113634694824832638`347.\
5828321539973}, {-(1211/20000), 
        0.00242022765271951821581052087031696774411727902547048338979868630802\
421773201754567860012685354225124206759690578018617588731669705095571973810828\
491776789401742074995964848126480474879540933086626694331218613828141318108828\
654042885262807136990736103881051774335999670094994174584343374066384001673587\
269076080753560708794750667290235246853549087414297558816883989`346.\
8757810917692}, {-(1080863910568919/18014398509481984), 
        0.00229410114368320904938731046329813582280856584644782435544754706142\
522216102966476955750738931285222948218293180498841058125074899643863272634045\
679315601577689235578934819689815177351165153779246490850373196603364502946424\
711926455842899163769369344058253081832711992729596332224875848132201204762806\
0044291538177237301319633433793663175785218116260431960393164088`347.\
63938743858165}, {-(14824249999999999/250000000000000000), 
        0.00216802294927896168419288061220703994273056921972822928551645776355\
756662898766142792458668162128410576775247124039955654635315024447577352859559\
910808232429006897115308653376127471367237148679038789769351214889723757455042\
165377182085172501186282211797016893369119131475223330597771027026222254366751\
6855012164232462963045647135242373117840566346182189019516944844`347.\
6639361249508}, {-(2111064126769771/36028797018963968), 
        0.00207509187272170862628652599682474809239387582368785295841585712164\
278737951189897548125921945066325341244047592881343813291390199519562973590261\
498519623011164095010499708951427182592130600770810928630689117072518307397287\
989708705591317922050127324238027439987941090603353527039672042839124548834334\
4938775270917700903749319708557200915633034356552101098607778365`347.\
6829626705506}, {-(14461749999999999/250000000000000000), 
        0.00200100160181468956082883152911614890016298403355119074107436850853\
365938995255913692760669173656579103452762100572321802460744509761672078677470\
114918277694746792744044287174279076954484985551068787832003717559176519798395\
943492155041831627872970991788220869452233571791273254667079816156693384232762\
7095273703668777018656933380849725848102456189783559235859789474`347.\
6987525637081}, {-(4114488619565685/72057594037927936), 
        0.00194122460308149638120651187978015997447801445680173458368236191379\
972822347673443398634800267975980402411528918741126060993513651375796516952627\
905520716867050118474921678609595861253461879890941288299548166482859658484900\
988098518264522366518726611107780699396557763287027425404910557305929376099205\
156768371111351985894889026775849618266886729965473089876066931`347.\
7119242130734}, {-(14137499999999999/250000000000000000), 
        0.00190349177914785147824958336269980484260629431094979641522965073286\
530630494317137612046134655352883001494596446001664241649971119386248280827778\
005361184228216766946511207117096513160992661187268104615343778998146797714699\
321113689368784772487687770868078706177426123184198190190395624975834217751059\
7744186538772657647184102088160914533950725954464945183603483099`347.\
72044899448844}, {-(8070450532247929/144115188075855872), 
        0.00186731931959536813117679117321461223225958594792665924835962532274\
058010446468784979056012212258196718042331076813749459195777486842653695120093\
842190637545600522434892967682072552438180472952195220278706634171031094462962\
168730450126666982268978960468110643333829674301843968880382388588876987272072\
6869360736692612824446151945895260429876146125194820694928662283`347.\
7287814094852}, {-(3459/62500), 
        0.00182590875478492607032855166917394470146369115648828627566225682517\
302516735070703524469778188614798351545165734030230762674865960518336265952649\
592522920853742317655770567026142875681365150541792664319634222895381034690419\
644750695383124831282624589704579546209778821908382387111683049237385528609179\
4185952774334635642447791919347816306544991548253914503530828958`347.\
73852092903803}, {-(7/128), 
        0.00178620659542492164157320556127991448724143840250263250870925032520\
730235804178551029470659884662009320566052650640944858557073488331668042399716\
066008611109545132998218310711846267017578016654897333059491204479669244538330\
156713693039338449171222367199468954723647534828746637490118288187846895859243\
6544286113681444613327769975973090120673317282455049452063549855`347.\
7480683113691}, {-(53611/1000000), 
        0.00172428959288791162346391290106459045090170012507837617507501817104\
065587543102613325766893116156272549531009067719882743677672167816068082406741\
034794831756143554184727848785429916263187674279976589997387199660500496585978\
675009136692676403344632741389935446640830099047433169060847114870910678274931\
6774682509327881727250356706319247342961514044496975652930164371`347.\
76338979301755}, {-(1892778255710825/36028797018963968), 
        0.00166599124924230179610635790613472884565708380403627820944626371395\
410448265780958365804977796415588755187684722033679675552822051515112650394524\
866827468685625630736741958922189477467505376639472599872614330803269525254533\
852535435496566108513859437242500013610311030829042316633460367933471686234902\
5333398375835402958005629575388295239532339735155659151660458393`347.\
7783272840911}, {-(9941/200000), 
        0.00152732431534086882380545990198780151317331758570458347779144567133\
221837863303497099987839069122316525334935700173200744582091739196909984411628\
213430299264418774429587063057092513702581184631147594087224032226464359025769\
542129545186950647242158712154897075843625931906044440485248458936655186189815\
8100440251474121686597795157226897340385870013950840450158602312`347.\
81606873412375}, {-(3/64), 
        0.00140662058405088279875036355834933867304499671361935197107091980718\
548188865425052251713430600245420529554420960318180345234420840302101516679943\
887667290102923851244186719543814500589597939926752409737793803512065633972865\
547893931837743736187724541636361648793587939226115966994789429069845073312684\
4757563241393234806328468921605527946409222888774984521511775232`347.\
1114603420507}, {-(42969/1000000), 
        0.00127204466789194950491381483203220615324463851625079380481838640856\
204794376609455317501941176888835692438856885743300484262016822708346453434616\
890660595987071273261810483151714234894286239413006228687354316409330321000057\
448537559515150980373863146260379725973884442285963534781449118732570124857140\
3379637290222116478984378142187986041264179581116685815174600864`347.\
1551349486601}, {-(5/128), 
        0.00117265574222155865427524559454930185060554247967396150317720900659\
073629739212154513583009589619165049400805221948252848132784807506421764010856\
880405459789016357299279845337309901334966610748107378552045555665076861925130\
968124058500679433054387690244890054976364231918125719731173043417294231270740\
2702155086191546269099981401518635480563913570664815871155170305`347.\
93082946546093}, {-(8789/250000), 
        0.00110197584456409702942158074362487326922981885928281871696476240010\
056150446705416325895873114448470527747370826015119933502873651220241899623583\
302225033744265359984741200019371446577294056397026721261963675938114752141587\
528764509327760498316441132293083328937915467786225230505112933493212403964316\
0574281151517945847255073325101143094889353572473772036731049637`347.\
9578279251644}, {-(1/32), 
        0.\
001055970229951658530862546336424071639585401120494902365789334138201052295904\
521323389760675370400109486963341255449262300266277427906270255533903074876170\
275284394264998359689768370909644962057647909260056990570958808967980155352892\
870132606462474936863868312911675905323762582882900430845957440521077980082105\
152908286657038718893997286431958331065856474602104954`347.23598563582124}, \
{-(28974999999999997/1000000000000000000), 
        0.00103907698010343674144394235946426688100379027618871871950514113477\
937642166508226948351115390297016075095590946690676720046990940966830871509898\
798325963307183725185505710047949861723751479997106232061707528644035837060182\
090565521768926788212934836614009126863568889489364739376667503755739691829210\
4540367218275097776068473224984318412365703148276842581618609024`347.\
9833522765086}, {-(480984440203169/18014398509481984), 
        0.00102882959284635780450364658252821538562621504350866485701612725823\
306451312141589936937562586489563372122567588641687521189193314669069507745158\
646145280043629792453856406031837725727851848260812788486156881961277164502701\
347311145859829060353207129711794819028415521880412486363408695499727650943413\
7796830850755346744193026359249123742224315750058301827075603389`347.\
987656552366}, {-(12534499999999999/500000000000000000), 
        0.00102578309801540672451273177300247346293418060525286582731729258921\
468169559074668192546294147205065717871057183352931867022938986992858541128296\
707750552371881029496608055894916365120447398651211835352374900429917066712897\
452204912893860519752427120905811557722580513562878364405894992345876609764705\
8842537612850328099894628594774442635286675162841941040211245072`347.\
9889444611478}, {-(3/128), 
        0.00102745568786278182526954425177450993953832022302793032793428532850\
468043024317457083991144069049658327258044928827985327849957274485232966007662\
883308575123673931564388765988837585415526971674040634013041908053224752352189\
328070270696872068857613629462904670742689560199256444693229827276502437957203\
0350188729605127384711470571296849501996566870267037349962074197`347.\
9882368993124}, {-(22569/1000000), 
        0.00103033764429713484969508887672169484163017139373238865205569418473\
022462915893761583925521260084449409095516748935609318308055490688398884620273\
963573378453379725264637193542073062570641589059972935895506268963856199294722\
250564167990474923531459826582388629472066033682787320187135987711369925244768\
4433434960757268040197748328866168672219499707816651207129936697`346.\
2837290544326}, {-(6254599162492145/288230376151711744), 
        0.00103477841078315709385860140435532900133659924586415846938720345901\
800448631753738358010541713793808313293607847384502491370864499313189744380148\
464702011460128599913335588448082236174713096532480373375237764651291562289153\
326329510290185337876497769735645202640650357745569191545449002681418605131752\
4096821422492461814331845256705678193573622032982170303450092795`347.\
9851526408132}, {-(103/5000), 
        0.00104262369465336907363281471574100924911331892964002674166491332904\
303941180756339252103450484860125423952962435199062836711913478911603746993702\
748566260972080727945713510939805833444731979367729548007472266346653232177974\
381090203787884037347979591538387303159592021185181173971224383058134781642838\
2724050556526551985059637651531086187075619830364222113289078491`347.\
98187240952575}, {-(5620492334958379/288230376151711744), 
        0.00105315063490225437705714498271055069132270152970094332958080297576\
592969448277338893408155602477593553155734260697866739089226943942039390166237\
401994031622475673906777160172963724985128305836285081544718460308740493448688\
401499861124166729358117045456292426969345657756248059591624814982792007730034\
5689453719911105501480410627375693951435650227560330782806993293`347.\
9775095060909}, {-(371/20000), 
        0.00106423078356292358600924144891315531403646750242895097578294442479\
201330241398242280526666514265565103927498434236446278501832978394099497751671\
315416684547529360750932951309297043872818645521690190010246628131282945263947\
194983382486117586644676666429749572584550278043462608122430979095628498249284\
4046840349388548665627828854834173686939809071521764605024111798`347.\
9729641829812}, {-(5072854620270127/288230376151711744), 
        0.00107697321744651708054868868366839414046388907714345226363888919605\
524952981408477730620903733206725793715381008559011514406817982313855515180299\
335164705820268900153641876463779772114686139731008202033217159005358862670040\
072607137589878610445357839609281680903933017121727227209514354730257588265381\
8041259416870784134518711392246570558564549445068594758284311214`347.\
2274324072633}, {-(16613/1000000), 
        0.00109215915198121976937805450372678398192661335172668495811073061534\
869605676094509766699269789060195449717688961049503216568314410430051781384456\
933272483381179653507144336219745458120611597342660026795321065326092585119210\
592914502081877785373159471124838467258099174728705676110942201869989461433956\
4301034414688453288537880267401047818788582165483230191595698796`347.\
961714070614}, {-(1/64), 
        0.00110964534202156872164235730277577249961269054893159630879699926597\
396842876874496157683479582246473740386725885660951646275150269886640198233262\
476992880271659812620599702149776687943701314716216529610135684421663674223574\
741248076688169084555154370013802788299647425875258374632009299107429285718380\
1956898961512032575446634760862027799052111766354373150413526152`347.\
954815805551}, {-(14761999999999999/1000000000000000000), 
        0.00112707386315321283235819532748472596891950750703127001541441377565\
219866465975965793732785102726963384064573181632744783518432536271108674005324\
815765220367770152755747326954854920026257966116863419173367474840462971229716\
176390999101871543498443881875338824266020020407849814054329519385671509705213\
0578927648404668016631185712101267048440694053108396417394646489`347.\
94804762139074}, {-(4006402228508793/288230376151711744), 
        0.00114690971300977373498250449284749193272183280085916590575939518261\
353802046613985943792626815141430237019583845293907387527014589440095284930780\
795025962692866951481969589720184417456535350878064380774707507606562478475848\
436099198695401269714939476490563862271442371991003859652195016524174059291227\
5865633326981824708739867371231100117345513088878134902129211047`347.\
9404707692696}, {-(2579/200000), 
        0.00117423846151802374318670936799442230828688548196972212893073326868\
745953451586457755150356906812575496683903649335413036489938747704555485566483\
266114086638756934729149042210373126210278920141850192405845878065474404436542\
113061933316143275055830253669447720189477421933139918770504745417726466732128\
8892874210966583503418752728293540788091977434847123826992930567`347.\
93024369865475}, {-(6854118344887705/576460752303423488), 
        0.00120813695269090101462073440565038693099744004332705150745969979000\
846965786109387714582963568160384553335053161288386214325736795786718419700249\
435216305986021112388312243179952125004641896324753776981381411290376152305148\
649312953215082255849983231133803336640999657703403513908035129444973424392978\
3897367770638917560462293559178881200710676309294315278935155635`347.\
917883831918}, {-(2359/200000), 
        0.00121175098599118144786024668024141286049770277911490170576770698268\
165218234262297027077829339805619924462045223680550126582547204541565972335143\
027672585394038719057448492011200539722065626831854004772188190176944863120097\
041613401264748366161101583929869031222094187083477656585597257872855876077162\
4248808370635324210986545163005396891422609661791228194082060079`347.\
1762239287292}, {-(6744590801950055/576460752303423488), 
        0.00121544043225831830052791222402932616396086117499540205707706622899\
672649830906734643319628630795100810001257655660661592678865575648759470688223\
862849907653239651686148649090695665656042676428990213108268011968457128172941\
288731210127955482709969382968421530230066351686545269046572769806670598833223\
7600916705579479446675085586094235065140660869411163898385361243`347.\
91526632071657}, {-(11/1000), 
        0.00124530118727587616914058860758625471079889701593630224593142662695\
039996977144869427338415763729860550665677860974428476869018118933887640411746\
493024552546067230812854590139160747363258194975711496031157334990907307380991\
686521593115838048101521268342854587329103989794439125160256263246707943452683\
1374732068030294664190699968755493949330888137001894191682534872`347.\
9047255978433}, {-(2968772874362631/288230376151711744), 
        0.00128033187180544677388366204605479033529407831869746174677866650097\
620921113950481696281138967571669178171632560976988416139669793607212764706024\
256483852436044958398178291499846919633236992241850930260177550419137034815273\
549656470325777975782500904633946608037263062627296786000727621972877677433923\
1910982002679353733425855291143257696943418294827632300076376936`347.\
89267744331124}, {-(2373/250000), 
        0.00132782522498078683356801122919471460799305904785835502306374202263\
753761468606160367882804636421555327948899221913197439616011514817357139887178\
302211301474477938611333968573356629252989764163201189190096913122379008248136\
614310236323984834774354432816283729050836001826987870409673446723232753014077\
0921266960194440978126830134427419584759018199352395466346781251`347.\
87685908522525}, {-(5006492458464957/576460752303423488), 
        0.00138819260482930505259446558163587171954896506833749674159436152480\
041379575919049917322317659366847662987757019797598731302203084218288291568032\
114924671689899546165007440228457148088602327994705552940121319197062429736267\
793332483629995767881771652566459273298162604121346448097072197242837025434141\
7046040746376216399583250973625153467682812805877970049668481672`347.\
8575502734983}, {-(8249/1000000), 
        0.00142622858227085593704451848548932330081549440635688336241775886847\
897795357438454479777198537560382833191904587951035723058270583053854795208061\
771479053921750612786648548352802303086731530739657987945710710727979952925376\
255396904734278758601868040370505753679942442269588851108392832831852449070080\
6589618752301127105136784114703704708159923142171012220010342904`347.\
8458108643416}, {-(1/128), 
        0.00146741054665684770398156273963906234661830954844484534964325827258\
869056695924965154569577021889247919745198102948188635447058192128608521115411\
701295791558374051116668738789899391163027769349561972395498207076225747146195\
541943385973938038868573682648567218601146803751707933932684482377908887805525\
2209067692123477493599590752704861872009689942470142297862547221`347.\
83344836386397}, {-(13911999999999999/2000000000000000000), 
        0.00155694010122075503004615623652698266769837775380147791800557837841\
652393884772211420255408289461847941309307848691266400189727724296104382638852\
398926057122323269883439198545093789161449599592426963169106197284399917501597\
246837330168496506008418767471673441048503326972389828636930305028994252126328\
1084513614014688364763967237613329869832456915389398433594559367`347.\
80772809533795}, {-(7032821178101767/1152921504606846976), 
        0.00165830511215986902520666153924084839001944330893996743565586019365\
169450654007733617151790558441943748418872895618745601082434863424316519673262\
687078491821629378050111323092144729285746867578662916175506281111815226424969\
961465390553873985782234262807468245381177184212222032055172490336201259340095\
0616297116473401563680532273637735108022236659610827432162276709`347.\
7803355604345}, {-(5003/1000000), 
        0.00179928756967978316653224419131612146272824001468847572136686315564\
288176342347840451000038877547337737284996664560384829994160206393323337551217\
658026933052298817393872686153879136563512594676818890482721448357813542436495\
552547724892702751569725666980167527197868133467204594638933579590551092368325\
0899605543656238172850684765508429390808238560751101720876551774`347.\
744899420343}, {-(1/256), 
        0.00194809731934926536935394075128516407118230027818362428226108954096\
493636909551163736161253074675534726549285058321561110130417223319971722906730\
498548965726776126218814922747775172418854749322566922111057879546518238551144\
445838832696743150951335182300745161551066096209711244231306647798506092503450\
8746070566811160823582185049199717139876812872432236590411300124`347.\
71038935125586}, {-(30529999999999997/10000000000000000000), 
        0.00206740351175303024454230303633373645192441141637635410180183910741\
532878633631295512501494437448768744698526722311374266879878792928452130029976\
449715229726900691136027999059228418081168459889039347765146151269165983816200\
739743439886461870565678577705729220828782917073522337830020120982056047023700\
9384179260991970600265620715522592739838039726697752438744519302`347.\
6845747503564}, {-(5072854620270127/2305843009213693952), 
        0.00218908224256343537629301696399485616449319638136863969605399555700\
475167862236812621268949007391554498790463537594611107828306121535654311390746\
196614863660006906638632244196176956393684673017933245179613583306988498171150\
923326105930927854449052043784511249873227289913986881241354762451580263907079\
7544222434463651316648096413867935609721714032664926304438987945`346.\
9193752324369}, {-(5499999999999999/5000000000000000000), 
        0.00234869914657868163187404948834718596169141136520799281596978132733\
235900881450498645783726682634813610994860408065861549576037631446470975422089\
333088723883691367067332505791706363177554153967200272483113411317006150624298\
151284590484363025882991025346747098260658173564364286773484461493397545655345\
5988191898979504189661603183677885303266789935097957609426697329`347.\
6291726100205}, {
       0, 0.002510673266886885127703165225546049086221545629781340387105212407\
026793803637098335362145155022168468447231852459849834382336832573125620802623\
599969140830282108996997430181678851117074221630168244977934393524354934703524\
644219416789957153608313801118568331743296980788038257380394480595668450420296\
677096302367923298107684954609796790159785724298462462986106721506`347.\
6002098016721}, {
       19529999999999999/10000000000000000000, 
        0.00280293178797776131825132444636548529697495612896824209483381769016\
691781100406312833429441922929728084673165203627624334601403283643988456744617\
966661090037744644762513518252995708104421389428547174385506837502215304861694\
850640211304928293270095574774499683236842034094645860117569181747105331385794\
4129942688615010773479877476275617203452025941547449521853856475`347.\
55238747108217}, {
       1/256, 0.\
003100180105951889813331449992357775206465952645244973516964788158573497294450\
746151620915188931360713151807296839069608581809246104446159778907634348877155\
552613670548241310461534078626844651291790107662018559179588406082335774878534\
707930963861779009001800424988117414125415270097534710676067912695163097322277\
047047538982368322291336812704890200720168445051544485`347.50861307495643}, {
       5859/1000000, 
        0.00340147638930227263109959039784788606886478595479696849324265238062\
244855709519314464315311459415007621906453687453497213101042337241309638089834\
771517081233025255867712258756021104967350309970468789151752984784772606348685\
374945666866329182263240777463782146410513281777627998545651004571165193833396\
1139925554186892769083458035070522410836210239691118043364637584`347.\
4683325392651}, {
       1/128, 0.\
003706538868764362071692230452196842951071909206704107279219697377923912406194\
782754448804305934651165457781978393627771459602618497384538067990142317976185\
281585498029191600338881891172995254436700247881278659812238112146544042840682\
503331943580862365564593258237319725293573528861709203525354316340748440639804\
127836049334288974820492356798833125190314277894125769`347.43103144127235}, {
       4883/500000, 
        0.00401489601126184459173911585156807828012069563704886532230554918586\
167369033481601345184394040707087478115534439755344286333959201531565650070529\
518279640668751063969781216468158824565443872103849326261692319076845666614611\
156751215248564174395402770059024981931755259721697202057985365584741769777852\
465689122835934356391904254794015734022965216034215987722069374`347.\
39632569878387}, {
       6755428264093359/576460752303423488, 
        0.00432665664336945376843609518501197998973311433150609942230364062836\
531900765415418752067061684367561658905439795611005518637220043948659504544323\
281744514692890883787501880225820464567992461617123024537518757873566397803005\
590481791814707523526584105036601374757596046833629577107892373871858987034364\
4997930911535499735596466107472179394859779704731107484095234519`347.\
3638475683573}, {
       1709/125000, 
        0.00464406846313946045684610695119227249661021656980124313056483136590\
989037238942093784582484331145779306753817699120731200896803975415921177746693\
040291694541979968556576996527700255244484289656075509216861177468327301802151\
443219429122458308511661889189121341627277060500458778599519507080135909307855\
9870783758370256033691066079590855582583486787932496664099043165`346.\
5927386969964}, {
       1/64, 0.004968722085062062943946073200488839890331373337870940242120058\
889497501443318356084970421645440913800426579983063292472863630137200255350490\
273500383161630575803060607827313285211598423103531074788056932758890515117427\
522234115169844280560022789391368923843303783891348469938745916260917170183002\
562376246625880983709410366826323265349496670761635404182676674672892`347.\
3037552939165}, {
       8789/500000, 
        0.00530068956490645896293029057300137652573528565587146687358733409833\
722700658573562841312637388955699280078847298639030084735089264013960114536288\
133727034505857766503600190755793396512824761756750117056941752131899880745628\
823099439429298958094653308547563866386826757461891625723908072139052639028149\
3890950167546702069466166878957542501663999506204752914533798675`347.\
2756676295023}, {
       703685640336789/36028797018963968, 
        0.00564067360047804695080515264901490814320217700432218787007352222779\
312262180583089304310739110698746114932278412403007561781757545648659784872132\
572005315560763748290055616689011366815491694510382453338340864547695802083041\
914428095638987712859338279007593931151866274207620748367355912505335486513403\
3868384266101187513805912188436804041439840372198538031931195133`347.\
2486690301474}, {
       5371/250000, 
        0.00599112236601589163204912689118456746327611058859353561138218361562\
159029159258982283784986733240512491241741599910061389290155495754184831129425\
646070227376670753199855786782123578712632063359228336494284747412616028104613\
810787598500451996017639353577692907281746416302569166652841977009149688140466\
0434879532109310505361286817229651767497545732316061002500827818`345.\
51920043192825}, {
       3/128, 0.\
006355082802670185445372213577169964033819801717849522166168200393895499893158\
694308455038512431621612038255079570306605043572954502971296355622921506187724\
725285914347872522976964829802096883228017037004031093640101766529134279388288\
618597632268428853753249779663159320561025705539618117456598428277836999478869\
378282116392928498003833490390233790699166045014575703`347.19687878649336}, {
       25391/1000000, 
        0.00673733611948926838922613239150686978214282543074273790788536154869\
193927309063091302169496394707064518685407961727411519449973145346417234970432\
580834526778112701696899701408499640856204834433656664287046973875762732798402\
572138157846024494146235726198311446812781276542726750206340748694508547556945\
8278149288620035057742990753570536700780727475187645783241942835`347.\
1715117855554}, {
       985164219927147/36028797018963968, 
        0.00714812737800479901625698548355226430030807509336165410643946063966\
511824933723577152172439241939876764404468852984981564407414357007425423617038\
567747647797554342829372709925678794641188133652305599482217939114521972763837\
966465642996866691803282726987504435600747266615279288019327554996504753078651\
2880102869265757530588580545332104787251137243937755829295045879`347.\
1458077170685}, {
       448/15625, 
        0.00745371056673587317128545152757857022115750403757375392375218566859\
923982773747700827916545506604465117559715681309687715333855950291088336369625\
018866582005888233151126532078467727387116096382147359271612419538783794627504\
442939473690916227832294645163877468860426134104134706863974770088457051662967\
8810732666639770031875040559152758003423642641272242693296513883`346.\
38726478574637}, {
       1080863910568919/36028797018963968, 
        0.00779861944813914955076380085013325074298769424700962279959716807762\
915689541188865224757160739944289967582699877277704450346590496443312049674345\
171111003829626360552299442060198466521919040409325015376069200183393320547818\
942965409561506069757680355473917387322797791151748638060774489922181900995207\
4393557369076666867570694623884515108471003655599878526619878353`347.\
10798227155584}, {
       49/1600, 
        0.00798417072790559832495204677373182628749356213784534722792188352080\
646929879151639641579319741614111424964232106334930174784146277667928453827674\
067231410652801891294146489257822339849544786591578970245346558867138833409667\
606898012621246698435624690677318320225863546883820196157563414308956109696864\
4602448080723944491152891353813567531282044535857030110405636224`347.\
0977701849729}, {
       1/32, 0.008194386747197094512739112209409050621075289229785007068608468\
273953444616237362418457491234395477082566493038336975370627040016297860729938\
027976253221637956344239373848061850689890490464612800626102416295833624566732\
591006931398768187381473489630067699279920689138634237102115110384135575693653\
695318457936339329156797748510171952468616215801931199985963815625375`347.\
08648354267604}, {
       253/8000, 
        0.00834097280282981820555276541896680865570371525147640717014378286924\
186984080758572599834581453214708676134442755495129630459929972241226580894381\
442714751384876133405652254581852563098466675790216529919981541132058396721036\
918508286024440394329802939730880248291131202209072286952315742490301099926918\
8421915979231042544259694376389732426895559999662047928764143528`347.\
0787832948943}, {
       1152921504606847/36028797018963968, 
        0.00851702333593890810383614781623339058568818808521939867811852702908\
083562866286904916129874260514946726281855269762006223003760710746767600263510\
161251692814741302568913564711728213860689096642799439488136765229739416786062\
781819465704448524783077197517356368869879257974393199871876557484958811525099\
5715304129361754654972903911111339711752599543662202812727779681`347.\
069712162822}, {
       4047/125000, 
        0.00873665966806489735743972399661702361298863455044967080320461083772\
885901066091092873068696865613179485252835466896323522899154162042758154102461\
798051394106455788930118736401192578707589287114731331654928874679209127606680\
328966629370130971529149625450023183190409336563822443469162347544732957679462\
2142371761417600954625404352758813590718283583506040992268568753`347.\
05865458166954}, {
       1180043983002723/36028797018963968, 
        0.00927167132370479472457061523415506520554100087610124924692013970431\
665955264768474381004024282470738894844148949660247923061975455940592014206950\
820502000580622337384207528732071273227829096692048964994650375277017401702834\
897005697185940569440003861746931087928416226902638366234454688754396156238329\
171391313560566533053062263830336755303840347841564584680320111`346.\
29247928280813}, {
       7962799999999999/200000000000000000, 
        0.05365630741414006726570503630703053014485602031149125853891695228020\
643060781936343739608172409959777893299304518541778551141786718748666594099460\
059930438027619310586114938766989853162518429770367936391826519441404151228448\
706525745777549553774348733859316725745126708989629976496004266349550668416985\
7564997471883704420562969152874309771977250105156984970425812992`347.\
27037921844834}, {
       3/64, 0.108709044148356503024166000230888841968683543824752877836668090\
731441045116484742345365575545703688556230361157442657948078767214334139424383\
231538228083668261321854798106327670682892155390581461850876427470441977972998\
101290153891112344859577916721791184054666291115573683101281201144263244095814\
104159564609277460602538463774178511807196595533676142163597020163`347.\
963734322884}, {
       1709/31250, 
        0.17891822289028985382486573348005700010319961757801466152266728397418\
625802324412702651458679776063965092980371258370032619064462592593044465608081\
324181020912641278272899913966115032028153149956520375519409905922997195405910\
279597171586688222116067669112609793196479070927855108168329799130220129840440\
1055622922850415628674328448494346669424638957071823923577979609`346.\
74734542411875}, {
       1/16, 0.257946709955478564948629707383721374258037780945444616157722904\
640282064756095197716875320880323671876469012366934853253804922684205575071973\
470393098220323739183743517397216245782478412921378835389580790112321176454016\
274567624829630736395132342917922757105473907968278431883937684544492732261312\
287767511459513799243039837258749311718060683115102440839448784364766`346.\
8481073175765}, {
       8789/125000, 
        0.34566082015021557835483936535516969939433291156169104235795382678307\
021861699132870717273146115259622303524460602718265921310984071881729028145231\
176413256708627421265628756752630865594006152506760259653778973004421050571256\
401465167030682085021205212113182538826274386298758971974062651265036506288954\
5610653710092937514255340081066301151502766400966255215324615386`347.\
4613498439371}, {
       5/64, 0.442022881860461316241392255374997175193935660773865936665368597\
280912440287058762251347130142906564027700277583468787184560118877799552695128\
123655559912548096323207589766608083846988233344638200469163431832697150815943\
995946086829918611117985808318514237825686839825673113853893961335070386413600\
292859198657942014082404951207807683548512089734372966519284492389333`347.\
3545552482787}, {
       42969/500000, 
        0.54698127321133363683616694315176045634115102348914698747827184504944\
718047573167556830756810919308992634966996115328889652976888569885665670108379\
687060026708962198870244843696899968343465648723256920459087662145528634984176\
118317295993987243224296099984486953029706712644094591460001089307637448205728\
8356912299858806632752550130085117008688070486937910817264900868`347.\
26202754218616}, {
       3/32, 0.660482922421343833763078659323269056291164171499904683732525955\
206670632726042907043836900960933900683901551229672788251381562523108286869803\
227021225028737636233212997311359854918413348239128609676756024095363435542416\
751884908895474376514350052652252153371785739176178092401784218311840598772233\
446861317432766596475802952764469064857224358320449174315753993009638`347.\
1801384071094}, {
       50781/500000, 
        0.78252591179427006584194308155547833499054600614995593340570179587581\
721808703178376559558429611973056896610718397764364784029607961413728618466279\
726394150025428569085652192545025364433896937037711562728236312853131561361594\
150108305755193488048901470037194652712171072043382821583446349516356142996839\
7205060756036103722105427275515000550650154583349477615365869755`345.\
40320989462396}, {
       7/64, 0.913112997383436255891002215091631465572425986772060241860942595\
141755274175150917821635240616369783956042725320986784650936529204998622955264\
374360635175104957240187149863157897815641708463768731728481644472708358244529\
731596078008758434574188693072525445666941171588447660362061164927162915785267\
753560867839854986765866863181843993042747477923243825807799175418768`346.\
29911278587014}, {
       1/8, 1.1998262436699388279890654363435777352819271054077793884326024935\
864794893440289706070839615554475161268209281611724625252997302597865757596007\
554353985467533097426613886569278805002343737886084080167860858094032228009544\
822723258681375957574732236002757358340087702046184286266857728693144811753921\
12515721514493633762704615634766457503270200811827238149883023775658`347.\
9208816430184}}, 
     7 -> {{-(1/8), 10000000000}, {-(7/64), 10000000000}, {-(3/32), 
        10000000000}, {-(5293/62500), 10000000000}, {-(5/64), 
        10000000000}, {-(4772583420154677/72057594037927936), 
        10000000000}, {-(1170935903116329/18014398509481984), 
        10000000000}, {-(1/16), 
        10000000000}, {-(1116892707587883/18014398509481984), 
        10000000000}, {-(4460365070947739/72057594037927936), 
        10000000000}, {-(2224778215921025/36028797018963968), 
        10000000000}, {-(4438747792736361/72057594037927936), 
        10000000000}, {-(8848672547857551/144115188075855872), 
        10000000000}, {-(2206763817411543/36028797018963968), 
        10000000000}, {-(4402718995717397/72057594037927936), 
        10000000000}, {-(8783820713223415/144115188075855872), 
        10000000000}, {-(8762203435012037/144115188075855872), 
        10000000000}, {-(8740586156800659/144115188075855872), 
        10000000000}, {-(272467777455915/4503599627370496), 
        10000000000}, {-(4348675800188951/72057594037927936), 
        10000000000}, {-(8675734322166523/144115188075855872), 
        10000000000}, {-(1080863910568919/18014398509481984), 
        0.00852963223973083829603989019344395601930469537556908207844160613304\
022499896410510639028081033319185646396355000895492998383196122545464830779356\
446920993295011801853932615911989420148103071370041280484528853118089929092313\
033503954826612593932292043570889985963040951941846439255013021972667622258770\
7995311008167813783881845200407523379977396460625925492537094431`346.\
32870700380465}, {-(14916249999999999/250000000000000000), 
        0.00752848959654919919858659181707805461079403542765691435823806520747\
862962165329009478730982444141931013707222255587711057938843000059955427280462\
388734845223206849923510718628347906679412202664394651966331253927492767824348\
059704115561650083018434473711416102332857993513143701147308151297351636115415\
199930712674189484917274122381873542897075796558043378456366687`347.\
12329214540364}, {-(8550354108540529/144115188075855872), 
        0.00692797337155518554098322895804661683568638306674613213687228393534\
842720470687028412105553692123581372247215580300149297203958029639881959111196\
439050177251513842864076204887764244417136888523382048311077767321599719658943\
209219507313428080691107819482143567973258912313487709477651660181403045044258\
7890995271471647319403320131501265107717243821971164136187779239`347.\
15939379024724}, {-(29481/500000), 
        0.00643017930526624638819572014750596779864618751930631009898910503135\
504160300859311525048602841792889745081491091945079009870884292297815599445586\
770639383096491486758821117806662508175654596917382225660772369930471663866034\
446280369681446642606408173626152499421425489769279895588580540306126601285828\
165599157251306582615322543639153637592280335994746346145328007`347.\
19177691662446}, {-(2111064126769771/36028797018963968), 
        0.00599746537556950800444715466387538786427827457470244658667387720090\
127822069603605725596963282976644228521765020735051583622788999979363246283177\
435982243206298934628962263577010331483155739621443286419287001746054170226624\
970985205817123156404160241399058582018640148946952469666586771160168511041152\
831703075209937313976370302395051589840844594623466791100598848`347.\
22203225061196}, {-(11673399999999999/200000000000000000), 
        0.00575003031118379201620127827700959247229917833989726465713109334382\
132731048153674576488978005975174249703179012729542978309892410199418594176252\
836518855614756745039235260192498038963383341701401872432855858214254452696742\
948481507291776062921915646899677248312352446486228675188983107223274248838848\
0830402409259688241240759067336788575749750918993523538005966962`346.\
4999671764344}, {-(2094714258682565/36028797018963968), 
        0.00551534041645863687371585686074462762976173628244855624751435962090\
358970913166622825633785507979673688718380200631669670652490977610951454100354\
588750874449243343303642724899630483670949677808443678479527245273810131552407\
360690998364732822527206376816003148412135412608278877936664120475132051705944\
1720541478452542440558704962446775345532506446030550259252683206`347.\
2584276769814}, {-(11542999999999999/200000000000000000), 
        0.00511403542320331304211457733817556324462196218536556868420980994217\
029449620233238305100583135339780280481032345620101167562823073916083170190357\
241182030700677812061594331850324437550830752036101242893195099034326381343116\
861731716322397497334895904511033683137595582670810399446963034288384632705889\
0183667308228707006886736973990444791392835470712090140972386587`347.\
2912362680875}, {-(8256359124865783/144115188075855872), 
        0.00481278537595172365679234790041909688124653804846768318386490168141\
503747207549491025637468233922625992382910353942543721156156781430199329002472\
479851278013723798113235071356460898204601713604833366599049170527767748146924\
475697601555233322286287989179108201845861124641291889193126453002007722161027\
064451394416782887170559052199655202236641198425678995875777016`346.\
57724081556813}, {-(11329/200000), 
        0.00458596118786888424119607624391715231942718238688953586221271281266\
542890464745261625788596932631825407614858016884850670854272382950297157366153\
870832111407083673210566617621077800843355294381247286085374982397583403001367\
669513935774075418780217229914700778829209008896481084821601631944692985205922\
335537998547041111479234846840273304439404084378414359163144872`347.\
3385696251329}, {-(8070450532247929/144115188075855872), 
        0.00445479602643144724617616024124537626803414237509106808163141926011\
433034538846481426675974313073817571665820181798847814383893317545922065112500\
242635133389139753315789933873369905807827150683341641112498622037209330249072\
934943271183570324856730063579193212409352357857219676878473980032181242075692\
0061082723243107556083480706207040822079726303450921389385692117`347.\
35117217639106}, {-(3459/62500), 
        0.00434672111413520408662011569415572102119150610600288507982841562350\
913131443639099816893413703290033259599005433209867194438295421062157226638907\
280127368037157088412498616967644969480608911356433977184915961534938836620142\
725138883857389621613132005898218844011025366560113854884200508234239069587776\
6295982309623938458724948012262830671009209079190788467522519996`347.\
3618382232731}, {-(7/128), 
        0.00424384147664146169401460751255263692598786814393765656570395335346\
018826731464496882510151547888190968233317133679292052126947111410115506461067\
257850930786033740560431952821811946455108417253961432420709156034783048314478\
360383820129104439689608314050985324950234719215927356002100927514216401811831\
0928752528555486954266428786014331840756580907064336502223850788`346.\
6318781574974}, {-(53611/1000000), 
        0.00408575888282832193449826956500674743157455479281011612946174146026\
402283622823647335838919482271707827454344211941491105575398662092465149014775\
492584898601657966871047025177048585253424030794497549594651431094956313023356\
611355681642313828067452778453142755148429164078824434177386456110026871191190\
3786814064004676231487975025185534626483853675694299209137835707`347.\
38872726642285}, {-(1892778255710825/36028797018963968), 
        0.00393702052637401519017781260245292774215534439228336336290436816271\
265609017582599480422361770941515328380875644042206832250501255180763672288417\
894544142995692680666603814095958898070149320884244877845366396274377486210341\
836389611082962878025921868653482902218711882500540293529879796255722624008317\
9643570816480981727910890277175416478662986360013889095804011867`347.\
4048323209305}, {-(9941/200000), 
        0.00357488611039651557507985166807569597497194477475769231949653323892\
722583199722790257519472918631763610998639503711163876204523949927079633898675\
846275162376700639533609882724746223060045629177002180941202943739168969663837\
800407392246076268750895018142143409875099005845005047550866064272645962055542\
5469864818835021979666863949257485344563108977128533616876197227`347.\
44673778950323}, {-(3/64), 
        0.00324972361633652474845568739716967984495077344519730262871950885848\
480229501065904602318234802545566973446163388709711111472562636339754161076975\
453677546003032779216799006906815164232031476614525400161096748638287037289813\
375729355804753912711467498105189989391713991193054672565562201150761227563640\
6432751318864370889511578515706574612419256828819794853277119698`347.\
48815357348394}, {-(42969/1000000), 
        0.00284921225223765445056853278763727925800577521277457604431673598888\
116930304949352126040519707656762993228611954439326639430666394155932900430658\
580368263317928528302439814560256306583939738466109565373162012965037740413923\
042696607787535100136029880794541275579786399128143716195817316291115797064240\
0795434946328238306264709457455209642007414915377646482790403502`347.\
54527519676196}, {-(5/128), 
        0.00249577244963032178414985962334578913970201872993231619510348670847\
524395017762342184109095540281223083465936718232888420988519126534056662703465\
664929017374447171145696244636602451494756519481201845984428247978032554783085\
953916515900957148344522669019939880457648673672077636819110976455807178204137\
5887796020917892468846088164871075045384783336023735586459549185`346.\
8624323241969}, {-(8789/250000), 
        0.00218449256341920985070869809331813895268678825006822968214483460917\
228092864531704831257058643484422633206930573975572576594164831333618651131440\
188221202611389642631580515682841046389043260082847031760431638134335305996830\
390288604801565912715031903670804687912502378185620924342487647569550879813476\
2752059848274485661289770691298428392098812503741453162870638987`346.\
92028673990905}, {-(1/32), 
        0.00191301609484880619833497593954523991944900163973564679235248110904\
358132252329312919712331482217188189853925248532673750964513274225701310475622\
223816906703597474016686364537386551544953477028035986325163882625177793219766\
863752006340450613290298546931969798589845018067154401840982052743121765226985\
2866547132313170693304048446530403558611974299311995007466751423`347.\
71828137609157}, {-(1709/62500), 
        0.00167963764377005889952763189068270368221443460077595875920755643134\
509012457377772328193589540273269606951508489319575248562065935348438564601640\
787450808275431012301654290635215474884303211313968222172669276893065735164964\
804614466779523146998307449955658593731731199808298502032270886227451016043859\
877216683497079761734802521703992764442471229915095721003046583`347.\
7747844005866}, {-(3/128), 
        0.00148108625086297453138361243980758845833090726114575068233225796281\
001455198526132272011993226230597968695176522982536026004420129656814535745187\
653383685069195279604649193818179741877192193111435874507962342499374593174377\
226453515806645896857226004974759861182531288294523199121863901270043428886885\
8397275360644070311074311075183666211516114318667510873588518221`347.\
82941964966034}, {-(1369/62500), 
        0.\
001411594485320686072357138216706829343026283557635252892304556862008122673433\
442456393522955203429738797172552100046363296507641033393355106576320477896316\
293043685901436883109812865515139835454008129954740563522563360459070734491808\
159130582052853397534870125638045074877466043324470171429960991777959705003744\
31654012386881624917369024604421602839035197381135513`347.850290046968}, {-(
         91738324409537/4503599627370496), 
        0.00134643919861028521220442763752518065546601151665683440585642105688\
665811810382176200122392384717074250599068169966853246218188424153728447918326\
027117008161187354678809648279416587512694308857704757135164545302308774418797\
091883723171135642993426212631816929676072479550590456393666944451859501092574\
0090572581842540584900871442832124048118983036491099921281890197`347.\
8708132533214}, {-(1901/100000), 
        0.00129215280052166736254821243790234546102565800907271015281656984356\
919088536525588284409401939104527914496266506926859184010130853445618760471332\
963037286717888306880043634260469627896723849886565744865602147403517617797204\
570610544302940638987903509435822022304487452968957629685635963631334578028337\
2576903976054689776237168595870242668352977420958311444617787089`347.\
88868612682114}, {-(317954133692357/18014398509481984), 
        0.00125410360841611059889019716854434025925727950239195494950659681030\
613625846364192303300428354218402521275805241848844059452606176762460019126410\
521275692033283779602436757304163628772469525906757814432152450628283755202013\
293233930258404639407472536816885308517030863457869695742691259254177757889250\
7216102349502473392134577271224867502540841677340294963858520429`347.\
90166658256067}, {-(8319/500000), 
        0.00125469220040653441394644878355356787774878890762076669436623672686\
643413042827462505464641734803880764004144074053480866028991416747511978997619\
383313677713412878851819333194054183271149455206322612736285848265507618326376\
884045002791039522340846848547137534509120437066473569853095748085179546780650\
5191358188526031198658517103199112945172566644399881068493318491`347.\
901462801721}, {-(1/64), 
        0.00126164495172344277562617019167907195816997652873933907253043683639\
367801120058320201524687908977431989388979753400324360342258277678494186653936\
129133900611692127614959560944173832772991935334305288497587828440788150171742\
846973107711395834495947590267457991732116782398654445044454205293546663577439\
4063728752177881777365434048353247952174858298605270401520773876`347.\
8990628457273}, {-(7299/500000), 
        0.00127137012083568663358812110535394233229047914970796234887967614738\
155842694802776012090877801593655809766875024272291852234855587168036721631921\
322129774373648635900899547670281315222658069537159259687387663870791803496787\
880279350692708001990297527085165938231547085431074132269969470142095575781184\
6937936964074374761340313537846031485562475398268529779987695267`347.\
8957279993777}, {-(7822572408757457/576460752303423488), 
        0.00128368491587846236028458331541423128932413065128267565385919744535\
865363998777484885552319123620563472787569213682523081266116087755972517947409\
680883069739631902750656643528430464395220927017273791399670925871708862452672\
283949772341603322636154437877515874216241913706454964053462019608320544859611\
7085717597656473799627812756305151201224308831021700384397744652`347.\
8915415620053}, {-(12889999999999999/1000000000000000000), 
        0.00129366323119815261915207243972279440221819617232375536326054667574\
069433666951905079781064932313595394435763092420644897226140844484894832339627\
386560175521836689139734480005783381735364718324043178103774350354662030787342\
203994607704228559069331886065455601698542520328851731122827982837817382762061\
181840091049567835293803652763555389071428964295670551548049581`347.\
8881787652961}, {-(7038585785624801/576460752303423488), 
        0.\
001305709613187264968316626336786838537057948611750792211523161823542000736656\
074874524776420016005907042952948617655456736729764532465380257918291415156278\
332704978957372346585448109781693942002687816133370190587285469873491655439190\
029488719215080945060596440970772450131688672451046517491636868319852309822819\
376885513872964663250038321697947072159040404549471508`347.8841533984155}, {-(
         11354999999999999/1000000000000000000), 
        0.00132565120058249154031658413144061988148144043438086937941698431828\
156421620482935694777553343270706922815592102219786886105316409485812164660380\
915327355189760206222593615042023700075247684540434682772848248451816304423843\
725805856562717241262411323670567537980080823736658120324643738663559078223310\
8446681348791750560130468273960157886435175408571206720075308852`347.\
13720804102917}, {-(6052837899185947/576460752303423488), 
        0.00135389300013635351963675106635612890813373195590869262927060913333\
146851595092836372548497415676870879397291438257711919326175739107949031270235\
081248852137808973355409751355087412747709179599489865021715515364356837411479\
049125134895760295993661612541028676886370290310497757472705936067062468466414\
4400931897127056706755214759861600492756149140439248305478613475`347.\
86841565713286}, {-(1199/125000), 
        0.00139589916112191064248256559437802810136955018186479031309068406353\
226303425940843835514649351363585541468336455607586109969204310399296360468996\
589917469413302023478823998658263859173379636085452213553584240792054030232761\
047488295743012507707548240130512490121747307933882972799694185696210166037247\
0638872088289846129824861766847926612169620166366330432981830644`347.\
8551459537402}, {-(5006492458464957/576460752303423488), 
        0.00145073491576249676561308515239638986188404436977191834162477794239\
225472780512749062961306688326821544956550690835149663384917500728939625538259\
332974833221848866089120512771574952100033641893119722410833997136003417798587\
174600726260255110862239635758431602004155200144950606179151587762746295337835\
1373999325307540800613162186456270644885304345174996145175139927`347.\
83841193638307}, {-(8249/1000000), 
        0.00148101684195057000638681655568097770054721970379804765210975591289\
608807607481494503065170277666460394395558624787430276935315536734188768890869\
148982108477804154193137981413277132997180648567603099424884607897376364791825\
597838055513285121160089810412903965587917555266941081814058792467265352306387\
3390239471785002286638734594571301952358806868562818160531827841`347.\
8294400027046}, {-(1/128), 
        0.00151393606448346150793744967520318993553909298994892767325503478954\
318412891219773199514288525649008931607247410997782029472656791998170588675863\
502442412443654707966883154619861529014833674050856398844919395381465607703821\
218664801367972587978853780120682252684318591314389129465305070209019580637965\
1334471098280469535769463110279910741464445415076236381774221467`347.\
07952977578316}, {-(5859/1000000), 
        0.00171469107382353984574339611036746964593968749502118142655271040781\
337544853929719572920996409023742308189493077032422615325716843741592686492236\
532990072810364610833377075945457932255212085831170931587793438965790004756126\
214955261559003648254468476355935552165387249655963892026279548950002168061451\
9002096226709108830428955700934815558779928911189303442847990487`347.\
76581411295007}, {-(1/256), 
        0.00197051319945991767783578438558687659631719871125407827981479584282\
391346077725141486525306268185151092200524423002585107006047179814784254633616\
627099064983996609962288950172570704732004280045470669949847581896654553493228\
832757099868801887050325455633618629659401822914040450743588601178407579169825\
8018986267880059394265159236475928644957899332616162841763171231`346.\
9650579621778}, {-(19529999999999999/10000000000000000000), 
        0.\
002243741756294235890900181520575244116594854605927376104339902774027965508170\
942905893656439804790546368015035426033970763762372211565525960791746730714545\
184176291847391920080359636755002015894109450163742350380817144719939711815366\
150612401719640923666465156384974261622111036441535082964457950914427556247313\
181416371498141312207207896328683896336507349982840397`346.64902712971104}, {
       0, 0.002528343553559391856842578328534897666890474387627356747604306824\
856296305941733877503054881025210001386004451250146171634471140851911210370249\
962278475681846012327869351355638555811266877737254686783709110444614899791209\
825277768788034366713038389326064171087006424996605379988548386243441300012946\
50665487929720064535985367716363458781920404168048642790038971226`347.\
59716391406147}, {
       19529999999999999/10000000000000000000, 
        0.00281932735330273468680782384643411617692637123409718098925402093948\
082805566448059500647932538997654911295966767796499762902557747315352751909884\
645909659873846026951217945593480903140689334059659379585495676679375748715621\
138948828183451183522013109324592066589465124027631059200917864596013519223269\
0049357496164118684427929072614245917614975068336182154995671806`347.\
54985449508297}, {
       1/256, 0.\
003114822070202325136196246063366956269640858657915722954890624680333291396818\
269448001621177305868826951003169216117853226543971332795998177698326494004101\
811725237912720488131214397090143931734469635670641582509430026410451812984560\
441139090306835068125736751167917055915468160312488867328637477923969645824461\
26569503335035982606661315038109023433106798151989821`347.5065667567532}, {
       5859/1000000, 
        0.00341404176338319327833238478879663543794071223123022696334854189997\
985469263326002760063340289653161852177033832916084159556930020116912942395628\
719820209017115977459400457055886898262955938591856353578240329270809317709183\
065547989265538454197294354672798138570053309641868076884846734570303481725862\
0344361922255383752715018133069266610862572769231743812918715762`347.\
46673117053945}, {
       1/128, 0.\
003716929105532704001212457204822772916523188767657064448092958471484866526690\
843004838406559272521767781869912356075197319102077563180137040430291091268508\
271793302071964818115327362633179940024398698870210590329194945173638873140284\
682132151731141117494066247851701122713551972492547351904271221601685215995729\
634353366729426001319278389783291577857209020160808611`345.7265243441781}, {
       4883/500000, 
        0.00402389326383099467030077945362618390987098291183403450905662136925\
541781557261828917894566956486171168490296922959495241884028811306736406875111\
155176955363164008072260169214373423631872024150390752100521815600086863157541\
580727653050425172085374040492371933846996924243186564898777015503315651434530\
5024134321633395408008091793109656198448875265345554506424338621`345.\
69206216960083}, {
       6755428264093359/576460752303423488, 
        0.00433614346133437748113326352812399835305223941812559073339370671201\
623492584215882806449585988976477401711453257841521349936773884212659105926273\
948031365346412709846115405835023040864335169625937172646500526065218208819853\
494221284369762662452047586705491572410150279007047480540790829801755048792650\
8320740106174162316421062737346159288671509362891547652699996711`347.\
36289635759624}, {
       1709/125000, 
        0.00465724376277725330713926621907858399355495677719760344287525401643\
128186957641963350969506070270087914245478933133280371145473097860305695133071\
043090424142149785162053579658342782751518612661821233446444078847151932651580\
261715165802799947789572829854291279859227155225860859866741752621694644052825\
3238302079422665045623197068497819286573201982367819396721318127`347.\
3318710302531}, {
       1/64, 0.004989196093758524499108021513896981288849628478264526070500463\
130200975420443052074450339973487303015759568195728275458657022466530877256570\
636198726693868247876651457903564412393102267961781193895546782162316128549750\
020929516726414338666212320181890169881752910567517694220867523709643326604978\
034907419975360302425096532071023678082876706096981499775368402198941`347.\
30196942635473}, {
       8789/500000, 
        0.00532970499943348192719308931473093784771926682077829649563556169468\
546468485021906574391998591844469141908382795813268211594855148577111073338848\
215107386451507644712549011264630534604937373889832939560153144803988094712314\
204738798759510186106526221187293487406467779391814562050629979801568471875054\
2139760778833081196040270442258460341185603094991778906655435761`347.\
2732968286214}, {
       703685640336789/36028797018963968, 
        0.00567912734685977950804743510251114986805099610070497151743123654675\
023133244613581524734999707671316702423980084766768590949369624288621480573446\
803482132066113499649150101682874662648932578494128486535673900141243385946274\
918749617678937314852985278862106398411598249564620892868185967102315786863607\
1629477695823082843704500511126325544978714662005025991231250821`347.\
24571839273256}, {
       5371/250000, 
        0.00603866823835699964228539967102651748215825790558601781641712885099\
068547005442621462033419905952159664920574797328524646920754438688752751173787\
649110296695499790401876071602904938567883649655025342921046825537712901248456\
786801281198841643016063512121160241410134122534735894897452590457178763191102\
9134370542310693501082865139501478344054923580431744156805800392`347.\
2190588296745}, {
       3/128, 0.\
006411506345073453215130888296195267633532943347274218211054201540051988854742\
076664773124972671170011373833392319489830880827890665131202429713547786864215\
953583747248471594438172739041606022678934452105573290629480073733611009925750\
768361496517705619445052889693572640048518534218309205478298861384032318166869\
241360952783921639040104737714009369411817608115358185`347.1930399236017}, {
       25391/1000000, 
        0.00680231429347219120591831502437492751464374658385176791696174680345\
803445775661338604605127685047718365670914457834641255057421871467671423973768\
517815121751818885955607898592945333158921656152447441727065615556605603371036\
250350653530705666984958265233870267869959715406634892708261368826925330985901\
2888454831631974107978867964294836740712221186663464159810988925`347.\
16734330583944}, {
       985164219927147/36028797018963968, 
        0.00721882080315839733382395817977971918676935417577747074514356345745\
299851644725191654614463938145434871809666608104228689466977145866000053660136\
387102312589536355439736327004010809936759204275562683737351945377114947147704\
358537652562422884974923607751370300530261855189595649339971800280611841106863\
6793537421274602608943366250242916289185209885227539580371825759`347.\
1415337387886}, {
       14003999999999999/500000000000000000, 
        0.00736897153449741282976282524500107731013957312275171245516480094583\
085537054765575237324080996802183053568817037866471521255220544298126186360776\
742401198451552296032619113157663902292134514749434128925372010252847968997147\
741993311980243634490453590082722305406942237709454276552326454992816612304401\
6537808122348412991519004126775348149364394336260207720544313339`347.\
13259312110443}, {
       1033014065248033/36028797018963968, 
        0.00752502096709410713781311297083725032765519125131031773261426433878\
667138632276240285788439545495748495625655010879880150988756857659626766443535\
777906380234391497213388816178317783434623470728434860339254347546698058878192\
879819316749591644297983779366963372219728723284308533848444335514910327324650\
0969195494589349127689259347997672695245856627704929876972677747`346.\
38312959615604}, {
       29335999999999997/1000000000000000000, 
        0.00768875971217802493706471214631438700342004468601708116222129974548\
988881834778378712463214050845676494758856636407708416184350904685249468706409\
409700525453517546564102566517660662371288915523904556961605462457403655393046\
898443632629648131959773201693077813779968689496303594823595398939358514534819\
0759977874242828969488049663987928254732037118600236116905087347`347.\
1141437113819}, {
       1080863910568919/36028797018963968, 
        0.00786451485115444358306781245250176352977729949001735004749194152546\
067762716224149176414929410024446333082651485113525333629140437930677403604490\
783894111984843837207206146767682026866203206294544242650877555642970499495524\
068594740304991315486136034291506773610124020684616776090635826562774589049533\
2398263153362495114118882149308022087170696963931629779247574629`347.\
1043280631189}, {
       3789/125000, 
        0.00795192891609619102095591591116335547369233172863823687068335888659\
773268637246004885226327542160860889153351136301496979864951887283572110721267\
606842684904561133684354907337472914485259109886853517442322601350234799615523\
248499746629203766476142231687125677216336081265210915799628885411625944983349\
6942759234823654610507881629116456078039474080975508615992914852`346.\
35916482134553}, {
       2206763817411543/72057594037927936, 
        0.00804334603450076242932199666756348821555207684204388256442312943053\
393608570770905227992895242509757882714399815234756085049921285043308144161311\
419024926244942682366681584746327826727650253352670512902398175862784429394962\
574621971211721396088025620052656524980165132978663940015026586917939874292647\
3394832930351518944186200520834458253004908070243879760712339249`347.\
09456324702023}, {
       15469/500000, 
        0.00813932389522762843952887144609594719694501318125697726117922247817\
827760445091000956940407664100445092853523960596199189749276267332102924716883\
392117707060296899506323834525948169307303199859125064940207199824786347171176\
486024132398151313547598134266758347711095468945890593284881257644551955808306\
6977620981916046700116950029406646415564455535383659207497617184`347.\
0894116689151}, {
       1/32, 0.008240886930411326834778927269612229257744099079213816325493476\
682939334181855897880608205260932618006196689513495821918289799046872552737476\
859740064435337052190870578264433801821408622246022057625564551879826734654396\
139913316235508971121374791570606120053345947842959922077893994352926971017290\
749752737202182548704283631113588298617155326945065635272000753273107`347.\
0840260445827}, {
       1959/62500, 
        0.00827293462977932080726867858669052718415725393096496633365615914614\
761469640714030711882652396075586617613263553516449849423236204223235536085571\
933918696848339759633913597253493616873829389086897633506974196585249857110534\
277214231545677929465965601656247762428520724208690532808501349410349145889810\
0501561593246602768149316783337250800967863790776310813634922952`347.\
08234040732236}, {
       4530621225134719/144115188075855872, 
        0.00830561484559642457562147807079119005153663077138593055178589583994\
857296741033956901952092431329269789040868943275466271806572378390292678387692\
226238687732059627627296763818009951414683150252776001245599190811461743390221\
641053642332532308353424618696944793497725468070837673841250561104141440836018\
6362959597177087574624761586162674346693540466416323446948890816`347.\
08062821219926}, {
       31530999999999997/1000000000000000000, 
        0.00833920707722011040852348041357680759242753991128261972552796500737\
411837072077691401391043290430566250086999392813417712073290618441718342385338\
220795501515215521623629847403415735477119794605913733622277058985284427037230\
616801411633230448997418867748294757259773602552163869427719844287837881857148\
7884706740367975977112633465150927055509017531493941527213502348`347.\
0788752417315}, {
       2278821411449471/72057594037927936, 
        0.00837404520084018371698452347400104588645799453465664788486957117703\
463196865552005338824622280860961691135733089553170656629478385473124306247185\
853891795958870214891206144339346062435999236511151317376010836749851121925157\
101308165304638106752445015536162810478767201843420245181509070835023093114000\
3755529501003880908663991842857235682047500274172496457333224896`346.\
3367020097396}, {
       31719/1000000, 
        0.00841018017656123913835768141624900882569705333335724584643335394831\
350709723433398463423942738253587205589531357179675219085025854082367174408123\
633949922801004413215418217018259271542713359514061370560142155212113162314583\
572166453224446497754226564953898280501477515427414147279654393873285226079583\
573712700308089848945171894601562367336514651206858266961608002`344.\
3757906181242}, {
       4584664420663165/144115188075855872, 
        0.00844773021566898736223938541905861156468022219136108887257232377987\
060592969226667931701347609259921381949764278450345563391459640437684845067057\
276782164567112080158407351851430511922053813650610314198453480366008202993234\
471890471387530186626192221007783116865485583013644049672338508769163025104632\
1088909673794332249342067136509046027429540997184816838684813651`347.\
073259964095}, {
       15953/500000, 
        0.00848722219156654401061090006084714556306154184141047188426988003373\
242222436434926390483238573327373799011655296650576101110472921997999530489833\
890472898353874978336677602030379550420577070604581473285993143295724354716880\
357869148258180304058424445481934116569175530105377816687750354838965711215667\
9788740836223031889557825055044979786368751146091829961629508976`347.\
0712344280451}, {
       1152921504606847/36028797018963968, 
        0.00852933258915758519168433070788670398376029451786574167771074850428\
932552321236971000238666017869532196265537251018787096491553792358374677373298\
633855053582150029624408857973811783750214446958439791132180495973233391429783\
595915673819120562860302568479429930973538947405150294358214539151172222449220\
8944105569194205851099286749291478480672869110575093619244261058`347.\
06908495056587}, {
       16047/500000, 
        0.00857433593176688294369946247998943589455751914453768125911945223350\
607706307586623320802144677041333879406653076370154873209970111186218526946260\
954599825717343645810708129101510480538572644712832707642473860184281775718593\
994891102651228691442736081753424602194647230500947529837212553221462771879968\
3040578587446037184614805820708301316657824727109355474448235115`346.\
32643681588274}, {
       144962765525727/4503599627370496, 
        0.00862317364737128698011482790060662043899119214307991613834381556210\
840384022203018880517913835435608328839784060267349772753056474057681908935013\
724388720446677508317855843551639668123962887622816973128077931879497088278725\
526417002272721213921960707442866191324151792265038962967310595035751572041870\
5064973865835736362708686768563190055352006012593316741571422755`347.\
0643328682962}, {
       16141/500000, 
        0.00867683619194956487399165804014806352312048172025019029275568035457\
295445853951744784613738923349404522492119948148689353849860775941051322121842\
948850991116815690465586669272230773657461207465522017521287865836832682390852\
763573813269286113157496253998425452966042475630705490399151491516233884725902\
2952067431211219012050641718937273408198148258271972635644579161`347.\
06163860141925}, {
       1166482743804785/36028797018963968, 
        0.00873692980412957676904963277853558983731336372244430253306094861521\
095087050033487430436605996349097383373284791431982664296078746851207731949017\
305669560967658118786195282861898815272115836894765010295501423908350371644226\
232447779035799967458188871235905870065320913239119157937886218875157967719824\
0212331445980778071702592991021887092712314555484394878159127266`347.\
05864115356394}, {
       3247/100000, 
        0.00880561764872265655702582346928281732147804442059480038294759419667\
414830109569776512231597427638432438095685713591089315511078199050673403044976\
344467928559501502439769243020351377166236191233706788116119774477919045851698\
115471902291500488868293353689509548097381841630871513951186529000866819220008\
7199785384883302240875544931350619284436117166136819582745662321`347.\
0552401760937}, {
       586631681701877/18014398509481984, 
        0.00889249824737661694769741346636330596470988475633003165018177618380\
655453757302062592779194863423428379142724956147485845395753296729092284761561\
863902982790882648028722444262022008536564856727190006815323614765057417066283\
371595707374281654395652047897827400127792546412680067232479756944585835232613\
6563631146679846526225524715165171197774840177755816938910880737`347.\
05097621173735}, {
       32659/1000000, 
        0.00902468575314259142999649447290192457909418631058594506620571429415\
990006617721488588504720588490648063382267320076823283967966120685478259058047\
859442090992433589913916748243133843553490333852279109638416538328514995737527\
115212130347547656470982133118370798313065301221397618418874542709722143582278\
4055098783451501107056409002323459994796173848921240336938827921`346.\
3042052221499}, {
       1180043983002723/36028797018963968, 
        0.00927167132370479472457061523415544851313994335197480452887309565459\
038304038298053033817726531018305014245957991221534122210428797286657820748671\
307001805445935396658621990474561854210916334700869323044646853346486353617961\
043773193784180347477219005161738213835311019018662687506133381429023819476284\
1350526898376923505627382950454298129466287747004168473873381057`347.\
0328419723024}, {7962799999999999/200000000000000000, 10000000000}, {
       3/64, 10000000000}, {1/16, 10000000000}, {5/64, 10000000000}, {
       3/32, 10000000000}, {7/64, 10000000000}, {1/8, 10000000000}}, 
     8 -> {{-(1/8), 10000000000}, {-(7/64), 10000000000}, {-(3/32), 
        10000000000}, {-(5/64), 
        10000000000}, {-(4772583420154677/72057594037927936), 
        10000000000}, {-(1170935903116329/18014398509481984), 
        10000000000}, {-(1/16), 
        10000000000}, {-(1116892707587883/18014398509481984), 
        10000000000}, {-(1080863910568919/18014398509481984), 
        10000000000}, {-(2111064126769771/36028797018963968), 
        10000000000}, {-(8070450532247929/144115188075855872), 
        10000000000}, {-(7/128), 
        10000000000}, {-(1892778255710825/36028797018963968), 
        10000000000}, {-(3/64), 10000000000}, {-(5/128), 
        10000000000}, {-(1/32), 10000000000}, {-(3/128), 
        10000000000}, {-(1/64), 
        10000000000}, {-(8007022555671983/576460752303423488), 
        10000000000}, {-(7887020720864979/576460752303423488), 
        0.00537452167358237953699487594918692937344430410724381085284673140103\
007985457668712516644543291922082696109617374791324590202670730274578338551920\
919116135901360252986084075274352019745628561389966245942098530661990527701505\
651044355386003709791466100774241449521460899466984713431956239874166245066336\
8731669623992413455350380958284789708993309992071600678023404313`347.\
26966018141565}, {-(7767001592235407/576460752303423488), 
        0.00528541665165315280534981518035761723982301534122389278672558764530\
173953304804674197241345792641324866384194397479590210097858303087846652191692\
035586321198759380905384756865686385255226624346925208847408489123919344923082\
367633408382167398701067833370282594002886259501020107128184931717357354358094\
998793573427635660486983306945062136364202684895679906612500465`347.\
2769207713875}, {-(3823491231802917/288230376151711744), 
        0.00523919418569635306379274375120065790921802927563663396802131652695\
355824537104927340156897755679106876849809147387129454875477312799332037669530\
897927118833901951764718643754130429328105674668249390049352417131990319311608\
866393638279142964475570520261761425221426550249033940901219629379580136982663\
1759158438564674685294824743783708823332221191418745296986939289`347.\
28073550454627}, {-(7526963334976261/576460752303423488), 
        0.00519685359258412813415350337611154991991167452318513508320522536261\
382386030437162875415436081070017731039160095349174333894735010268312952937354\
259122521974155267943674721183302776898230196158385767755154751148479877407622\
066033182230409535225623382433406078133317673113237601446610707327954920988596\
5781674136462092171445670168436630564237499385278430628649007546`347.\
2842595180874}, {-(115733503224167/9007199254740992), 
        0.00515733709666054962820858220172297219142971573839938955083441855298\
630654329855119018503566922966445347308254208730432528124689464427387692828865\
397634232825468995563078973086948576558579666954288814088791180716730858805916\
269061709251899024667584572776115479391171651032118573354515892784507086550848\
3803668222120812529596435086064615676934438806003067828258832573`347.\
2875744810744}, {-(3403395458561797/288230376151711744), 
        0.00498888115639317080190899060439805422269019989806837763602976944060\
013310485686626538559023300579588720173655104356698295978715773076768802984583\
220519756789237235328546344914138519903287194296784097114232208956785096134255\
278226382364427818552334932980799171268266556574659611028257048053217999208020\
663598432565367556410479378458593183512334959162102092298348699`347.\
30199684156844}, {-(3103347636987865/288230376151711744), 
        0.00485189258912606944489076697676313839914435339940122713432945159222\
577852274237531707428904124521729280826382676925473620174597474291371468566333\
587085336744884437386060418338313799793673483754608714939856707656030435331224\
038738064668594580956959471003524181548833237280384111007989795374280540952991\
6807636898471983888159760671301526714034467345734096098593242194`347.\
3140888220813}, {-(5606599630827867/576460752303423488), 
        0.00473352853681281849173001542313980302828165775879538747272791158660\
795200976471766391788617772541776372253193528351355293907416751576168594775956\
094829459572115740751198094977565536650522819288124671505550531725542946699626\
644123307112360473399846583259226440623264059668000087717545598121783957262994\
0971285442191172854878822503077109056398082470421999912421134167`347.\
32481500032696}, {-(5006492458464957/576460752303423488), 
        0.00462746715073735215783159726862480951862861223777158098127106839470\
127379683491134737334808435821679418794900219907612917352125321431686783514269\
150556353697451566449857775503961314702884638656910294254477883772752495920396\
010289186435157403903079713749082779385128909334004945025357115955556351705089\
022271445240910173254309011444796883241579361580961639921680362`347.\
33465665551495}, {-(1/128), 
        0.00454542371958449020872141346499834465834422709935456666966171856377\
339118113016147098042097220978147974321899711548868523091084144541836112395333\
610363108099932399506818666403013872801518614242113885652713966364393701202584\
067529990428551473331924748682354625694809915294833143152960630002980824885589\
437024121869994021222522360932833030964785125722585752293850934`347.\
3424256260834}, {-(3458764513820541/576460752303423488), 
        0.00438914344760536144954528143505369047578665817502841605234404614191\
825849313774381515451686200501851384429063090846977502418851199805808190371661\
872814257488305128119137633978040189860979472607904882335626797984703540363823\
876993685638234031238315059612946472165206719137421908805732157585040577167839\
4378334851157853186686686175766895279104329606313774437203992848`347.\
35762022515064}, {-(1/256), 
        0.00422437041634929587156328893960034691857676462079601245133296605599\
326705541213372165045729446719961655336870230446087023633506922915778769180540\
862329431125164786645441366411220354049575313764090047099860868856744129411521\
023893693473910186501302435386902152577958533739181678929680545423000793081333\
6729109805425639433174946127542781987169327614023346747285911551`347.\
3742380074431}, {-(1498797955988901/576460752303423488), 
        0.\
004127100780422162758564494196744420875108701383425463768320487976083049702728\
323301030037748276669412824070560891267080227313793718686183937457490524035930\
110634211517809390356645249945901742666136795132370824879078214768962167433535\
010145724973281487510019192055508269724922677793890985860607496813649627060126\
521471860031662349907803480859117385005716027328662605`346.64399223638316}, \
{-(5534023222112865/4611686018427387904), 
        0.00402481268551282093003905940404170076318202927577415326882072595415\
025081832656685025030902640544786991869486963049305879628404955679431166843198\
817766490822058721805878210287696836353294357395689339754825348700207676152665\
230013733796310901654446542856189659199894522662032870253229594332117711776336\
9681298992253523456364404279802470171281747932193587911322650839`347.\
3952543268591}, {
       0, 0.003938442050144997594181424740159342372819229718677059675882892423\
319418187719920559901159298342219003499029397408781112192395339799548819600169\
243577645822024725069128269575934663754062966080615152501914948795637310046317\
383273217830824750376963661527145462101887661366151668182171935332486216193459\
988590879101302783461078785305352592707295338088997697092996815064`347.\
4046755403146}, {
       5072854620270127/4611686018427387904, 
        0.00386039035802509485239675224881960235887566743819594956080360093374\
837231076945252758479691866488708552270190941245815965656013873022551349434895\
290321957083824074487368776552641155312710277084390017860071855197716369857141\
025172778790733022452180090708572186961800473851286473655412267736346132470395\
6093587581874926517636630658380018743742205950034068616392460947`347.\
41336877777263}, {
       662929865148937/288230376151711744, 
        0.00377657062246333905912378886038184552913546759386034786074234936037\
058015203830033244809812996868114258686372459653022767614270318138724038037269\
633074963831247417118132054375014496662379301335894379059324499438384879831671\
831592106958423257331832880264845132468629099635416624815224170080376488185194\
4575816469381253444055491199360223143562480725384912132871865092`347.\
4229023895159}, {
       1/256, 0.\
003666543482620568956057230005883270123628741917270901012614282100022939559993\
594973509728053714160292500978718186941218457181280746431406199037096371967240\
116663588010420688925264581756457551375709485426489633970646114493225899752120\
079719059463230397293591366647196726944196186214197057204180921472554091829452\
671216660602163339644523118097992439500559090868971594`345.7324517820928}, {
       5135907897357075/1152921504606846976, 
        0.00362956502838296531291753966091915140530743449755733490574066551089\
090460916560278548218973066784113333243328288358637789059939249413126484517297\
723529275719172107569008320376748235299659513551105310771853673406233164273169\
050653806656500832661184081451865733912379853680781493966615114776067464894244\
8124705346046239135446250151500756021083027819107775003357766242`347.\
4401454182399}, {
       2884108083671827/576460752303423488, 
        0.00359289908369052697355706717238673870751260541136947625400404403497\
265776755543740142540069224068068005697428472816003277161607634034220840818636\
791244276344190347449544452939042601934738401451587907413553545119810077387025\
485222556740025214147848042011298892292246508868630146383774626861437352080072\
8178858457690639707119780592400944012041652202928439400347539094`347.\
44455498096175}, {
       6400512908115187/1152921504606846976, 
        0.00355761403851708292817279634070489330261650762771105770692592986426\
027833626447020327468384673128138699937641909451822747855806780071341476716652\
261324919646788575803342103298639570042123492412932914250856361884264130361862\
892409661771234561741914904120317530355019532303193285989167426971810053594447\
7879847660525543625557030911724205465845237010664807000565355136`347.\
4488411698087}, {
       7032821178101767/1152921504606846976, 
        0.\
003554243921987959451329481064583375811250764166042922163514613526666776708060\
592050215668574985742390940912174286203124883579591505900740399507051889786927\
297469512920637560863459262298326331970397401482702639500075294182365632844329\
478696532447164611001142413665088237313637552157643789631120484358064376335276\
740128899729385529549670980286847453601882899845128518`346.7088900810887}, {
       940802682733637/144115188075855872, 
        0.00358083455323972815824845650556629957463203107656990670597377563624\
187432147566279972368691302281899141662729350298772738059000774597150900966057\
853075400110010975891401485107135302840626729468265326361150545836810945545508\
775125801160822660296394792380141071802522636047379401711722823587034702580247\
4223951046512693298178938177414064132784869437449388310521494457`346.\
7056530549155}, {
       8020010216421379/1152921504606846976, 
        0.00362165115473169140136642216559047540576622657893085793793580112128\
197812392382900472612003767609758793883455821043835847556312392158335612775886\
199652697409049519336301970393647563929334365002159579610409767617264957683104\
914863689396684367379920768976912955450507837817155764902423954345798952179997\
2147204009975245754837112841242251768108042193276280265800413693`347.\
44109338419076}, {
       8513610500188709/1152921504606846976, 
        0.00366972444060000514182215372028623650562133676360865047498986314022\
096365518860920854321815761309081771503443314641884232251502421680372438685169\
197667106864783342789408224314343476850539786617484068209272546637710893658903\
907983614814460013796375463563370461087125492474165656816448404998704475745340\
8379421960939386563228724875292621196329297571437154744543933392`347.\
43536654567157}, {
       1/128, 0.\
003723945544686010813771641569499004667258352876092898592242455200382858641369\
353260549129110835589821614350347063937857717706089255304678126120399817852106\
674029616897435700964021018001126006892150966407287180933146737080198841734409\
797108485220026479310864277700977219373237974428597794863422045606746115635557\
569363466945201071162165161514732891685594817996979471`346.688633988845}, {
       6755428264093359/576460752303423488, 
        0.00433614346133437748113326352812384843570695420702614743334764567905\
432156926416963111792150557591985915037572666186947086183030419750331276413867\
360869235830965660100477651988192358166432344138472301541143129478306107343527\
588035963818451425752799353661247232597461747786818635174361486647054963070763\
8255880912295234801733601347570222781567203733094225119591060147`347.\
36289635759624}, {
       1/64, 0.004991446611462361745413962716228982202584992049228526349713093\
689126993667224592095876270769319079769671433530741258940605123111788646241084\
830859582800021574574048615070341635307128909323440573401125160818021963263868\
494407166572698575036835337316786717009220772314853955826132736286301214339281\
986060221136543129005557782029322243659347032190688652628660157732406`346.\
56141088024776}, {
       703685640336789/36028797018963968, 
        0.00569016768210384004253212495807598111775209907500920793235352287345\
053801385437857841502163621673808198258887369125541804710998885322054495842204\
794982729123085204913209175435834560388990151603485293618123191513254552258965\
502786610654658076199967016413834363239417865557015802097333110162947616313467\
0152005141835186333222905258963870509293327505636073443304507746`347.\
2448749353028}, {
       3/128, 0.\
006435328654850686576823603808385761267921145616692715536117646720283012482825\
843142091226803770448475074845056423986884647697408924510523140741123240966584\
092019472881871984846111414364296494022020116645651212062848760765937263131375\
398760701328366791890526186542877995233324245324330317107731744770323551757134\
477428157004955953963430076667476531884515244923463111`347.19142926859746}, {
       985164219927147/36028797018963968, 
        0.00725434638038403553220672668660933991961476810152510241283027865536\
114210127516330904106539570410411249092596483034875175669776384892313155825203\
427986766868376512577130458729548585263832574889857005172997379655621657685303\
990302468679519574940521884538992107367266419434194548050277538546844316407795\
9053186489262683752728399610048380760286546188023172378197111299`347.\
1394017115764}, {
       1033014065248033/36028797018963968, 
        0.00756158425876969577684212005035557314078001304051698004098974394572\
529875055227481554631594418441632942126887605590938510519974634736262102050888\
179726004325573336146966989231277451074455399832972563260839924571036448640334\
910193607531731993376805260389230992712751252741904810540748012927621217925468\
248509135617798784390871966112683614979638004795189445621947195`347.\
1213872041337}, {
       1080863910568919/36028797018963968, 
        0.00790013494629965476583309676725908489936396967722779743923352179561\
072433445736248931793297689492912376012646161104999698559711220783342797535787\
458759788054006071381687466139968655115487951015722733951925004770359572990285\
063779245784696673593747885469364952118178878973819344659112504713520289381238\
5707065967975153642078927140247771491099278828538793251649459`347.\
10236549023705}, {
       2206763817411543/72057594037927936, 
        0.00807619070277344353655893845608330457010785855995263652429037285748\
805629338174000099888396218742287845773059018634795262353547402328292855072574\
172613682475407782389111321392288462010984565722114190231283480973841194865120\
446455557393373029326601242889572749957589336393950256074550591715696568283686\
7798826305110975743256305091020054511184787120042892671406110877`347.\
09279343462885}, {
       1/32, 0.008268445404829723003312992909403489508985427830486838168181016\
949970200769943823963824316130876577357262576293639622592095468385166055906332\
215498730244190544155175484769927821271561897542674062891623215963602251987810\
650342955429615844470329848855483327813439599509297602452747815158884833072622\
466376192419694777279871140547938606518503883073216671461262383609856`347.\
0825761368283}, {
       4530621225134719/144115188075855872, 
        0.00833076736943387416785626025215996702021622386188401510217402526712\
326115587037552480893899034187077457046486886272315435007189771270626438744865\
856331919844519159111936732992876947389863573037930484437580285738624465376329\
886320294325706295515733244571835058610841501660415877126631901584795008994141\
2478155142796604261404448461057579260028310435454774665817249306`347.\
0793149927155}, {
       2278821411449471/72057594037927936, 
        0.00839618795054254717004381323687915336458257119890223614990298776372\
813258808041548042769672715055703255588535021609278629455949847052778244203034\
261429223870732263525295702455799052897795266099994747262552701193640600540056\
142866035668106399536688074212427914062352684394081472392407638755349744735413\
8510210660420491911222636239508375275552332451554618225182218296`347.\
0759178482018}, {
       4584664420663165/144115188075855872, 
        0.00846586229991782644100799408862290522222609398600248724057963459852\
671018565036883319334200382941976700344315894786790474509639848305789553920160\
582614639337669998267147883846253734196416293795583068816160173336123886938415\
724703901875175912509210249418678076527467086438165643255211926221358495237257\
8270948595938175908043427214304546202791625648860936810040026825`347.\
07232879974964}, {
       1152921504606847/36028797018963968, 
        0.00854192275540298561323723750837877791261908446059190933329406734729\
860604236761400817903468865015373622093746482538945016788430316448295438432472\
572649453337273335838897489085924353829457986315423985476651874968020658832154\
216114371854403095499515167332444929354890535210624438128155469116792285598167\
3479799627261828778313207301555996836779102097322070859723673452`347.\
06844436021595}, {
       144962765525727/4503599627370496, 
        0.00862887000307655253301067267965743594777964011524765495491239331714\
294509692448504994621951596955917576704828906781637654264445287063544156546924\
785611194733520012718100435604132920247886487569874860375316245758234150073181\
180116341608932742999531070661173966300054981767117086625939091911322304044960\
5863902684561513434574737815748638919045960859374962846592595171`347.\
0640460737588}, {
       1166482743804785/36028797018963968, 
        0.00873708513704876591109000240985680571928906695337048501715031694286\
114593937559127668471321376655363273137455995445830819553298702432549600383230\
366711061344152005524020388591130099750059253753919559177087267659265907744135\
182616230433899812471910166797835831888969239392040311747941565073544650226059\
4401626333529348284693392716646429261047884903862547572697438671`347.\
05863343235853}, {
       586631681701877/18014398509481984, 
        0.00889249824737661694769741346636399551441996752063595249727752467381\
474866852231394277147122446518892558067521236991405975486146903522427221802059\
678358392746553737576460065611603875792361631523350621269192632347390115319461\
291842807879080369355065583288466303182040540628338914293928094802941708345119\
137296004571534515699527047613232433851457408691149827862086804`347.\
05097621173735}, {
       1180043983002723/36028797018963968, 
        0.00929503919733588338070841402687717835131291483399372156437232234102\
066018294333371640799807653128572643682698401491261987617241502245489834283418\
395293345633108278508796730333706058376046369361949715572460950383393185204503\
841320905006945438098218003299620076569542538357810778250580428694611605007985\
294428701231121952314982869908556079614255660558309778331151296`347.\
03174877446116}, {4855860381584311/144115188075855872, 10000000000}, {
       4991544831157729/144115188075855872, 10000000000}, {
       1281803717303085/36028797018963968, 10000000000}, {
       2631449659392879/72057594037927936, 10000000000}, {
       674822971044897/18014398509481984, 10000000000}, {
       1519247901176865/36028797018963968, 10000000000}, {3/64, 10000000000}, 
       {1/16, 10000000000}, {5/64, 10000000000}, {3/32, 10000000000}, {
       7/64, 10000000000}, {1/8, 10000000000}}|>,
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"30a823e7-59ac-44a2-b895-f6d962fabb60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataPlotCTVsDeltaSTotal", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"923", ",", "3"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["471976", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{-(1/8), 3/2, 0.013550782700774262`}, {-(1/8), 47/24, 
      0.022352009950162958`}, {-(1/8), 23/8, 0.11001844496641067`}, {-(1/8), 
      91/24, 0.2739736482282955}, {-(1/8), 10/3, 
      0.19416868533892376`}, {-(1/8), 29/12, 0.04441193199698592}, {-(1/8), 
      113/24, 0.34768469835062177`}, {-(1/8), 17/4, 
      0.3234824054045119}, {-(1/8), 45/8, 0.37921005458797324`}, {-(1/8), 73/
      12, 0.40216770699951965`}, {-(1/8), 157/24, 
      0.8703900231011807}, {-(1/8), 31/6, 0.36358193719676385`}, {-(11/96), 3/
      2, 0.011047353607561634`}, {-(11/96), 47/24, 
      0.018362888028019327`}, {-(11/96), 29/12, 
      0.0368367128265616}, {-(11/96), 10/3, 0.16597952894165752`}, {-(11/96), 
      91/24, 0.23471426004756088`}, {-(11/96), 17/4, 
      0.27737818637814166`}, {-(11/96), 23/8, 0.09330537737113313}, {-(11/96),
       113/24, 0.2983195470193405}, {-(5/48), 47/24, 
      0.01477377561575016}, {-(11/96), 45/8, 0.32604259726872975`}, {-(11/96),
       31/6, 0.3122295178630581}, {-(5/48), 3/2, 
      0.008804796509505414}, {-(5/48), 23/8, 0.07806145025647888}, {-(11/96), 
      73/12, 0.34648530591792887`}, {-(11/96), 157/24, 
      0.7452466708323464}, {-(5/48), 29/12, 0.03002220818026197}, {-(5/48), 
      91/24, 0.1985815066566554}, {-(5/48), 10/3, 
      0.1401023546820043}, {-(5/48), 113/24, 0.2528651660133323}, {-(5/48), 
      45/8, 0.2771146757739898}, {-(5/48), 17/4, 
      0.2349168534751885}, {-(5/48), 73/12, 0.29522202560353705`}, {-(3/32), 
      47/24, 0.011584061154003074`}, {-(5/48), 31/6, 
      0.264953736024457}, {-(5/48), 157/24, 0.6302356310162825}, {-(3/32), 3/
      2, 0.0068238770144246974`}, {-(3/32), 29/12, 
      0.023974978959616474`}, {-(3/32), 23/8, 0.06430321528390685}, {-(3/32), 
      10/3, 0.11654805082641356`}, {-(3/32), 31/6, 
      0.22177634695143594`}, {-(3/32), 91/24, 0.16558773716973513`}, {-(3/32),
       17/4, 0.1961057472865125}, {-(3/32), 113/24, 
      0.21133694080214965`}, {-(3/32), 45/8, 0.23245944588222883`}, {-(3/32), 
      73/12, 0.2484169355858493}, {-(1/12), 3/2, 
      0.005109790184762501}, {-(3/32), 157/24, 0.5253755940595871}, {-(1/12), 
      47/24, 0.008793236243035754}, {-(1/12), 29/12, 
      0.018707410616296865`}, {-(1/12), 23/8, 0.05207438628280218}, {-(1/12), 
      10/3, 0.09533996696441717}, {-(1/12), 91/24, 
      0.13575612434007897`}, {-(1/12), 17/4, 0.16095882989154112`}, {-(1/12), 
      113/24, 0.17376059677898362`}, {-(1/12), 31/6, 
      0.18273492939765476`}, {-(1/12), 45/8, 0.1921296979345826}, {-(1/12), 
      73/12, 0.20612644090537624`}, {-(7/96), 3/2, 
      0.003670121551558617}, {-(1/12), 157/24, 
      0.43068720061296323`}, {-(7/96), 47/24, 0.006402068323255157}, {-(7/96),
       29/12, 0.014273439971456322`}, {-(7/96), 91/24, 
      0.1091207627560371}, {-(7/96), 23/8, 0.041432283462150096`}, {-(7/96), 
      10/3, 0.07652032993596436}, {-(7/96), 17/4, 
      0.1295028896617533}, {-(7/96), 113/24, 0.14017278688585}, {-(7/96), 31/
      6, 0.14788644762492686`}, {-(7/96), 45/8, 0.156217485490529}, {-(7/96), 
      73/12, 0.1684124024409913}, {-(7/96), 157/24, 
      0.3462155599747664}, {-(1/16), 3/2, 0.002527237711309176}, {-(1/16), 47/
      24, 0.004432396433092461}, {-(1/16), 29/12, 
      0.010782848902159093`}, {-(1/16), 23/8, 0.0324679086106509}, {-(1/16), 
      10/3, 0.06018256022475284}, {-(1/16), 91/24, 
      0.0857490328138974}, {-(1/16), 17/4, 0.10179753874953394`}, {-(5/96), 3/
      2, 0.0018910638098516021`}, {-(1/16), 31/6, 
      0.1173561950356389}, {-(1/16), 45/8, 0.12488533971457748`}, {-(1/16), 
      113/24, 0.1106514422263173}, {-(1/16), 73/12, 
      0.13531060892679558`}, {-(1/16), 157/24, 
      0.27205394700961705`}, {-(5/96), 47/24, 0.003400940519505308}, {-(5/96),
       29/12, 0.008387227080391538}, {-(5/96), 23/8, 
      0.02529075408446063}, {-(5/96), 10/3, 0.046511614127161136`}, {-(5/96), 
      91/24, 0.06581617473304638}, {-(5/96), 17/4, 
      0.07801768497765693}, {-(5/96), 113/24, 0.08540410008166041}, {-(5/96), 
      31/6, 0.09147947577608444}, {-(5/96), 45/8, 
      0.09825892890546165}, {-(5/96), 157/24, 0.2083411678607086}, {-(5/96), 
      73/12, 0.10682022524363395`}, {-(1/24), 29/12, 
      0.007017066201009448}, {-(1/24), 47/24, 
      0.0029382494563480618`}, {-(1/24), 23/8, 0.01994091074412111}, {-(1/24),
       3/2, 0.001593393396391587}, {-(1/24), 10/3, 
      0.035745606941753126`}, {-(1/24), 91/24, 0.04988389650700189}, {-(1/24),
       113/24, 0.06515016711263201}, {-(1/24), 17/4, 
      0.058933808906404254`}, {-(1/24), 31/6, 0.07055689089995087}, {-(1/24), 
      45/8, 0.07613963026494033}, {-(1/24), 73/12, 
      0.08281590554040251}, {-(1/24), 157/24, 0.15535063350781192`}, {-(1/32),
       3/2, 0.0014321286565539013`}, {-(1/32), 29/12, 
      0.006385204078040048}, {-(1/32), 47/24, 
      0.0027526525363192316`}, {-(1/32), 23/8, 
      0.016059205961712023`}, {-(1/32), 10/3, 0.02764810167294018}, {-(1/32), 
      91/24, 0.03807585577617028}, {-(1/32), 17/4, 
      0.04491937430750069}, {-(1/32), 113/24, 0.04979971672542243}, {-(1/32), 
      31/6, 0.053971995597236144`}, {-(1/32), 45/8, 
      0.05808940035247629}, {-(1/32), 73/12, 0.06301388834591141}, {-(1/32), 
      157/24, 0.11332338244668856`}, {-(1/48), 3/2, 
      0.0014286625929548636`}, {-(1/48), 23/8, 
      0.013267649609368165`}, {-(1/48), 47/24, 
      0.002762146492612949}, {-(1/48), 29/12, 0.00618027240638458}, {-(1/48), 
      10/3, 0.021595539309315702`}, {-(1/48), 17/4, 
      0.03433611548667853}, {-(1/48), 91/24, 0.029241291997821738`}, {-(1/48),
       113/24, 0.03784443204285246}, {-(1/48), 31/6, 
      0.040801354732821295`}, {-(1/48), 45/8, 0.04362294168160885}, {-(1/48), 
      73/12, 0.04703798148426708}, {-(1/48), 157/24, 
      0.08120088554745185}, {-(1/96), 3/2, 0.0015610872962392617`}, {-(1/96), 
      47/24, 0.003067430157488213}, {-(1/96), 29/12, 
      0.0062770323439199525`}, {-(1/96), 23/8, 0.01126240661233449}, {-(1/96),
       10/3, 0.017035585580463954`}, {-(1/96), 91/24, 
      0.02243150213761383}, {-(1/96), 17/4, 0.026172227334061465`}, {-(1/96), 
      113/24, 0.028545541283838363`}, {-(1/96), 31/6, 
      0.03046850676388362}, {-(1/96), 45/8, 0.03227589843966917}, {-(1/96), 
      73/12, 0.034470673249920196`}, {-(1/96), 157/24, 
      0.059099131450147585`}, {0, 3/2, 0.0018361955788869886`}, {
     0, 47/24, 0.00359799771670036}, {0, 29/12, 0.006556433047349641}, {
     0, 23/8, 0.009875143449199859}, {0, 10/3, 0.013645546148899061`}, {
     0, 91/24, 0.017203991506017882`}, {0, 17/4, 0.019837072861734893`}, {
     0, 113/24, 0.021422790564507452`}, {0, 31/6, 0.022566221072970464`}, {
     0, 45/8, 0.02360972324685341}, {0, 73/12, 0.024881036103815465`}, {
     0, 157/24, 0.04926579969580062}, {1/96, 3/2, 0.002340638779188751}, {
     1/96, 47/24, 0.004319619632995268}, {
     1/96, 29/12, 0.006978992666081814}, {1/96, 23/8, 0.009039021432104083}, {
     1/96, 91/24, 0.013295566923970964`}, {1/96, 10/3, 0.01122238640261061}, {
     1/96, 17/4, 0.01496799523705732}, {
     1/96, 113/24, 0.016030885991394916`}, {
     1/96, 31/6, 0.016680332363563397`}, {1/96, 73/12, 0.01782734676178383}, {
     1/96, 45/8, 0.01720908611737031}, {
     1/96, 157/24, 0.043079413447618675`}, {
     1/48, 3/2, 0.0030618136824021812`}, {
     1/48, 47/24, 0.005294724295080829}, {
     1/48, 29/12, 0.007563255314138027}, {1/48, 10/3, 0.009630674023586553}, {
     1/48, 23/8, 0.008637133147009339}, {
     1/48, 91/24, 0.010547931417768788`}, {
     1/48, 73/12, 0.012889775177025959`}, {1/48, 31/6, 0.01235977839987353}, {
     1/32, 3/2, 0.004039111511555704}, {1/32, 47/24, 0.006622216015546066}, {
     1/48, 17/4, 0.011361442936073222`}, {
     1/32, 113/24, 0.009249096218201124}, {
     1/48, 157/24, 0.04158310251099878}, {
     1/32, 91/24, 0.009053758798937196}, {
     1/48, 113/24, 0.01197687341375867}, {1/32, 23/8, 0.008788274036102307}, {
     1/32, 17/4, 0.009156165978069522}, {1/32, 29/12, 0.008586805768468658}, {
     1/48, 45/8, 0.012617670251372223`}, {1/32, 31/6, 0.009336749275688746}, {
     1/32, 10/3, 0.00893389702008185}, {1/32, 45/8, 0.009410457864928957}, {
     1/32, 73/12, 0.009472728522938068}, {
     1/32, 157/24, 0.046759308543515406`}, {
     1/24, 3/2, 0.005289365833612579}, {1/24, 47/24, 0.008384688164761272}, {
     1/24, 29/12, 0.011938359545806571`}, {
     1/24, 23/8, 0.013188950064291561`}, {1/24, 10/3, 0.01426996868317121}, {
     1/24, 91/24, 0.015393516885865138`}, {1/24, 17/4, 0.01632255151181774}, {
     1/24, 45/8, 0.016998942871116987`}, {
     1/24, 113/24, 0.01682651873031792}, {
     1/24, 31/6, 0.016988614648432453`}, {
     1/24, 73/12, 0.016998942871116987`}, {
     1/24, 157/24, 0.0675314653977459}, {5/96, 47/24, 0.01060494094866378}, {
     5/96, 3/2, 0.006829774957184662}, {5/96, 29/12, 0.016324803885951034`}, {
     5/96, 23/8, 0.01953283633322894}, {5/96, 10/3, 0.022641452283494855`}, {
     5/96, 91/24, 0.025989727140819888`}, {5/96, 17/4, 0.02829681074394087}, {
     5/96, 113/24, 0.02951798847766702}, {
     5/96, 31/6, 0.029973273519967068`}, {5/96, 73/12, 0.03026682496978439}, {
     5/96, 45/8, 0.0301661968238815}, {5/96, 157/24, 0.10125544278132552`}, {
     1/16, 3/2, 0.008663493547973647}, {1/16, 47/24, 0.013281904714539777`}, {
     1/16, 29/12, 0.021467495120672572`}, {
     1/16, 23/8, 0.027324356304794874`}, {1/16, 10/3, 0.03331867128634308}, {
     1/16, 91/24, 0.039683282165484196`}, {1/16, 17/4, 0.04383995307170101}, {
     1/16, 113/24, 0.04604667346392565}, {1/16, 31/6, 0.04694574994727862}, {
     1/16, 45/8, 0.04746651530288099}, {1/16, 73/12, 0.04785423934651317}, {
     1/16, 157/24, 0.14562073800573608`}, {7/96, 3/2, 0.01078418299261846}, {
     7/96, 47/24, 0.01640977211898663}, {7/96, 29/12, 0.02735547755787468}, {
     7/96, 23/8, 0.03655031802069881}, {7/96, 10/3, 0.04628892325449186}, {
     7/96, 91/24, 0.05644891304547113}, {7/96, 17/4, 0.06296291101120619}, {
     7/96, 113/24, 0.06642192485382381}, {7/96, 31/6, 0.06790826425685216}, {
     7/96, 45/8, 0.06888591854092861}, {7/96, 73/12, 0.06972911787049027}, {
     7/96, 157/24, 0.20071814692525364`}, {
     1/12, 3/2, 0.013183913620752098`}, {1/12, 23/8, 0.047211790558330066`}, {
     1/12, 17/4, 0.08567708049080704}, {3/32, 91/24, 0.09922629760534696}, {
     1/12, 91/24, 0.07629430494001896}, {1/12, 73/12, 0.095894214438336}, {
     3/32, 3/2, 0.015856294828446027`}, {3/32, 31/6, 0.1218303520439106}, {
     3/32, 17/4, 0.11198975744369458`}, {1/12, 29/12, 0.03398806572122901}, {
     1/12, 10/3, 0.06154485101769446}, {3/32, 45/8, 0.12410335306793369`}, {
     3/32, 10/3, 0.07908650413801237}, {5/48, 31/6, 0.15479725609709566`}, {
     3/32, 47/24, 0.023983559283590916`}, {
     5/48, 91/24, 0.12525013551442982`}, {3/32, 29/12, 0.04136591863201844}, {
     1/12, 31/6, 0.09286866557441997}, {5/48, 45/8, 0.1579085714093622}, {
     5/48, 29/12, 0.04948977034845066}, {5/48, 113/24, 0.1507002262557046}, {
     5/48, 23/8, 0.07284744902198627}, {3/32, 113/24, 0.11874553779351718`}, {
     5/48, 17/4, 0.14190592708061306`}, {1/12, 113/24, 0.09065371366473365}, {
     5/48, 3/2, 0.01879742276126886}, {11/96, 3/2, 0.022004669390171146`}, {
     1/12, 157/24, 0.266141866336011}, {5/48, 10/3, 0.09891624087946789}, {
     1/12, 47/24, 0.01998132897098394}, {3/32, 73/12, 0.12635354557576733`}, {
     5/48, 47/24, 0.028401189113330932`}, {1/12, 45/8, 0.09443067925011853}, {
     3/32, 23/8, 0.05931037447244298}, {5/48, 157/24, 0.42732791606211434`}, {
     5/48, 73/12, 0.16111149431254734`}, {
     11/96, 47/24, 0.03323020384911909}, {3/32, 157/24, 0.3416839914878344}, {
     11/96, 10/3, 0.12103454804029584`}, {
     11/96, 29/12, 0.05835998576637277}, {
     11/96, 91/24, 0.15436978462152184`}, {
     11/96, 23/8, 0.08782394535642178}, {11/96, 17/4, 0.17542889416955082`}, {
     11/96, 113/24, 0.18652082668008596`}, {
     11/96, 31/6, 0.1917729181806712}, {11/96, 45/8, 0.1958504675244948}, {
     11/96, 73/12, 0.20017096210796853`}, {
     11/96, 157/24, 0.5230559946612848}, {1/8, 47/24, 0.03846764293086016}, {
     1/8, 29/12, 0.06797675627171054}, {1/8, 3/2, 0.02547623128843673}, {
     1/8, 10/3, 0.1454416511479603}, {1/8, 23/8, 0.10424043513948442`}, {
     1/8, 91/24, 0.18658861108710542`}, {1/8, 17/4, 0.21256126079664908`}, {
     1/8, 45/8, 0.23793209682273236`}, {1/8, 73/12, 0.2435341955032648}, {
     1/8, 113/24, 0.22620939867248988`}, {1/8, 31/6, 0.23275993280923915`}, {
     1/8, 157/24, 0.6288608898128539}, {-(1/8), 1, 
      0.0102493478057480487864329704635462314870586031390786148844219950950859\
928196702452728399105635464355955034926521992621235994291426958827810847023716\
753880628517501945373711577254777179770689210011118440928162902799757237712974\
893658934748530472621213270059104510918219757604153582450032608649279080357455\
09953989592447191375271879125242005384573892957240853638639783`347.\
98930376908396}, {-(7/64), 1, 
      0.0074961471438003223621481805485566925580417212913447745945662254469684\
693854594082708887276513749873068382136897182466703635375296951546572472740532\
070166894747341550037273187006208127476680122532149231336702883084488524044251\
489732045325023541397271257645781314647476896377045139846490400248079869928901\
91012441408526864021689053866557892792921667421854137034953686`347.\
1251618971586}, {-(50781/500000), 1, 
      0.0062905837454531094142284325205325187869452608264266065025474582228061\
433953854136266883766742895347506222257865211184628907472903343993980288635669\
843721200300566602882472248554766239967123735534218319931544228772185611794025\
231030537312961072961430590425573424847459892116855405186026272282390590286698\
96673823807254592101356849669890423372461134780818564626991643`346.\
46094636209295}, {-(3/32), 1, 
      0.0052004828107848488293082958055084470369700467069473218782977790332783\
036773864126848051268772479844549187914457589782008059878299767357040761245444\
571646758758435138519447112870961348756242935574140758707917951773203015034683\
212977889561148327005785960460233783210839395143520570235794729820809328340602\
14791793160732561045121721866928558363273243729728110883687159`347.\
28395633476407}, {-(42969/500000), 1, 
      0.0042272096388642822049446829951575411324482748899920443362130253390513\
236003776113092887465695222986308182662177784998885494181086534285193365418480\
149474125661585342695033583052182382352571255937654968188861932161595292041620\
346395461104951935725515987749061363482002497559526909116159359076030344304781\
67211029640097890857797530885287275574017205923700921938763361`347.\
37394621378814}, {-(5/64), 1, 
      0.0033731833816750906467791468378442335800458610453969998943294776134140\
535401430431554636570935872880231075352022246833898991990675446753960482649322\
353165892524348047888506729098199731455890843387793861743144490369166792991197\
371235976494359321423992622881556983701656568215802048903056811578813326918388\
01024054759154093640715482715646320024428858518507600017531055`347.\
47196004793483}, {-(8789/125000), 1, 
      0.0026438237301413784641027208994420501790916102241325462181275795472284\
077071116626276728574922092383427319466837657772787568178884617811023678356614\
451158677920490060793534639516676603808122582451775679847540196385921506953004\
657340922778911307539822883236583880172784627858862769014036716627634030805140\
58925883236564541644742087713938552423996325289897250435295291`347.\
5777675036414}, {-(1/16), 1, 
      0.0020476858020032630706120162301513291632955525165445635873200838465508\
404103407887631001092550404048161713239301327065234658908745464865132347654932\
639455240323370915238078817183929516303763966066059248251448014197121849069058\
540437439076096225402059825471571229379043007549845401984551694049335760502627\
7574778693285905381755483846533565033285758895155047120945876`347.\
6887366809601}, {-(29297/500000), 1, 
      0.0018027955977169731531520073609662648332154962794145188646732402908302\
223505997485730593135804397309185924144510251946972369597624142993442531131884\
836255045248141685907982191955995304010614350857586864772525508727476973128621\
916931947406386214207083488897758314119712280954222732099130016350376063217529\
26868616158135260083205013867020518300768111094015826794682896`347.\
74405351111227}, {-(7/128), 1, 
      0.0015952780592330496770405624574565441789383546806086145884387426355672\
473916161316372444678625035561247591304137345355510553977241282324851620307190\
300618141119995386759608419748053406910449618280578508728483855556436693334019\
996407793227933990050822892018002338764151171241093558273267276847566172900435\
1968586405339612918306866700376311409297727872238803820909239`347.\
79716360786347}, {-(50781/1000000), 1, 
      0.0014256330465778041562137531850615999761079720148024178819108983344791\
101701481383913254374209726908927561897826540097892117435498003790297692392716\
769274841039911793991205565080801578653535692755047594735557464303289388275353\
642403262304624917373942476736150459592494034537078987638800638264139679795158\
15848026445141629456271832479903095191984580725816697591849979`347.\
8459922461214}, {-(3/64), 1, 
      0.0012877742905959406129822845369634236650687548509706064060951344954602\
900189807945245276780088293540687375276642291999714913295201310874888155359272\
949239416723644237570955485786680637801575963107230711099305764855373507586001\
681282202044575635651060465868789389304147567924505175376170859906664818192909\
08485133143162324026084628998487637765056180631102122608751568`347.\
89016024950615}, {-(42969/1000000), 1, 
      0.0011713578723730492379425731317424289756287417045794738385177483846716\
586547489411745767881640767521945910082488615198007357081769840378485616329996\
240462397218193146385990398879608903558609761644492220791240857151582401119267\
921835080736122796011516732021999625983550030871500220839412251338434078492921\
31740141399040194339348726838370244000585530247927269177799938`347.\
9313103993323}, {-(5/128), 1, 
      0.0010755449973086367625495470610251255796175298871778638206772222810939\
059025785176401880798499157135699608089965495101467388534930527854370464183323\
422264882507070599375870059574899407711325158053426077619587142954814542191956\
553832287455527403008113694546002246421342971324678945929688495964660020757450\
32694666144590210586464124841403346532122127243236880754970933`347.\
9683714154262}, {-(8789/250000), 1, 
      0.0010027811844130119729014276947542270514678369454656349333819094126129\
542200766223422092894982992152658477281418280141879785494649061714393760432331\
356962519497551578593185465303985164482172087608435481820740678104148576537237\
186684673090312423115579521052347040411101385322966205914885356599358369452066\
95142338958959468536682507074825653619916475180297177058631539`347.\
99879382347956}, {-(1/32), 1, 
      0.0009521895280884030056918294447961192342563404970905521142765356428319\
513198313284487777256784897157286393955887008543034819110125644758998471037695\
934091782876230932395535989458041900630995585440678892259059853538560350009511\
946059909592030274769659884160566686279479887530307179632065566663243139706137\
95489686282922468272056737444773836020386537103262193574466234`347.\
0212765990833}, {-(1709/62500), 1, 
      0.0009188617438238377415228476114087756815721621125065509812401697843895\
446574281478491254947522661361283140537447627504866213125096013192128293643323\
534448500088780138312165419173137110275672314732976366048845586810521725783746\
003473858311418894840600153445816087747165273332852769972728081149921575398132\
55141390944166358996365251999301374027425363309907921366537039`347.\
0367498296492}, {-(3/128), 1, 
      0.0009083232848206799866689676836797440929118479407133952141952253174258\
637769661621015985734754388767865015001040020040488266013207994271877484673831\
340749388969551588963936954790246159691711364893831258411420492020810065303056\
220784646820971947230579306900160610895365508667901268038322780486420776769858\
41847146021516120799528512730529623333402918381042828602441005`347.\
04175955255226}, {-(19531/1000000), 1, 
      0.0009311375689589898906342080020983547168509800540365004773353983288148\
732687140791966285169846276596834242045517111891752539759208784609869034523766\
567281088840061332744461143113543128833750554261923829318148608311219570960420\
516825292774952682192854456015213061491181877417959188583581580912981464999527\
59263387022221544975279294673497185507703167535853023926061925`347.\
0309861503548}, {-(1/64), 1, 
      0.0009725231738700011077931760184657583550297293134277407015568561872186\
273692769864871768078032508609707350205074006298739334621973693357025970597957\
573307005200365997096931939571554299971792037784894950574039130231658336642768\
044294589700738021100565447601258137978327767500426501303513474711424040224215\
50766343785228891803159036685621666198786215645935350102303241`347.\
01210004124755}, {-(11719/1000000), 1, 
      0.0010276147184599791680338812409937117846356514057759839540635428597982\
363854482582143111473186818327087807554704110020762040692368988874007858128491\
925254881814800574607208089013124385985397744105166587650390762565545701446037\
605943428627322224273051068917340772287674632286218883719207722349888452473515\
64157417455381544675992654433379837339710032910253293936603953`347.\
98816968398904}, {-(1/128), 1, 
      0.0011014896963918609074422538001076072889250840407932867420298072803771\
764238417367996771509568052810972495421023692802967182507827126179391071942169\
986508735363582139718074604558529194468480044092283026724817420422954426653234\
320388376523064342972471887401524717302816384322204974847404979715497119207062\
46720294472148649685294526876930937986273698563667882428920798`347.\
9580195609926}, {-(39059999999999997/10000000000000000000), 1, 
      0.0011966523350792996530535262495725471349707543268450889478448156793169\
573422915213891010736688075687664723588054456485150355999913853638119084327148\
520075429405146099750519103404011301576856676606940419892850261244141087743459\
115191278145900177886286967753527848982825607090139306338697692250928511486769\
53408455758651877413904049246065692288646898044124300709011585`347.\
1816693179005}, {
     0, 1, 0.00131467016257393759162724411539799600555209708161541466394763990\
050826327115820709795487352207034135778771672508873531096913031592969865977249\
616305613355473092499940871910116818377154071527894326164153916373819923040940\
869465440348013488762321040679620886833369278310514991908808359886357510678907\
67086658395350159915661239494866262751004290133044822927289536945`347.\
14082050409985}, {
     39059999999999997/10000000000000000000, 1, 
      0.0014589221303329502516880586932356169859295420400608258592420957738339\
197248979409208745062523717321236134932760625412735260504788894453583347196521\
013492399393356255979754847932426511209150035029043200464114120263672948420683\
993227757849194390131346660118591959595981150614976081147067036520453787946189\
36826589064167383641876602487928256779043393218529016361851701`347.\
8359678878661}, {
     1/128, 1, 
      0.0016322613110888498823922567785018245190201294072802144730671946947560\
934473674006582663905835991742600972495119367133526294471776579312087424944270\
195928860918132665378402023286172161399701213416752707669975025574389105305598\
697825010891216077421812147536691510602732651915016472671049615886035008618510\
34279050054264035402586922592422481826996438863568565671668031`347.\
7872103131806}, {
     11719/1000000, 1, 
      0.0018323102491449950361800348140182116502998984088531996810166400460179\
783879120717108361697407384611410711112311610140921126760118059915834833457686\
466683865936126911796210642569181758075081954253618367994030726136970489694818\
080319064384586284645007945900500821912248874649684983797963784729324404223109\
0307114715671214823828791757389448796498911661385778041113575`347.\
7370009891377}, {
     1/64, 1, 0.\
002055643540053926900785667574363246181917494439862248945686885635770934933935\
646747569309504960057949986738240725262418321936607901048723812190676730773187\
472384964465828634279398472237094314270478337536507776955867224203070400913906\
407371606005555685286444946847614546551252503393098766489856588104209055003123\
766465470182785780329952777768909860341800361620487516`347.6870521922104}, {
     19531/1000000, 1, 
      0.0023026432333241286152832397875186095009565340240536713295263932596648\
600705268254639979990882458868798311331961961840034400698738025982359786101840\
962812171438501673817398908428821736092450836547503006935400136634268899219341\
856891052782067452479408292939933994185936517303170495906525777428397057859962\
42006048625905826145976992944303147554791430228353060005802112`347.\
6377733454927}, {
     3/128, 1, 
      0.0025747088714396318011804100566099595397841011541834816215757988598692\
933200120494177542605374449240257849075135692599417386147595137769556365328150\
344599360657293544028168714968478554999624055182605818714264516200828376141771\
087604129488372915454707403130465099030445367181661861106128185405914831313570\
62439450269547957462637766410374337564942572432515109623754875`346.\
84890918108005}, {
     1709/62500, 1, 
      0.0028732530638516791479449242878736242363499425350195784001264887530019\
329533864785069637145079054127137864011433461244802674150535929478822640858685\
960216791411034980308992349359453520566692053889704491789196107688762600379183\
772722498664232432679479908597251761343519166104337447427830334532170465316366\
87563636928866194188729103766524343321501620566601549132836248`347.\
54162612152135}, {
     1/32, 1, 0.\
003199511896600897579445577748184119733731665231475592914906383351587486205023\
154554602697084561019129880937353120024221796541995003106646253458005614887129\
330439311640166843617112431128171784985005456352428434045232012803001005720306\
662434281365389370066329502801796118320143380795787496152642061834667224462949\
812338955303861406307017827096065599580327257834844582`346.75455358118}, {
     19531/500000, 1, 
      0.0039392882769084735082302597697471389347664549779592156306916958534107\
348518962128390786524588575326902313271192395391712463728546068998366181704992\
739057378721759037009612753185460287716648216357410442449195243037296557556795\
376009917481316800698543256279235349833489950887560768672004451081143626396964\
99626600251174520855364897048308541588619705084102288006055455`347.\
40458223638063}, {
     3/64, 1, 0.\
004798441672023492526592771337436078521143844085489559325084852055291084793101\
247357754024328102563656592538933901068808207713003457239478261987723833145443\
791966078130427640264051422858428286820652558771591544892888269511137701434807\
070308696282567001805211237491049109714779632810775418813526876393545705068514\
515645831951923106829864159511424454965655169884838872`346.5785370904474}, {
     1709/31250, 1, 
      0.0057782904494055718650359928611408342186891204653353014024011330586208\
700045829530516803287361018315056874533884915314001964715608020745591179844569\
505027956201969301781941811684928816890896840801366057194458794712411587977957\
980281751733309785262607986620407422778193395421775150727326660514128442595535\
09867868865388455781477948515629563113723826986559790673835507`345.\
53490925373904}, {
     1/16, 1, 0.\
006878469596304609351982903187818177976376616858595847557193473083079101062074\
097379812214017509430345993940750070893974107058344987666121297614640531220250\
007485027457886465078394822960446016443023578076520429493240001372511137761176\
145711591153726386550933732414846322925013093146153487580043501777494616598728\
642320933564963511369131777728291004371007506551487442`347.1625081780165}, {
     8789/125000, 1, 
      0.0080978461970117851308130376409131861735815007927844274351269426558164\
722691642820028869090287438317910534165912032966905566707636646557566905685017\
965312478038029072792849222646967258454860745223554285686535004008709341405407\
162860583831924888155776803247401453851142494867022286809249986709384572355561\
48319067588150731861946028912792451490692409850471458692017844`347.\
0916304760763}, {
     5/64, 1, 0.\
009435097744548772979953889924994116585073351703134611553530119576232997500742\
032239801595295591236747413669991041498174543670411686590741652333255848817417\
715430506998010877803293004689106209674312239331060020909308669939338308964336\
631365088573964313928051536409609136794867751706306197732932585146485206549107\
918633340790152912487287380562678956131831893198535194`347.02525359632597}, {
     42969/500000, 1, 
      0.0108887505970058903534151557659242571726738535347349381363362816856565\
281636589731133755728211586731136950757554503313120682796487317891607261594502\
582259817736497134863319983532798542524658749110396066208087680132870469810574\
096842076652748971439908497091575285520698606856659725045589661654142513942658\
73213171432190966428556402400310633559456851068921931275061203`347.\
9630219494412}, {
     3/32, 1, 
      0.0124574736436067538006716245100467234900537664866433574339231597158020\
770586652807662372911042330737490473505533469375113240129616951119859429423956\
211589543455560542164682907110274211639344646291363483187567475811009170102439\
879509560099648862190852663561122213087370522971722198082170020455998256369940\
95063827265347406566608140509162751586653541919245565182052656`347.\
90457002299684}, {
     50781/500000, 1, 
      0.0141406530694505643560185150289070257130127898581164732515148306119551\
623179852691033962538395781027609631572725820199546050293112606132912780527630\
729445598828518421890255996251811070282317199990736304106264953068271426240023\
667793341161761944000980772225551822888299603009074342975872066030773963714389\
51136550368855981515193506350582156165815394148955860531627421`347.\
8495305326955}, {
     7/64, 1, 0.\
015938019026153683213675276185324253956275866875678088723877837804974312549108\
847370405155721061716157700319811340225837842554013647023615375791869578134759\
914555726876474693522731643185277626162817612450110413039077236674681431619996\
265880897733115166869597855298920971943362808911504582259394920137383458272258\
04205759281930073465013033565177665144716248864062988`347.7975656590675}, {
     1/8, 1, 0.\
019872489038132894681972996968901484111789399047872184828086946193589641246825\
133543917736719885043321937919871983364937011784229901755917246250337865193746\
844892891534821065150335962067441068032265279500611364016086226066516322293348\
859163082573805381272247265979317740000070106415479773158336756681681761490043\
140807297898741318987125869805300395882430015269953715`347.70174773390545}, \
{-(2814748325954679/288230376151711744), 1, 
      0.0010620112731996358052654770750397023793322864530185823445048868065663\
415113418656070957716204596461079039682863601582494306537454225416542619586539\
381547480347610126114582885763691243053142816578699284391875119265176320131595\
953327494116580322492929`232.97387087321462}, {-(2814748325954679/
       288230376151711744), 19/13, 
      0.0014154909275064916849846882389655455691422450756918446644477369856932\
303809575093371042717016341407888049402549016680521261893764621592899153729608\
120975137582563812212930479177210932722408522383517434107164014283513545363459\
195850248764802561410025`232.84909290987113}, {-(2814748325954679/
       288230376151711744), 25/13, 
      0.0029483976461636997606231653668249792960686500814105923292229319103459\
551762257171301442717566266027113046374892717969075180698964404149208169969825\
511485293291501118772109155180502710118208164229028221386000328573993028126096\
475701807768685958106366`232.53041394418867}, {-(2814748325954679/
       288230376151711744), 2, 
      0.0032800040385787035062077425055148182336690496866652837782415408162732\
829463793859956478107896793940734173651066365646306275346279133758228163061144\
873184416594770556099427757369127176146496141292009991496068156758591643587919\
055863659799183334795409`232.48412562155318}, {-(2814748325954679/
       288230376151711744), 31/13, 
      0.0059936240449129360494200659852060268002920877883504099215563443176940\
997358123749909925158359355260833669202026527134451211230448572782063597976525\
945084689246225557515323635489667320600587763313847002895806550845324150867982\
046290154201083056440714`232.2223105020211}, {-(2814748325954679/
       288230376151711744), 37/13, 
      0.0108155076811924882289351069748907153647783097935649505284084958527857\
462854337415569332838850972030398017008084188467611639334255610248361901169403\
614076389016433893674059765765692357523417646146401220296811298211581965079226\
728392343195378454825081`232.9659530899128}, {-(2814748325954679/
       288230376151711744), 43/13, 
      0.0164740819153856531073707475538519879758929116427754959910218962612764\
041421271308082007398979951943137512646273908481561632491390086972427963985945\
808856901664999732586321033263480159079089379924142024600605411969934054615149\
187928405337459691503851`232.04283608937578}, {-(2814748325954679/
       288230376151711744), 49/13, 
      0.0218348982821072086027324507898727248788389636125335787507134876470998\
885143573510015442474629418631925897962031448497199584875017693829483329279902\
092877912055975631091314255337730121980639342543115030992970362709578891322723\
916112003059719595524624`232.66084882689916}, {-(2814748325954679/
       288230376151711744), 55/13, 
      0.0256094895312339390615272920547333579878404170011648360248519396399967\
661627471764719866642048811226663538301627523363306401124352718514034279519286\
176549088979102635773265621400347226633883887286888298914035689452285032072866\
073682394633163119548303`232.59159907814922}, {-(2814748325954679/
       288230376151711744), 61/13, 
      0.0279702616239562141685734345133480089280764586758045722655383152841196\
563118939281512147704480072521354889365610640691872115434059356742935997638990\
772602831445215451986631589567614891158130251338430665228051865801904699679987\
186617775852069028027123`232.55330347137217}, {-(2814748325954679/
       288230376151711744), 67/13, 
      0.0298583797555510133321290051776622302405767730825030593209412202692606\
203470027330375127004376258022485497094208014023375253008426704931780509936409\
666881960498231139579517225616795114490194581519592093921095271024888813878292\
403817248959567059605303`232.5249337626631}, {-(2814748325954679/
       288230376151711744), 73/13, 
      0.0316216234158661616489188415966859865543038834642662470113525383334157\
120840561609711291901453014082471506111357988051275540342078471268395016519330\
336389461624369186866411503325853037882028405512271132748788844746676837992827\
8381669569961329032382`232.50001583767852}, {-(2814748325954679/
       288230376151711744), 6, 
      0.0333363564284781180710378677792081094092054057641975883672051937037656\
287908474597782798934030427900810273509201856556392308247754492963709841853071\
994657823470383228493410627685099220499852272084129269870408316026201283597929\
791302041717554843163062`232.47708186909944}, {-(2814748325954679/
       288230376151711744), 79/13, 
      0.0337521425162404295582765694833296720474754631051005510689642267985552\
009007890466964859874820728566950483736899770985632970416725214478187283308293\
130392939911771501817168605650969215481528941232295288548446180526375231764968\
032704634158386268310017`232.47169865384194}, {-(2814748325954679/
       288230376151711744), 85/13, 
      0.0569038317659571993914914066893948253652137604780807148631965229293716\
348345074093478323305952661463799712112013572191408624696830356902814962220031\
515427719559655326631314603828447270576619077664335591737954519874425308256806\
475051394421060981621058`232.24485848828365}, {-(1/256), 1, 
      0.0011966457702681242241473215522232213119849656016520291259293444945485\
596661739952286721406486398502140031659745754085524994569734283287800097742625\
758960217646343467347841660693488151760421049235635805018106943252019078974047\
940948576422750686431961`232.9220343899323}, {-(1/256), 19/13, 
      0.0015609191365452916292159306755379645731985162825418777066030151140873\
787099908368586980331640781737187105137365546259594700566731325742400387564946\
897315776245849060487194991881306171450416076910501320819279988290680294811753\
533919745967596455380975`232.80661959499128}, {-(1/256), 25/13, 
      0.0032208693037958627343469912184774939030774910333718872093121552571592\
964331630350913089562593016009415985082887713555724318294488746739781137519312\
555252001247496467114802619238256256484517466499949546723731591172238276321374\
489530674014922240263186`232.49202689759318}, {-(1/256), 2, 
      0.0035736386089164951420912207007385027443678191749770575559181531587095\
478946180251341683339595514289613207573589368855335001556131515017500431515830\
190869221372087793698418329512462508619554459405738811109358615077634733214800\
344087704223210530276598`232.44688936847535}, {-(1/256), 31/13, 
      0.0061842971831385379781368585885678355615718577609486931676563881089932\
865966504402970720300041576645080909614447806709866356545389978872103978051762\
416955099904377765803678694037595847879449341169565745702546292013590663521522\
891280279272210242926325`231.4683469593018}, {-(1/256), 37/13, 
      0.0100526764813395434677514661251420442785350091730793311487068324152092\
563112208535831816942211025475316887683566532385747335733921917466137588936428\
848552451036846345593926788094609355140924115929313827131134678913822172323892\
342852965009835877929383`232.25735560433895}, {-(1/256), 43/13, 
      0.0145437760913524440484337999569485646473849525625990971424101057013832\
963123267925634214610254951642676057393204331458915623470374466298796629833600\
808075385669236751980023179015173459871428915198351517128122592848080664252027\
901625802392511373909301`232.83732282024965}, {-(1/256), 49/13, 
      0.0188148484855006492339287167895147636564241819831237786775338658798251\
162075353745733931574538655170635554039669684350849078078971418849800690871352\
440182568252957507785705878265691252976313140041273301452726788181007834763302\
041904600317672365621668`232.72549927466946}, {-(1/256), 55/13, 
      0.0219269502604147926861133314835486946930484468024193073974125403997816\
597785514288086012139333346775605446413828245247062421258492609107120536500342\
851662336218073617865279166976709864367900319947462158226945560682349626643997\
306489848972092520934906`231.91865907906435}, {-(1/256), 61/13, 
      0.0238115113547718885527064177319362915927124271996558999985421888678215\
741083248720459596069596077177949109550932665378502883619576254347034023706485\
683306483835295200542349879704066909494666381149392451762265621591502882569830\
490165272609224506598376`232.62321303835378}, {-(1/256), 67/13, 
      0.0252349540834820627959106737663469032798891880806957497145138353108161\
924530196902590736135318785077206604759101937586183704252668697953042881578377\
381861677242601690242663035433692129255398925606218519066636070314152058925372\
435132224561075627718449`232.59799748115455}, {-(1/256), 73/13, 
      0.0265435546127624697714104773667840282821851915141885377450709160790879\
535369286197915985742803348783589134439852620015404337392069832315233171767270\
241218399764668462329944850568498296197215122237809316695869126432010756960344\
052010017442208278662831`232.5760409184973}, {-(1/256), 6, 
      0.0278149268319436030315137590721182665103325416599242315494809772873407\
326156208466693902488413217780523839667919580670955727993310637079838946075320\
674979349998400828040872090353318861195656031682779163733944240900019025630449\
980613362748579038600762`231.81535938865295}, {-(1/256), 79/13, 
      0.0281290118908893031159175444467020388723801223457913515193427217171362\
880435841983025749438897384278488213822345156869572090081688136876642707371910\
539575751629312500046857479630418401942974675067285377156485565467840515613756\
978812642144733648236969`231.8104828338639}, {-(1/256), 85/13, 
      0.0509566600602808449445913085422531198628037056389885475975063562548858\
009706473934592965459845972675379620703424685831589449223145352064672621230334\
412143701925524023728417704355972970813970757812709758768999424572825772005124\
737287823740720668743025`232.29279904544754}, {
     1/256, 1, 
      0.0014589329664785781923665083121959422488207359649115412110687604750527\
740093385533218123843776124745776202470614000996378676307151928555840693241447\
385974985716414647919861576877624970784274539521416754106474135765412216587999\
40767483645467904479644`232.8359646621554}, {
     1/256, 19/13, 
      0.0018525949153803105211860829698672458623494252299325836788228849263707\
327940508447387235368617830061703176567133999695187212396435920683652813480036\
323912170395505347458803203423413336979085871589217046803398645087734763021654\
676866347653620413158273`232.73221953224478}, {
     1/256, 25/13, 
      0.0036771556955643689169561005417085991383172621747516392224437823596519\
905174944210032433656818404712821487685636283138937647535962189693412963633133\
695519291411701985075176646370767261785951163779442979908307775651376010610948\
401089443105243921829818`232.43448798114747}, {
     1/256, 2, 
      0.0040509329672963391153881631034967414341139076576451131977793845827525\
146572867605532462611999474581091350693324113386067202193693059777004398173090\
980414311576546239930502331349183673508528818286684710119957254422193240760810\
1099358288638353180462`232.39244494323316}, {
     1/256, 31/13, 
      0.0065049508459722295071908576886588066902765428938742811898985247490080\
201634868795852624721364895294129852643435446068618560112553749180754115313342\
274327969598116638880671617469032493034123281868313599123555858957665287038753\
231925493517930621456671`231.44639329129973}, {
     1/256, 37/13, 
      0.0093148929792491885034083940218577932191673316094145229595700427778138\
776253400982234522288043398409121471708354809745790600366331219751967356868546\
599898096698616826910169044533412504586571532958518084873863654853585360612589\
573393091787549384424812`231.29045944094483}, {
     1/256, 43/13, 
      0.0124560649671030679753731297846809272554122824943934154071134104034921\
507852875622239553153779037175855800755301313786023877484699604748268069716073\
668119164892997622733733300765417085004546735587304760113685097861127702565237\
951898770092254395428318`232.90461913528415}, {
     1/256, 49/13, 
      0.0154603474631981988139880802658850050127134369484432214455142368510166\
525515598957152930271535592794833238970966768279013641795211244584399920184749\
144923053598237582792649374377981854050742778569426398411008929803442501141888\
858628526785363320385891`232.8107807497674}, {
     1/256, 55/13, 
      0.0177787071945977296611545023783428476142628995912560086102451506589385\
968071826369874026188770829471387027069464121420928549070703720309574141777233\
696497515720618393456285877160518985578276617095966698075564302310142274448107\
035063021275378543492537`232.75009982259334}, {
     1/256, 61/13, 
      0.0191861090163285758460634098259972481326886413177833258152111372367128\
206702081270873275252107650343865807838476107424440861966668434220894029069548\
308238975306354616819082188317165079494623578670269531178215540710596308885221\
967198625546990266223612`232.7170130921784}, {
     1/256, 67/13, 
      0.0201209978421510082319715816167873681324774060358563401511339232117263\
504211876646438551261414455479104317162671249504875876756394321477112347821955\
021508673287733740767767899619060434234707764448817384923802908559790499698104\
752526987558288964595051`232.696350485515}, {
     1/256, 73/13, 
      0.0209445016374915220101598815739819782535533477866712778173901797858244\
405673092299858702094244834380368777147943808290933417120050350395695474853574\
610744851098055142137291865674103672288017317283177691401397143407368200957522\
900443317088308717754604`232.67892996897012}, {
     1/256, 6, 
      0.0217401846513678435415132384438706463785901060274615647245755251949138\
151231173126523924485299709902724661696411212837226681553355881375952014664662\
006227554604950962433513707365752922304226797217310046279445442631890794168786\
870938662283256656070956`232.6627367715317}, {
     1/256, 79/13, 
      0.0219411592896140280017179007529862888791879816488220616589551609821123\
285296968350700906027159234492986702173650865463879181607622130896200006235183\
308090874642723931719388344219473706816120737442761845283698755874103087882668\
285982151613463083855775`230.9554490515241}, {
     1/256, 85/13, 
      0.0452355597974843393482900180378259923588239307611531271036594162569464\
657904567776507482460226211927957945900575136903521375249783887907617730187406\
054008779099588830328722505171051755027732206657348922627609004730843391051997\
088173360514651508990154`231.60415734135424}, {
     1/128, 1, 
      0.0016322623234553788939888421742681162609231244633320821938156468127877\
187187009747058482877482234975866429145108401872823276752415671176062916537674\
499254460304277439947118681941555070650085596002433504901922736977157636177644\
889711404997028188855041`232.7872100438211}, {
     1/128, 19/13, 
      0.0020433571127206721219555607134227410498047591597780314456083583036052\
258030280880164130111704841683642782258920821452355452336108969870065280855150\
820656824923648848942845389874257042812566483702183140600425396792691136734743\
343997210027201446592609`232.6896557261083}, {
     1/128, 25/13, 
      0.0039469257960369165090729816613981443563015591504521443379095996017957\
248115926742163925956059769384914777597103228278730250617555532132905368337665\
926757595301205925277150111629412173929377444419957602730839693168555441903488\
259309303420242910202666`231.66337834896322}, {
     1/128, 2, 
      0.0043332368779227892876601098087825248623067585618974582831639118424562\
940601807911897412290709335312013631163098984909693473451941557996417503240769\
612726792142445170005811328980068057766596882764792442148281719894211512696987\
167826437938618022448136`232.36318756945562}, {
     1/128, 31/13, 
      0.0066934128805396564818764260573609176603600253349078859375297157386884\
589985705164480362682700750090601827501207734871792821936053369339579022337277\
719015378501622809156588133101344788327227410805988685607369624994218737993182\
922737330554416376247224`232.174352384886}, {
     1/128, 37/13, 
      0.0090502617621914359636544260207616285706629727127492745656564054117308\
054927414333458423847744751606680417368133553280285997888623514543369811794004\
706837916220175333154373544877887444381012251514494085371750009562164555774356\
94264637262751505687514`231.30297616994903}, {
     1/128, 43/13, 
      0.0116039770641869542718075095556456382275667005126761096910400652304798\
400646479342346386855479368327281836487462475317414812528181520119346414640210\
374475175625207169991351086311252080415764824403938903965951270121022895328014\
691303628549875012812235`232.93539313827227}, {
     1/128, 49/13, 
      0.0140496599114378327249217262651289828333298951374719105539774935568133\
546688179972794563455684473141026596580078983241535057541432842717901236239145\
123670076891589170569802239252217187748556415197830000830498547796163243862772\
585083509405449218184531`232.852334188241}, {
     1/128, 55/13, 
      0.0159969255954293321450650646196450483308940575295333415776560975267228\
747974260998773392915277413840783161280028984271006822938972867509197825396564\
107783762252777518673677647140905228419203315460628262312247047411898755710664\
611694321179573159060871`232.79596347517136}, {
     1/128, 61/13, 
      0.0172114275414187194634209910995972966756019761622178004533123894781014\
370729328426814020555291394588217929278691485988486582020466355161804015950161\
654756336630594061172303549031258432762845232875893535099849152916496161655195\
439980361148527112471423`232.76418310714777}, {
     1/128, 67/13, 
      0.0179672806122839579878623222254420268393269600260810162907745152499063\
480306785572287868794750323375122537370212855903149702212263183044571624211553\
791874803892483836938636516002806786485181399857947363356315500951535666590770\
061565397930341462165365`232.74551764934898}, {
     1/128, 73/13, 
      0.0186032235938499410000907350816252886542559961934594112983111295724250\
924328514785309475828897355617561587941385188853368704607168824503707079320612\
147424698891766486967432783303972702458414132532413819259589885430149567281324\
769058615459335970962987`232.73041179407684}, {
     1/128, 6, 
      0.0192036157634310658597692163148926186332322337989909492390479958833780\
838820414978443826037018746247915622067261191807700634307860127018485979028640\
664059574589107815888619607630242509630199293711823392052162529231672757063832\
654389891852273899358463`232.71661699222022}, {
     1/128, 79/13, 
      0.0193561129381383980204341808347722009087180820612111419609323466425225\
839585263121020158081868843395891769153537454427236973053061992402933073741151\
356437579841217435016153652668715432601648613441791311270064083960786439308979\
318779418184674036905711`232.713181852555}, {
     1/128, 85/13, 
      0.0429769756538884625585142830251766744098475448178710353017859936774457\
361780802101449564949907757707998587891323876097315467201422199379799740800994\
101499068130045895013898517525026361454939903661907662588077098094574277191386\
932086854700789204602793`232.36676414964128}, {
     6755428264093359/576460752303423488, 1, 
      0.0018323008228758572789418394198530948054029596782022497767199574324074\
419578190225362971003384820424395977709963338827074015574907707012401801069376\
368874851593806969749319390890528624992896307588577339094334564942117420673738\
884550279393707533635527`232.7370032233593}, {
     6755428264093359/576460752303423488, 19/13, 
      0.0022597289728046133872129115404426121452328578726478931052513573850953\
201624933746281358192185434141000609558364089291055507051882572587468577407454\
862772162963352019221043944184131584454603866099327702219957739910226249303299\
664399894804950849473243`231.90558095661225}, {
     6755428264093359/576460752303423488, 25/13, 
      0.0042483055913365108675662466476783002727964425386308528352134577748960\
175655684371584091033146516248460476617965163108833142324674222403130432776453\
130243660537985687815063054907300751412854385179651466033887607125158534444316\
97343904427382054897951`232.37178425090548}, {
     6755428264093359/576460752303423488, 2, 
      0.0046500794712366918841070215453723854327125250646292586460621123381096\
187220161300087215346656922082880915222025643794000229056408377536072897252177\
009169674262401444536570601049421258643525360499032421800532515141918355756901\
100826879527446351313978`232.33253962482522}, {
     6755428264093359/576460752303423488, 31/13, 
      0.0069013020832486564014538148383413436651366288215483196599470282358764\
381215896509778651937546079644180027040193174161604191197003004613927253620984\
932466110792430237472673165517339091905550262661638084818919895208978671343957\
097439439972727201330557`232.16106896227427}, {
     6755428264093359/576460752303423488, 37/13, 
      0.0088448073509836808337193650766724420512477119312541150955254818948670\
576831056412336018171519481997802773397765064225976821952363519304568038741394\
725640891941720334215572152291693166257884874173881307054695913370472739360139\
874801684652836008562`231.31294893253826}, {
     6755428264093359/576460752303423488, 43/13, 
      0.0108687296164014346728983296879103611357772124880936177894088636469592\
502674453903029153930713704166433360480998695656902453771615800068097025880824\
493751100163131696554192843087656774634039090996606595429476327537905184673998\
066861072118692838329926`232.96382121514367}, {
     6755428264093359/576460752303423488, 49/13, 
      0.0128025336188252913578712668336330376308280314011868173302726791135169\
494619344747409772258268470426743406593758304695750396922087761867418406832482\
779563035369745908422894190216633360635422771658458389289727150535645487786299\
831194288884046729554266`232.89270407505606}, {
     6755428264093359/576460752303423488, 55/13, 
      0.0143959299274355122325278935110957553667239588070002080140828651720450\
082514541758992882596623805774297767868990679167719937475992957645914684383559\
776865122282211473580166129749498468685590369117451155835284567627977227787654\
607273884026529535053455`232.84176027595373}, {
     6755428264093359/576460752303423488, 61/13, 
      0.0154289142085037085975277650668547620529660279606588876854877491037539\
264008144778191892845305462936721129252081806109369867925763844865087405949818\
961458329454069294850207129448503930269875588722649147953124841049342881309812\
548817362255899564568537`232.8116646358194}, {
     6755428264093359/576460752303423488, 67/13, 
      0.0160499766123794913399070061350338092638160936678356979731799774820159\
262057997665265766310347392699583400338266726756806227750056441417495216276104\
642738715024476066268052530629111199418713259660314945173425123527148820308005\
435110851015787609816751`232.7945255961016}, {
     6755428264093359/576460752303423488, 73/13, 
      0.0165382264684165373066057192690169649023115978092215245868137055185518\
401915774648973257445169217007024781066494316667234304372692121432348443015369\
849464710539681913092022823227669610000032883577960056489671081934019172615924\
646204165038153296849617`232.78151106529606}, {
     6755428264093359/576460752303423488, 6, 
      0.0169845819577728405475635916935099846440048856659198784432382542798759\
761149406608967838839511336198777357067591218284039898990984333090974056353819\
787340100680813659889695700753857046900717050895802500480604859501485793629464\
468086071472964476339389`232.7699451379707}, {
     6755428264093359/576460752303423488, 79/13, 
      0.0170972662201081442822220700139967825337055905298496904813906340106538\
382082410030717308256870864182643395571250800309967805978469072689022277658940\
920728340510203130963027593981735056622054830631319246844154660208118462322331\
30749574153653329636912`232.76707332589066}, {
     6755428264093359/576460752303423488, 85/13, 
      0.0412981526906551221663078707486794116474790006403017165377671974073355\
894142199703427162474465781712580150247740687780111722962034107010660433422245\
491749907931072458704733148225187534549714986502645250128053805765142153300361\
754598155839568735053399`232.38406937435326}, {
     1/64, 1, 0.\
002055645430936106677245722601613542049344661361852357257038911800433351354848\
632653014865564906769527410648963715698764486109586692710676325786553494824471\
859200979651106172758750493232700086090962276422894641067018131189858827453387\
4733522523675158`232.68705179272516}, {
     1/64, 19/13, 
      0.0025023399535513202555386029721996991335722978713129663127842463254910\
655932084637567488582048906925222052791838168893804233789084091036864894169374\
301365053220882481399497287021026695706799740601586298983469097368512974447937\
138281184257074946382689`231.86129100038326}, {
     1/64, 25/13, 
      0.0045851121903627661449414639630241754027071672600414247769773052638693\
030858676970805559381776607241376125890478451459101775982494116040193489975614\
465965774458331788505338260786440770183339073207603107730358492328006185445478\
027935950897142205091235`232.33865003337252}, {
     1/64, 2, 0.\
005004611641995866683837981552867382312767144495133041706187517573369838446317\
511358391081227981677319510598592893828136582805186657960103147069116600851306\
454608695351636040499959819790651771294557609582751483077031446030698841305788\
5355270173351708`232.30062961814113}, {
     1/64, 31/13, 
      0.0071305413115697538638196159344559929851885797089648796333258612659714\
335852251734875337441622414840982340988171029359242385687826391220683393792576\
782059477725781773166728902671173696905279039338137990862350708706760136766876\
762502567755289844840812`232.14687749964264}, {
     1/64, 37/13, 
      0.0086929888060477623210265790706649465236140767892031450621132539883704\
973937403053246031889030154914449155665880147144648760918041419868748394147073\
606363056234819065953372920041090166571830807627345487984114225035541505842235\
699284426025438908255532`232.060830879615}, {
     1/64, 43/13, 
      0.0102438352966077557824091495040097014793885463440060779538616855284184\
946633874630664613964016622588205829643201644999841049819061140059086615059161\
632915002629741608198327332643729199517052673576324611048693567824652311526450\
154669902522481719775155`231.98953741286172}, {
     1/64, 49/13, 
      0.0117122912420197624192282841525556622632887864912229968099038661396414\
135549925278477647451798598540437739410994602506499464389543030383301196286361\
402994432309144092047322938741897520074016255279761405694255978124364081410461\
095025425265702435908765`232.19099544733538}, {
     1/64, 55/13, 
      0.0129682902239679696080172208085870218111683268794398955802840139299442\
705347695499976417160817724841434109399296306441364825415704438223330169331815\
761541369350689680410645256917021793228038820583733641055380814698358033859218\
859460109290125947030285`232.14675458925927}, {
     1/64, 61/13, 
      0.0138269748823324623230838148943364768182101085491857162029561877430787\
080569185085321134053159551878241352403452637122355252139894236931623337611351\
032747189911509035485175975196647502285663827597361708147235509379582078399712\
153007035618573793601391`232.85927282608145}, {
     1/64, 67/13, 
      0.0143417971210640983230388562345215708011726685491526806884665658750945\
015728200794586317314924452518109557201092055813051352966108899035529618876196\
815174808548822503051742731109896875868690119782803474020190961933237126752338\
493832851435363236521951`232.10303373582255}, {
     1/64, 73/13, 
      0.0147160022345340616568996682645864234260479305093320384021697601558758\
570287147935765732812091531884758500781486424096154423353910385002701064996107\
566064993690871174364479659701794034025298651198516354888673330526926362412754\
088129567161497359795843`232.832210154896}, {
     1/64, 6, 0.\
015041921039293494017097158991965513943528184828303348076063376520635562440554\
499157297466967849201601069369408007264707474542527210496397617548789361315858\
219584944342938635561504484004132128486071597071092702097426538536218159877733\
6255662001977839`232.8226966954274}, {
     1/64, 79/13, 
      0.0151239093849741124198442227014754501430477910780255378378094011366757\
960611510953690869243702197936442841186391628018452413994707917912063775169523\
327427485001487737794809180535836639012158921801416444386789624092679222093861\
532173341409249164489623`232.82033593338065}, {
     1/64, 85/13, 
      0.0403395081682023196400950074292217657388346877795643406201198949413548\
388174817611941436765656375254534985977219297853957038899174486129826755341804\
648925663182415198023711991292182018664353520983362357666833701239462626318311\
178975309471886900420708`232.39426940114402}, {
     703685640336789/36028797018963968, 1, 
      0.0023026589787371989389208635922587374871542913078298919935966403623971\
827799146833294537363370664229100413929253119132580583404753067980314155293895\
011053016144468469217870231534969859189185511673863826735489154791939085311731\
853366835798579918670428`232.6377703758087}, {
     703685640336789/36028797018963968, 19/13, 
      0.0027772578812546803548568564201234630773490416145232727369355029571985\
454545949444644817487918294156654968314929236541752630304652581609474609375423\
159318117188995356671719863638338478430982196664798253304841283474755636124949\
513960460762137103496663`232.5563837921237}, {
     703685640336789/36028797018963968, 25/13, 
      0.0049625978822796204618326463486079134387600445877196604404573768326818\
843533219786451415445431560367909416556380452830355903068021630662216481645339\
328475088952788328755785352436213536101804243500670590072367258696358834892547\
477271351951067659229132`232.3042909141201}, {
     703685640336789/36028797018963968, 2, 
      0.0054022766743366546562359550852496597365225212914286441014266282755736\
754480915603140977703328676858822006414354623159748658204445845769386270597252\
336423416543028704817745572585467716556135564943520671568566570116701748282028\
97434053163536575316361`232.26742317744944}, {
     703685640336789/36028797018963968, 31/13, 
      0.0073866524169019433873123581726018313045455075234361101961872846296725\
178836922057849024900903912923344194993785071142088121736357874499551756324269\
549386088992250980770130880826178727630616939811161271170818290049095017062236\
298081029446543935600129`232.13155233647015}, {
     703685640336789/36028797018963968, 37/13, 
      0.0085940113922880058936144947511730256075057898791005699839844444604403\
905656777858944417501297205717054896177685441210580703174736609644019060133070\
650245160070855925628616642341908786932650785488244370388924282586126831602535\
870087201822173433986464`232.0658040749476}, {
     703685640336789/36028797018963968, 43/13, 
      0.0097247036380111518085915970427889474366867738620345097809325163257386\
673196349160251704434808687927233829716108778696551812852038549653388112728473\
445330320447976036039901016921784950692705180821269505684649728512062386938274\
655038295594767705210312`232.01212362499842}, {
     703685640336789/36028797018963968, 49/13, 
      0.0107791363616336338724289426042204481890894284777186973942826670380969\
132942288713319784497852142190710130677378179964911303558327767969963679279304\
336274895301311712556885239276969411668742373777270959106922539405245600897508\
79202859518983064126846`232.9674160339918}, {
     703685640336789/36028797018963968, 55/13, 
      0.0117111183212145222643894448263209742315735942725205513744999827013830\
938440193333846725406385970274290718773627593560130836957818509338172657885941\
651522370045642999085370743634492828452018543507479850293038098885010046259800\
792189420739456532157676`232.93140163118363}, {
     703685640336789/36028797018963968, 61/13, 
      0.0123988925306544229548739110066191232182739296383767455044733769779736\
802502260876849283865143781524556239975042589036735437295727005011215519991285\
447674952518228773842519913854377551023511088641067959962391895503076386533739\
696423851308471316103216`232.1662544148036}, {
     703685640336789/36028797018963968, 67/13, 
      0.0128204560513803998979986755172622954979668703256144446998980378510427\
910454613972399515070271311813514259413304345515402894461931251696510653835525\
062070038182437601643435231552029879619844085670776713206261360419998628809916\
19014132543731954721411`232.8920965257474}, {
     703685640336789/36028797018963968, 73/13, 
      0.0131055433407164769615209382968316009549613868688678344625810857709293\
382825790136418213883064940140546838052969731338978406256034019529004209243398\
503066717744189848920522204503217152870828995951796745813910076995557696970613\
556123171324145501339744`232.14218227950144}, {
     703685640336789/36028797018963968, 6, 
      0.0133432249331374179479727610693192888257985700466645276968510891747400\
883745092686873207987310863634678643380581383587023308421153997465105327500165\
412330910351923210621223627062117767258895761073216921279717997936675079153750\
579003407860790910253715`232.8747391928033}, {
     703685640336789/36028797018963968, 79/13, 
      0.0134038516309872079241482465759293362293967528928806019366283864262705\
666158398274910430323940459551137554702823490225031099982222779537827404297539\
275155731747888249453033337662400650895152641941020228436236291439114688010511\
564073876258120373302478`232.87277038807343}, {
     703685640336789/36028797018963968, 85/13, 
      0.0401020266762417859771579555799558307117029702463701538770245828183923\
753821225070199915973278828811739301013028986938546302485418753314044774539650\
652752866345090520410779358626666092540003719919455926913015810375321245974960\
414967657109016149547223`232.39683367845046}, {
     1548114173348459/72057594037927936, 1, 
      0.0024354535504738469706446490941306634678918937901869451503875406652491\
588379696835793145461937906038455514977868541560096264732105711076150357948479\
106710121877586768685696099535684045851386036107123877008380267054226925328645\
44894276374565307905121`232.61342014897676}, {
     1548114173348459/72057594037927936, 19/13, 
      0.0029276616314589779735947375417096227159812828191532004842101917054245\
067271058927556195813207428061805529524979314478489442187093564931520007252727\
794455755978321864780772409912202873257665597550561455409573002176794746242757\
082565151114620943360785`231.53347911889847}, {
     1548114173348459/72057594037927936, 25/13, 
      0.0051679820400592298402700142699379474904458450027600080564079793418482\
853906703178626875625260920841824671728754198635689321635606508621770393082051\
606220794515188755708466464386267642080799221408497438459599443740195738855010\
62796591028062925240983`232.2866790042848}, {
     1548114173348459/72057594037927936, 2, 
      0.0056202645298036937303980160161571276905399855546568010462946957278249\
061772074961884203886988793166425114988900421967103372245284119784114516636038\
002145052361852278246149849098615123852451936750450181610697563607654063895287\
805686593305964758461216`232.25024324294867}, {
     1548114173348459/72057594037927936, 31/13, 
      0.0075278732534795763043748015754910518148303934214804936574187733520714\
197457661638453574948233785798882481458910617597267321701580481901689778731822\
461961414355240910589151239054219575523881619277113225069672847133013571386243\
200889590098617144867019`232.1233277017192}, {
     1548114173348459/72057594037927936, 37/13, 
      0.0085655543093859074708222779707761448151347688423449729077946581463389\
543403374552048212635650180116541742765560377747038289253779835446308774065123\
130533062722916753305541450950093771776249939763804022793353798850133285798438\
857969635145667623026302`231.32688183745782}, {
     1548114173348459/72057594037927936, 43/13, 
      0.0095060179235265434500355400122833185466276929910072134381197036578021\
068583764680977273081602546037278967664471305301707818702852710899379926246417\
808086656113683467342854458421347438055804073685407740593449874382279571476211\
758058480300904807496791`232.02200137118146}, {
     1548114173348459/72057594037927936, 49/13, 
      0.0103758833586671348275117908178211243371094372721849621104468996362033\
350081474908288552753618652135936926092319679753887590544355613022829149820010\
157870231616430608178379201186075260500011270958901926358214434562551175154679\
206843646579032589701523`232.9839749190531}, {
     1548114173348459/72057594037927936, 55/13, 
      0.0111469481795675880576694694261686387589249346912785186682636626289279\
170074657417401844355056994881935675429542726407325362134619601244077706505151\
071136730288065484097051786153065180472665101368761169156970534184822041943647\
98336073800214442154805`232.95284401783465}, {
     1548114173348459/72057594037927936, 61/13, 
      0.0117470660648827772814125588306664196467981431676902798351783047006400\
151769097453884687862564047424861737460636784672586710241739034919192459845113\
080150357996033602543581599491350240243085145734977801040025004896306950107439\
382806123337994641293201`231.22677921067267}, {
     1548114173348459/72057594037927936, 67/13, 
      0.0121237197472113310352304964406932321634555698502839036922845939879122\
977352223988263166052078765211676002368211241970629693204199557050357723824216\
428375790812605579272160847148162725981685478947970833419614235162314275010099\
671029945212117281961245`232.91636411137128}, {
     1548114173348459/72057594037927936, 73/13, 
      0.0123742106178201181248379205454904965835011772158466727166559236302819\
387296778516248610766657540920631289643470309247202802477927757240662697960105\
697578125539176022160840108786822780581154235257965604767420640748151362369826\
859557569275821130069304`232.90748249625378}, {
     1548114173348459/72057594037927936, 6, 
      0.0125808928246637500679783877595466451676673227678535959415581892828774\
401587588122078147576351968034669457175428025179347915870098481191344604751546\
803120782161818917514008607584396847812362748465819283310074995554459987605475\
668071895296533904763236`232.9002885373434}, {
     1548114173348459/72057594037927936, 79/13, 
      0.0126343289850035936282894514615999474146531028855256600433832011241719\
406684407102364645505613037034107796155391008623737497802527643392118676662674\
288135253116329438379137513584594388897155914991767108732749724708014277551691\
998528199461582425637354`232.89844781871034}, {
     1548114173348459/72057594037927936, 85/13, 
      0.0402506013787278325461642726527788432846234931062574494598196191467670\
553611137553905579829026857229161477356009863231429666875349983571104694831729\
035468438467195348113356829699463653790135809090410902098024641957755497577180\
383593465659165948342478`232.39522762651322}, {
     3/128, 1, 
      0.0025747120826997036808257439679173543541707832763339180275162826522726\
641766646756418339919340133717816029101284071954364242521844110069314405019901\
585762710876402365457126174399176132530821497516888302127330935495872510404076\
973472418530115985910806`232.58927132890858}, {
     3/128, 19/13, 
      0.0030867762686469192692530696184881458167272368180709047754667652447568\
625590202051450411651359689535408938906274134364502562570848477151841600579578\
898333248796178982773685354784849363188014397914179503487431360987647802239636\
774270651066220887509247`232.51049484729577}, {
     3/128, 25/13, 
      0.0053850813695355696662598147858475873535271946949951491212799136116452\
884490374004746376685195207564195542404723467866550897063970457632559938109328\
364047632175915622349395120462689265728852712967762364159823109681529876394251\
397708311780067150514654`231.52844504055545}, {
     3/128, 2, 
      0.0058518270331918574951413337607023282339316976450288546064913065258261\
467681282978678270078359012023910685401904517825569616168845082494085543994093\
311534406860014800849513027479907285289134499241202730790848935428919363642692\
663554012031811234308637`232.23270851912235}, {
     3/128, 31/13, 
      0.0076807909146195193701299940279262702026523188942449988218333792104765\
770966866631348921566821513602879830467415400209787239188774556005935451946414\
455040328782921933647375738368575033385532770901292224984933481334096478786613\
033668647363129982214017`232.1145940570298}, {
     3/128, 37/13, 
      0.0085532554443842336231189569457709532589378076898535204134442663395895\
804951097962925739994939475399756924850580104143779320236906562781415194386114\
061610605537404020719356630614310508164213491000182246676438475480733784398129\
297554607480877020689941`231.32750586800665}, {
     3/128, 43/13, 
      0.0093168020618462265278086917556402754594378508088057869619577497894750\
549548103610610539991319969908085358062138002466855766883947014290767404697746\
296407690200923545109354909506917297516894843601762591642168883610928354112570\
312812288782319308503763`232.03073313112492}, {
     3/128, 49/13, 
      0.0100145532585944798069141671611701601199866766592921831278882688149100\
274419455403921856746281723526179564469371329792543476044810874317738323704888\
947419056838463976734642051513501566975685442834348769173183318536117588023964\
205208802026681045816227`232.99936841947624}, {
     3/128, 55/13, 
      0.0106275285410220388040683074220245375683549763984896910724812566250592\
407535710294816607026707748410552212698209355250490699292182049561378922351590\
943566130806361506226539109618364326871316488861863011510354642913866836800292\
793103386166573749973685`232.973567720029}, {
     3/128, 61/13, 
      0.0111363141008201870591913096104534699530211281030763532172719001704798\
370308073361291867647355154654059220271267491718019263960633515746423819827379\
725850572804664801145180189333856729858737706864496992781113297611465023690650\
549451691333843184862508`231.24996715012412}, {
     3/128, 67/13, 
      0.0114680857756817389888716244060631965668722035379851727181619030518690\
755881102682621836648604473662434145215118454665771002448626044998989175308619\
503818368537209047673857259050752647686791896426433056650749132157627456242886\
079369667882490498272721`232.2001463779085}, {
     3/128, 73/13, 
      0.0116896701627963529394562782553692079271878144247600687747447675616972\
648141249328641784042127506223669898179601006077303281312131009723384005575503\
524739458188084788339176409440829933183253797874067895674862398757943449123173\
134474863217248904490872`232.932197742773}, {
     3/128, 6, 
      0.0118701645361633731871155449897763622308267770342406177788199501170000\
605609304226339620778087850594630029332443639877715307618416797893393796962808\
024301487521406299872085667333564685376539401730708191565274435104569586412288\
101641131594566942142539`232.92554326110837}, {
     3/128, 79/13, 
      0.0119153409075904164158754584035890758563187642091034461360159366898666\
200646387207388871737121714416332737707797509302552648859315850591379361640085\
494432161156842274607552592823466725652945563131674884039901624342475380428394\
007262923570303222465013`232.18353083812733}, {
     3/128, 85/13, 
      0.0405908609160596965216646037066802495250083582582493677853585865083058\
974503887725119327484322661822575192774034496783465479291250604994082849373421\
106811548679224963520041243370988409129748432096915109570111407055009154357989\
332443822667018189478155`232.39157173737132}, {
     2111064126769771/72057594037927936, 1, 
      0.0030328078256479035500506746797043311850857029805597169697109466773404\
946688281669400518378230474118788125592151695202238539621501922972998918463896\
484021522594461650251753460063186253230158320997127595714616454774818888092906\
538997553723764888153828`232.5181551079567}, {
     2111064126769771/72057594037927936, 19/13, 
      0.0036170864997363820736013335828107365794927906743223454761612126000037\
247840903336484405044878930571061824399265520010857321485858017835097792120529\
852372386913094728003277780560110117286493239055411158268602060964120625520087\
063093163305929675799628`232.44164110530835}, {
     2111064126769771/72057594037927936, 25/13, 
      0.0061158953134526979713597357478628199071287104483125898299164388515004\
900085873915816637569648361969060394391671673436815533755073045781052949144575\
816733572111252620591785155424995647228192415182534699747168437510119097497190\
97894993242402935559084`232.21353995706926}, {
     2111064126769771/72057594037927936, 2, 
      0.0066337148427724110114000601666517470957615176059103667903081720892007\
559453563790363631547148629571743164702446720871707953250914601716850680372429\
849286610800170452450466752186820302721947541185006307000628371695946063562137\
223364560366304044560094`232.1782432010216}, {
     2111064126769771/72057594037927936, 31/13, 
      0.0082726281882649587262634781432152338304563591769218093541368271018159\
527047613837087963770594466400727067504094286007110300141065644685921825842757\
430646485336849850959114820314847221136151291690611599701846222455870969820207\
56144026917294028148408`232.0823564945187}, {
     2111064126769771/72057594037927936, 37/13, 
      0.0086577500066905030119973492442391085167616352260825640079704555362522\
682823229476433954960565545168662506528905731186010378698046561979560690485912\
950354379006359219886443809231967067499861879280564527320864817571385735822966\
097038758836448554486606`232.062594958634}, {
     2111064126769771/72057594037927936, 43/13, 
      0.0089598798805555374492366611337859029487746486666282012002854528771221\
989617962342005641572662694632680200503453332434755409618697972439445320118268\
854378861741282348599387266133013602701010364572595412466432762349389817331086\
186267559454719804448663`232.0476978126104}, {
     2111064126769771/72057594037927936, 49/13, 
      0.0092084628414448322358705079212006770514658486450304957077843505706083\
345412951788083616187127928161702075120795389828508358840789848315102015021276\
688422239882409999607335829550289845290079687365699897356076403734359358565636\
526469462986250371313919`232.03581286005226}, {
     2111064126769771/72057594037927936, 55/13, 
      0.0094161136172464272908651321297852274946926080599565692460511903662984\
458002373496840952098079251755653288062021296285088640726394965689191834699878\
820431158162572636452410479901209950319773806023367155932443430958911774592362\
000241080796999503414834`232.0261283098242}, {
     2111064126769771/72057594037927936, 61/13, 
      0.0096049475333309698234700428808066097718456027961938617133400165090916\
040208029728527395766429833173458896339079342317710497703043870392153810043964\
292066919476483904633884812245405823461567771993919856310618439152263362409253\
94689642959241926775121`232.01750500311329}, {
     2111064126769771/72057594037927936, 67/13, 
      0.0097741375484463320067621693215993741558412427479965642935410824560931\
892762843878612444228928912517589822153188715214306332542040477783433879643801\
133816936226185965532461769661941606822625925101593540199711273197808648828460\
817256892755627608526494`232.00992155357153}, {
     2111064126769771/72057594037927936, 73/13, 
      0.0098985289404815262019222937611271581700340914366875730886028764128914\
558799452651918737991707865866106101219429496143028820632132402625060658786783\
927335220793133543117779357870673501163532990555405196603426181038319777697344\
190460317234550208637264`232.00442934282688}, {
     2111064126769771/72057594037927936, 6, 
      0.0099917540711579406084304520044831073622227162013549989536058084912046\
320024603229701245338987605992945457743818735584513552132952424718037019720532\
409524685372316369233832037062080780099987374351290640591100695705747786719637\
272626843687428485441266`232.00035826387065}, {
     2111064126769771/72057594037927936, 79/13, 
      0.0100150122388374195820720703985662549568416463051887225697272745869752\
631830639853734909138923244404880095676314050229703519201801719440229746622218\
812144116336747427210409568789891864426943661691139583317105039036385408343340\
564989321664584564926723`232.25898582614664}, {
     2111064126769771/72057594037927936, 85/13, 
      0.0431216124084109355951332619927464434428652784915237348352673981284281\
420050265009342667107005598282415490661986959320053460866881749258304018941456\
522373351367773436583583618119023099391902199388293818486258517810355079883966\
380956685380235134033754`231.62494231883304}, {
     1/32, 1, 0.\
003199517084670871897739761465561841849629334515585011679513630425444813820775\
232369591125904017404297772291096176302689237201966873936358589411749549112246\
348062339260617108193237387561180011616380003400629711158649271327109981308120\
2381868399402261`232.49491556645802}, {
     1/32, 19/13, 
      0.0038117018920914827352749715207011750308921613345325081268678976372324\
144374727700000115672156483426032480560881268943793562273508431975423082808503\
364590565082907857377372764099497193833772259864347968125901039903325942723397\
339598929037357153938735`232.41888107227356}, {
     1/32, 25/13, 
      0.0063886315560443872822447716184924860053772899395267654788707281223499\
770903425545982142000611935712225320594836223847020354012774058501937836808748\
805037876973018025402309484877562262631440950715312092877286955672529535001673\
18883130902176501902129`232.19459215769518}, {
     1/32, 2, 0.\
006924848909454815269802145771114025001772692517772144785598048594224793638584\
906894212548598739517921272108904783184136456076781569009546908284688107380223\
300050782100478132129076636244164130085516278658691747176831325736753400887651\
8282831731943435`231.4192270083658}, {
     1/32, 31/13, 
      0.0085671538443167685401012549418993413416749160260683356049457164303586\
802378092385557380194582341741443308266313983997111392003856076176657013748388\
542466034462926964491487384215293595159377260198694605462475799329672453182849\
598215181930396513226845`230.36387205608497}, {
     1/32, 37/13, 
      0.0087779371328596322472388168931370048392544727172367643517174591886113\
329600347897159899425179468774318981436493094564700048940934245731766875467845\
427535424304182178312748397684744209673347108299481857289718466600828848088812\
005081011384340831712389`231.31624484438072}, {
     1/32, 43/13, 
      0.0089265122905383305248611103922514159155298776538622640833329980673600\
746437993215561347554411229215088410818322277914926936221004067490222521853348\
323309963212026613914323060024827914923989347734592444703137721731154842295781\
742808264360552166183892`232.04931819271735}, {
     1/32, 49/13, 
      0.0090483678327257584634055435633246964808176614053018030197053787762080\
739046690008349740180226271077168754441226838302684494424575755524279959376625\
030724106501464372705571236133086808275830304319971730930203305191961147270712\
576813902211744292847583`232.04342975285758}, {
     1/32, 55/13, 
      0.0091520890346875976156027768629681223553561685334860097204172742739292\
484488912540504063079357249776674814541000346544191400058293039139988379996086\
998408185084877408918633150544791209763454095060564381627198983682088691922407\
729817022262626054182257`232.03847976356357}, {
     1/32, 61/13, 
      0.0092459656354095047721510469281127264209142789168681150951311646366183\
796125504553526499802821717609493922957922744205764869497806810531526213554626\
622328035500376629163301541876485742006938645699259863420298081513320270363973\
031729703921767187462723`232.03404772504243}, {
     1/32, 67/13, 
      0.0093343973867235549932102590190738144227109946439557868078174650337923\
015203756171391504931551438453702355196338977873273010865456064056361930071237\
957520364300418355135575183792349317220755434789559071065384620753991418947331\
441105245214400602900845`232.02991371414433}, {
     1/32, 73/13, 
      0.0094091611108233346437876641253972464428594328168767889975447090878793\
027408407611855938956278125275245805816492178845467188538209265350969954333312\
555207578196190416546344668206118531539433061367318268658766959089698315678136\
861072437074704824851243`232.02644909508294}, {
     1/32, 6, 0.\
009458900629705307163679342043006503740215343875768556687410375457390540456463\
609370522148349680532032618217235041516351015511842047645651830308129260548488\
544667034932337532481898127518739079776710747182000816778851028953742153964403\
4350020592916691`232.02415933698063}, {
     1/32, 79/13, 
      0.0094715314469519159546893320267233915465997775948885527265092331744496\
624257107585270302882235644506735192197298859821951883746332016780058080573408\
916645155785056427521887170425913712520557775608988349548122057480682155630593\
657218847429360449039065`232.02357979447214}, {
     1/32, 85/13, 
      0.0450537330913440892651482808915194394876230411378867807992705396095528\
827583449278582762984212561782226708173887465373228594792726270678347820697487\
275451515790599136796624940505780606266738407355981429507190209210231257589284\
060475952208102700496011`232.34626921814106}, {
     2392535500600725/72057594037927936, 1, 
      0.0033734637932718917633567794430942622017868165178131062195748387229031\
447651730971871698908588967687878854291666040177864033210910480904981269872299\
797269734638711678148977391764838372152169833507907792278056283456509013866441\
79402615412109150904306`232.47192394668156}, {
     2392535500600725/72057594037927936, 19/13, 
      0.0040153962626714154874079388383178971966483833925055900346096352366671\
286467540238884646265867237757331304310999447778239647745160823285351626185251\
023105397801944665659120147725715809732642013157002875787093874747644688123119\
433883591258521831692161`232.39627158956347}, {
     2392535500600725/72057594037927936, 25/13, 
      0.0066765407462158173823037353915975531260572257211433158211351986735663\
784127016106948183658029743935201707641626569073061481139360161907988673831056\
680923079315583784098868083802648702423106211232299857062749680121442306097125\
755534265451110685182888`232.17544849620083}, {
     2392535500600725/72057594037927936, 2, 
      0.0072317602945239993141616167788220766256881273470669683707585455401002\
812910421136767664019172072631855087671447396119235722517480735710031904938321\
180994387598431824752234004373186318564830737934831747526759975720882144031986\
666109888233679096578041`232.1407559775121}, {
     2392535500600725/72057594037927936, 31/13, 
      0.0090060630307487284545173444903917222530122236320744220234375564344640\
924765762433391999741391697802937291930414204228776856183483271533639727556913\
537659638845782915681289139649230413342526818760937431227877563845862747559353\
874786890425655785583023`232.04546501786493}, {
     2392535500600725/72057594037927936, 37/13, 
      0.0092057166727815206681464466635327510038232644432503761124647959593456\
477358636343623818064813845342323685834348523879458110731915570500933663405248\
591115148128963150043044251348916828068262269832036950832020826703037773107065\
532275993812820734783508`232.03594239565334}, {
     2392535500600725/72057594037927936, 43/13, 
      0.0093168273649270430262938013245837383018256393550174869206857956108329\
751989019738319184362406421770407753960673979855875335469496438143836229672135\
784697907594683598577404542237790253962383623690155207290909857433174735230192\
57865749502793518760496`232.0307319516458}, {
     2392535500600725/72057594037927936, 49/13, 
      0.0093974806527225938484716984237605335629984551199497394289877120339292\
011714460741044667105532647365482771466822687299806241440213282991235039617725\
454723472931258056955687501304278891282789828045004060611492959865123510752125\
567784620951836221498296`232.0269885597269}, {
     2392535500600725/72057594037927936, 55/13, 
      0.0094577887771750956962513661493633813350273946817827487795859506577416\
572282632709679136486440884773675634209919965981554605250846438135054356606169\
748329127924701982856038669858491580783912999395551287747641048958777082013025\
766031863528217781331619`232.0242103894041}, {
     2392535500600725/72057594037927936, 61/13, 
      0.0094866767902229152721815268243148202399998068126450382272199263606660\
785171727238214929272332537941002630442821232941480167956052165058655917105856\
824470915837062708514900009794678425632006623545263576055697136764498834504602\
058177381904220104821761`232.02288589552072}, {
     2392535500600725/72057594037927936, 67/13, 
      0.0094885175903877219576012473973489456342439587675327170137840699626483\
705767080660955460648258311717039255724584132220160427368401262613234519084638\
837679748141192219593512194666760026623933726221119407693215745228060832245995\
523680320992061044663091`232.02280163294714}, {
     2392535500600725/72057594037927936, 73/13, 
      0.0094885175903877219576012473973489206609915536229965386116266515050900\
324619603580437125002322809153403219930839771938387418384673562210789321592019\
390301262325020124992189502921889259274922201549168436225767696380966628918850\
438580803990799000482048`232.02280163294714}, {
     2392535500600725/72057594037927936, 6, 
      0.0094885175903877219576012473973486128930004498113864398520293651285419\
715163059200788715264143412327841582542956797211335775936513959108042192435486\
559211319691426573610580519274783628221201937607604153492176620503278536021576\
043442308130614768333515`232.02280163294714}, {
     2392535500600725/72057594037927936, 79/13, 
      0.0094885175903877219576012473973494385866372965553710082060906688840313\
339230593576300648510005323438738079126117471970355015774863953866636043107461\
534598788102110380679893123901787543392326218594857778743157871923792203591208\
367837553832066496416685`232.02280163294714}, {
     2392535500600725/72057594037927936, 85/13, 
      0.0476654104413873469699040583838247282722164359095456073351767940147896\
218349039865179164274961853782783686649871543850603917739977537877344907422626\
289433164480502909018150864572324612740131310174957624001753190156052807830363\
460217570103883010514007`232.3217966629657}, {
     2674014080191083/72057594037927936, 1, 
      0.0037433207138838915626977921083742093348506150842382471023874075255790\
033348207958709072487406583347632340302464616346220737470909643417188241725988\
656448036125035760400024169463078132048923525174329924575030339179118372873003\
545697413750588599310907`232.42674296254543}, {
     2674014080191083/72057594037927936, 19/13, 
      0.0044504852885996630568994171383912913055320433359334187073477062901609\
547500394277252909815065721027415763284893470945919856519203216595417943061997\
885797413236593979703946374299385149996382323988816709912241251708467268336697\
78558468603241605525857`232.35159263021686}, {
     2674014080191083/72057594037927936, 25/13, 
      0.0072989100836036466349715460469467932031520507925601755692482103774444\
510890305746012911599801899875862710307836295382504358761217207118924969368083\
232117512746287473498000270475903887115936067830241614430521926454017016879862\
711243838454398366010038`232.1367419864571}, {
     2674014080191083/72057594037927936, 2, 
      0.0078937965152464476256623840698900400029166312174378061145715009417253\
001736780079206768540163730264149858553002390741069573903003618092018227300776\
352454476999584003168031921704852518554817558898412226663822984000301726328235\
779783224249839876027811`232.10271407295502}, {
     2674014080191083/72057594037927936, 31/13, 
      0.0102183114756796368357434527964569931733339385321852386201994334874545\
378310674376252884903602018322291647325726815103244899690276217084990151896981\
768261029452483239631722535674304585502340563259956347015285248668433017320261\
863617536694593875531255`232.99062086324045}, {
     2674014080191083/72057594037927936, 37/13, 
      0.0108568424683436012435208725788880176689928036361638770160709065188980\
606752657007092035568090066129777525469260048592530323885407265513919625811111\
157613463135226440705162704966277360558869978715792296127261074598634988391111\
57170712411254867458261`232.96429646369424}, {
     2674014080191083/72057594037927936, 43/13, 
      0.0113378475116232657964752180929935046965224851698428832565506024198424\
309926029956855544671764261002297335723953952978848544972257748898003607132166\
041558051208019669430393070770947701257903473316329132257003434347496975944925\
883851979157497307273889`232.94546938834927}, {
     2674014080191083/72057594037927936, 49/13, 
      0.0117942258901086299794614459221202912967796225765659230099251165951682\
560298551655685211697604318410450569773961968358474731000729683333750095930675\
491420627597767878684926578263071473925016584378034071925458359290162411780202\
008242870837959807586446`232.18796786911514}, {
     2674014080191083/72057594037927936, 55/13, 
      0.0122110793644186178314096241941942425522057267433508815613736138295715\
596640870211134009279456414758278136646194888145475817085764426354083817751968\
585524830048370899808802649189250836670728165829790543523930373746333176164652\
464120872820671250994571`232.1728832566106}, {
     2674014080191083/72057594037927936, 61/13, 
      0.0124815256317957906732242405081973195052127383202080562527760378448042\
713393816526583500947522482101779580762279321780087116521862099487744267465719\
201438929217901679417021363822223657813542407485883901143542484237508557641321\
680151646837305399402367`232.90373232707546}, {
     2674014080191083/72057594037927936, 67/13, 
      0.0125685929885331464484864915400827033467589798437450986308242665365536\
614712301698879473854547548981624056887628882589287910728753417530012438821489\
759720139217269241505495774241461110898932935488950870871672089535431231030622\
554096474735431025566739`232.900713337391}, {
     2674014080191083/72057594037927936, 73/13, 
      0.0125705584025966320430348994013544038603219355113466984232943451051499\
663763784299958474409008877298582781195495541746450396230955089128646669511934\
205590412256871788140522263918931699259688273823161662675925702390189136604222\
802031314310479872846674`232.9006454298892}, {
     2674014080191083/72057594037927936, 6, 
      0.0125705584025966320430348994013551892822004908028729107307551883735732\
110696121429623656340251952987949539181142169628579454324571249606575715497211\
384373870271764282847688052773985628425084167956155549731517490165181666720306\
655754823422182151951346`232.9006454298892}, {
     2674014080191083/72057594037927936, 79/13, 
      0.0125705584025966320430348994013549478656090742272749162347327784616552\
376002186128083867181332215792655931916613070207089350316504825832114856447169\
442444717410233536019450989162224856644206294561227107191665219921104276040638\
639818817810425290358626`232.9006454298892}, {
     2674014080191083/72057594037927936, 85/13, 
      0.0546173700538173566793087860184991518972953248281488340870331482154975\
605036113517900708601440374416079931389673673113368323031802895888271861995856\
796247387067497734520959402202360441104366557511544506023933390890910692884859\
368105198032168315763999`232.26266921592486}, {
     5/128, 1, 
      0.0039393472924600255632118394487169757167946445935613313986003220590036\
049193004972577948062670053489114218360430148852967651493123817144617549943657\
041972122810491105046850949774265551684486942145531471280190936093790944074762\
04720049463310969921833`232.40457573014535}, {
     5/128, 19/13, 
      0.0046820442671194952672424939698797876179476568730724520133389610387294\
142906796793836356037597797664591858227775324938364467010317922316408282066843\
293577606517106249803233337721734337963349911001175623575884430500379449747864\
709925787213375260137866`232.32956448451495}, {
     5/128, 25/13, 
      0.0076337188335698375134560327829363736019711567806494917589639427978029\
166621873120852523539049434804577408425174707344458012803279971754303457317535\
977830226129157527634852487241201427736738258452083741070503104530645127659987\
648544389376009056908667`232.11726384010058}, {
     5/128, 2, 
      0.0082491749650004184082057754078762216373023061698289803603139455201330\
464547632363505617379501338881447346946931417431852159477216042766931227501814\
661950739424800106022635641640620040509490392693088391505432800071560598312460\
908772062178292708944243`232.08358948491252}, {
     5/128, 31/13, 
      0.0108879239260641671981058296227634209006706919108737274999425393486656\
398330510069310627850516919528563862101128390444350345447121243100797036774484\
500863361989087413598505331550495908592082536998614563585980710650914724308398\
428290686337366669470461`232.96305492221015}, {
     5/128, 37/13, 
      0.0117895466850730124992926721653928441221768641118653025348402931515686\
735947913537073845289972764218189887348743021618645733165166866389505097995230\
837634085806516209194486895699090418566849377192397262394588175769499305967999\
116199763560182876330299`232.9285028934593}, {
     5/128, 43/13, 
      0.0125096697333443548149371959442597204755729129358883154111352033214245\
677868347843106296641500863451932956430035505121875618054706105803688498600454\
129004507673861523821447741767289444057641078613288469854333288496562992250697\
609226034733921265352509`232.90275415592444}, {
     5/128, 49/13, 
      0.0132274630110990131164962746539369960111318492303162966302862677006702\
366649512647627478645362924518366173447992726197988814718404887556996865415587\
796447551567545587395272428544787384124342358171510670617073151945305080763230\
936375738147535289251824`232.87852344424292}, {
     5/128, 55/13, 
      0.0138682832554215613692357509348183370704885018483489802896120623958059\
120298773861398725635985725440995026811327577340767743745389152682535653205932\
652002109875503511724765858819639564450966439957481581631079978767120018833308\
369893355599367352994495`232.11761460709954}, {
     5/128, 61/13, 
      0.0142469498403833561286950471783427050005727278354707627027579910871137\
235845548076689789350265773908831477661443237203545324015088593610380591015201\
709681636974882750754399424251167848770842425569924691368229786469869604303552\
304785081975989818013453`232.84627810472782}, {
     5/128, 67/13, 
      0.0143650582055892450745158685896791292005176317136543065316127435988747\
109573698532629903643237450904807999391237661876740128606837594509605619370616\
291416507868310555296476581982770591280424866117859154873765208292243805686896\
951571532983572157924447`232.84269260995643}, {
     5/128, 73/13, 
      0.0143691981181352391623834216098278717989705461007318042179552298554006\
353870743866452624510149720952322716348967829210784775256008980583481459948296\
777910067880361850161432307859236091218054276783379894015771652497611846525948\
314347330003120535009663`232.842567467258}, {
     5/128, 6, 
      0.0143691981181352391623834216098296333094955529109615463399518204208175\
029261421150038586234441994844358359861186108595071498198294248738012866696560\
096333238134041251562927978971680954760663143966457582891739046814011179478555\
581561354175884034596906`232.842567467258}, {
     5/128, 79/13, 
      0.0143691981181352391623834216098307208509251938283103990787058780119046\
927954120740440216965211219919585374260880288967975796649939069366812317318612\
359455462589083902137704280641988455321901895849174783979395877459233289796572\
170085792626254551971134`232.842567467258}, {
     5/128, 85/13, 
      0.0588689605411161348034735208713207016722408164704493961813767106877439\
379620445953402194916099825923040391946231960027895580456755663058601877839789\
954120353220775762528453094122035409022853604367148780733362807745467727097599\
372989614118817500424968`232.23011363252897}, {
     2955485454022037/72057594037927936, 1, 
      0.0041428427565012525171381076621866284873577382022920344182203366951986\
202642956672623940998655552598837263381096509328049127159562118795240074163640\
264349240288979546567629329098552138611295321510381281091295509261342731994503\
781761996696853890850718`232.38270155023537}, {
     2955485454022037/72057594037927936, 19/13, 
      0.0049230438185497282100674849862649556190635883553892838303462325237500\
520097992377520752707196887697244967541010821500377471467785542214017502668718\
024856777922868561581171819173408227935790979413824726647049849333513687617805\
279215943750783074514828`232.30776629868396}, {
     2955485454022037/72057594037927936, 25/13, 
      0.0079844376236139784641044048739441613744213503301850445292111312214822\
182894001605393189167424839019938303668573944451654641233166197807675099398892\
814950248142359899401843167727528527163175250009257498601648567030540251053718\
00908432293774104263641`232.09775566757338}, {
     2955485454022037/72057594037927936, 2, 
      0.0086208849140715254239748207799787044039597869892573492007387679246164\
649558850376350630754971435211968108020844458454319143326655449252718430009610\
759816695545543792370963778040944590813105581100485473563463081993188619149027\
142516087208711214459135`232.0644481525543}, {
     2955485454022037/72057594037927936, 31/13, 
      0.0115881424368374425143834263444775041033769512424042130780990060522853\
477590528885321504097769849353470283013935953057469523283703635667103182499496\
875269482983574929961189913295290403400963788516559004403340492307714471412445\
75936208862963790584487`232.93598617526047}, {
     2955485454022037/72057594037927936, 37/13, 
      0.0127781113520532100009115937175060590905015208515179894707757558757693\
042383724805306330021256190145931466133026450567766921311343806338716326689047\
908413484483892979968139618965400079934820856046610464300910531528351723494008\
298065911320563655017706`232.89353333162325}, {
     2955485454022037/72057594037927936, 43/13, 
      0.0137698585736256230313956035698468041274472771399823326460289719027890\
552468738916331134770392859040275806199280085110217740459665652601008906390031\
446266781365177022173360792471069429537956488973004264646229383110019827671634\
252105538129972439369443`232.8610705202376}, {
     2955485454022037/72057594037927936, 49/13, 
      0.0147905582614701557018240636095937086812186729420303482199874738813945\
409784058282382126394762568845815354906615665854261645902887471355059829790398\
160836927684817721069104307553812841358988835145428207077393760845457600598783\
273898681334229027749641`232.8300154334879}, {
     2955485454022037/72057594037927936, 55/13, 
      0.0156644358940445641145753616289700397500232609018323088405851997675730\
801300862650811958686044670457271359994747682020520587264129375696043014610941\
665197867624303497815490069231120844681899519209866090690183380954046457153943\
77902655342229482137438`232.80508524026615}, {
     2955485454022037/72057594037927936, 61/13, 
      0.0161508361281556972048055313081136615006289142564715408705768263497851\
148352145934635717024419609934270567015095722380381903247334298300624372163070\
217153315999143260665235361426120390903471659205959726000368203877488797103460\
130688693214679186695509`232.79180498934252}, {
     2955485454022037/72057594037927936, 67/13, 
      0.0163081048040665614331532536779368030405119257942546345192870554466016\
959463755368238748183579124014656441284251125402400762604110716229159231019314\
876524181803465170751752969332086201863244528885179795539681443067627701508715\
073329770221764693229479`232.7875965062166}, {
     2955485454022037/72057594037927936, 73/13, 
      0.0163172916138541312079945825185246757522335782193341908430768237905421\
620702087856303754102940452500157960933459807527642510263641022050213289178648\
033644774350306832285273068398393311996225290718986870951064902150261369801079\
501834843007022870917125`232.78735192491854}, {
     2955485454022037/72057594037927936, 6, 
      0.0163172916138541312079945825185241306268334704794341342910142023187853\
239902610964841278227426313814565379304608663361780271657516133178229845882209\
015368365075554180257450325239056301914942207474428583832208301071022022380745\
361681015243902517619617`232.04698923542432}, {
     2955485454022037/72057594037927936, 79/13, 
      0.0163172916138541312079945825185242804009228489388902374557030174031568\
878288864257424435673991615812893327441318522689874021444091233470516275227446\
318282614527307033018120864269028036816236155398810969992062339370156643162586\
076828517801552159847931`231.08406054679995}, {
     2955485454022037/72057594037927936, 85/13, 
      0.0636112717071161393664902759906523523235990594408052560833290366293500\
242828608984943239418899257546580585741388161617882418099525034772905762109478\
206107646815424631957822177196507503371539667869419389582414003647941341431415\
96698978946696559798813`232.1964659219858}, {-(1/8), 2, 
      0.0228835816249439411132258552808233306635921385073884840702926237225417\
543272271137660768576394235719770456950562674450753569643898773124352359255594\
362635875819854174834762416037113676759097714475785908886245848750894724925649\
337531214869885464178687`232.64047600093608}, {-(1/8), 6, 
      0.3973789531595968310996482829790497510104983871867770450955583642057525\
038670283148621027246335797020181125042332969011334002929185846308795763637898\
972246773089674436573898895762128927546831185518881417037343881716188363720861\
422300105391531625363716`232.4007951386573}, {-(11/96), 2, 
      0.0187990996019029809853720122777906235367437730090460711285901133585844\
340260008143983653358211187132118099009353069725385707262470821335586774631368\
552204726332126999360126436264085484144442636376911534469058463496017925340600\
66281768524761498532012`232.72586295112407}, {-(11/96), 6, 
      0.3422422186002862364099303519222515410670785987860758602251612710457721\
511503322026145088005309017453343198302899685357888899832267654318177965093490\
805845251810215792684212363061838403804510634800916518136788512300125589989549\
281521505016917924387403`232.46566641743027}, {-(7/64), 2, 
      0.0169104108524241759773711170501020154279345098672909442660359513476312\
264068161193454370008119595306575263045238188933382570506449290109501560593389\
260786022750236316909188977184263176072978081315520284301419262585629331924104\
13432931347343894077703`232.7718458407303}, {-(7/64), 6, 
      0.3163143743845281192421578514978689503207044811160483859137426509397895\
710984617542475186724262891822535523220254948800990684035888181211767995894889\
603179894998108531858786929264069041690341193065473959631991235577645824786682\
169423708776701486090638`232.49988107184012}, {-(5/48), 2, 
      0.0151242424365623107853012051943034405286584201147752822516600694818406\
153475951528099999113613186027769414251862217071736074674892162481527597962551\
503360620773070469937035938695741523998575047180874561949616903366611108578623\
785577784166276330014215`232.820326369658}, {-(5/48), 6, 
      0.2914862709957695131429380237115935518752499094697268424556913724858479\
042810136767351550644649220375940483169364603530170434040692366123677425803275\
387614714452727576562448570764570697904687894464978469600000305940927764513974\
069571357580026448176705`232.53538189569466}, {-(3/32), 2, 
      0.0118592838417876274193855665593189516189855451373006203959932067731261\
759763040328970429164956950788048247871315333195397086493626342814747162833607\
390256873579262241791806890871114476641509464950041431198534843355556627021131\
454684618904895066821305`232.1855788468528}, {-(3/32), 6, 
      0.2451559367818278488323433818507770119311103925382776561673058606124944\
183192436974579729229820679247042133927052341129771846981197533832137592785282\
068954510596391592362861954631516650203952650693551635780391365480005315442934\
168941683030721119424813`232.61055758526354}, {-(1/12), 2, 
      0.0090035303073550144428822256354998889113475244096533187899602865433453\
247711663427562841562547981505125866727324134480083740774804330411209948935580\
804329820203448321819475893135220860964381413125505238330319132622059689035659\
70149031163108846281699`232.04558716918515}, {-(1/12), 6, 
      0.2032950367790867769047426185161495141346885536515576335959167422345040\
755406764364949764644997322736330021928470203259406288884456848333435812537872\
358066945052451311832669635282199463181225887856136461173724888984965281223496\
730017248963963780194734`232.6918732240465}, {-(5/64), 2, 
      0.0077290663736973057100038127026512823867007266079983142656739259390793\
827467496426604639251201640748151363605838358759432917587955066113380713812323\
722926924444981711799798249344648023561593074303950453732711887313945388826367\
062982388990378449735832`232.11187296316314}, {-(5/64), 6, 
      0.1840576481016942832298470832077122654525514313979877191144838595104091\
063279393818497589866093394017598112916357910272091648083282146090383619835544\
121681878390881345153787430395647512439860966616540253291652078869453905059801\
359966524145778804322637`232.73504613171175}, {-(7/96), 2, 
      0.0065574740208297482895887707989185081032863244362711927836423140346510\
666971521050449047761946039650005426591027470127193882899092465720942373238300\
378462552290917448243299753281414480867949054505885037007397993687469616508593\
977238750630454065516389`230.47997204318818}, {-(7/96), 6, 
      0.1659612176836850943421323344176635089994864648719365298204274904756967\
068114521373758399518956178322406531208946116005722075019552502379315167797808\
676946943661523587820593328925119040004501350148442699169598530698957863087541\
801944493373252054135298`232.77999338734415}, {-(1/16), 2, 
      0.0045438381273628606270321145510548284671622209694686211946172383402608\
313610843236684712471940551035852720924987712426245927612259709136616388817317\
195887026227617581672131341654373686344939314573600652022304200722511303523066\
138125170534848301244453`232.34257714860985}, {-(1/16), 6, 
      0.1332263096662486737464471890390014790752882999190891426412701892160853\
922855667980585313067682208483790954692978760663355033976505579854356812665157\
490121194773303775768318046547060863142591624444027587451146487622566567192370\
823550464922042023243752`232.875410001783}, {-(7/128), 2, 
      0.0036680973642306768014545162657140797055884008755160902671671589936313\
573265492099259257964320038022000908669982561528245610360500714102304845352056\
070225472175407456442031068058533123255957181551998482967640381887067776797568\
092405450581867319914164`232.435559145143}, {-(7/128), 6, 
      0.1117050068943851957284605544244394049091291480764671547476957081144006\
374152547124901480256128467346690019488760539379491731238263723292624360585055\
226743228814504498630903931887420312789845089997388638269012904791918580753587\
205004563771854377918138`232.21156467080223}, {-(5/96), 2, 
      0.0034915887245244605995267301778509921814529417282333695002736519090586\
311014042906891836546751053824680594311826328547025428263331194077093612507154\
581045720437720070626082737502696457813918914790194394915120042807826192506240\
431966431043111520211565`231.71661422816086}, {-(5/96), 6, 
      0.1051026785742514979439778293786079117420508011651829264931173465902320\
170299145917864592640165391387299970711784765973485394966970499027277089161897\
798466157778694370605170468028492192391301581067891065020496290937490855092856\
243779273169057983033079`232.97838621570162}, {-(3/64), 2, 
      0.0032140600468936620088458716108216566657979482067134087817383167151875\
872706744948350767398656562097198707508091607350743539045797762859521129248232\
010476051854469216154518736157084149902993424089762569244858170693074497929603\
368858713378020041259325`232.49294601376096}, {-(3/64), 6, 
      0.0927372871825849445301023938538313401544357618813362745672419408204504\
091058128524616555916660250579329169594663172964244556352258804692777460692440\
842057458466193349764439836671664952258519879462170310245464217570199621769283\
118338123526747082115219`232.03274561254705}, {-(1/24), 2, 
      0.0030265584174460436455878096113538265067816402367754453515264192503518\
152086086459715832497257275316427676819506585838911480892176087357844292797221\
342225535705674660896219592851629156429795878165747517641793918722342587050761\
061036884404265613470285`232.5190509390884}, {-(1/24), 6, 
      0.0814621333890629766894442592349265699637949817570000816902838755944709\
018107842716342699006962329133761499183492900948374134994934104750167686404051\
793814494636603358331790039695713744207614613056970566607113901661106826374330\
729331728679590593656108`232.0890442204842}, {-(5/128), 2, 
      0.0029628227580148328431957267325982829333687250559867932914582756994102\
598695104739868159554484255949334898098274982595644242907655232158769877844911\
398950685606057171662063488275364026096751794690373926085634499810136784353183\
680989120658543534346152`232.5282943281077}, {-(5/128), 6, 
      0.0762199012173527275083779020213259728471160378062957556583850843916044\
160270894833151489136363243723088923658573253960171466852800506980947287609932\
549551946491228309010106878629868614189462143664514616715024504946755117901221\
309813499370879449698097`231.37756892892432}, {-(1/32), 2, 
      0.0028460753592060038480469265291951333846305346018546018559808311657063\
189441695309949712827311947985781466224849463006525257685712276726302994693363\
458964191784751146486302339385283826712887791740447131051068087739009024649238\
106761618122934847905265`232.5457536047247}, {-(1/32), 6, 
      0.0620028387559825483828421581933670784812193927708723203170403497339753\
875187750205983266088705925210358614877231711043497264300413310736907871622562\
543190691197526842752283789070392648389849440527180744965321700296354900752353\
952934981340175084066763`232.20758842618184}, {-(3/128), 2, 
      0.0028540719289154828072661157632359198137022800795591021984666306957021\
865705288030026618335183677944094674836593396654045526793436991596243394546394\
603321842486543239703491223004947157197111960228597291880327346484750497986142\
864346977549876645867148`232.54453508590342}, {-(3/128), 6, 
      0.0499141345860500356104763834729189477865366656155732919637760572780610\
030325785331518404095029597269714849671455666244612383088830560926137906590352\
704541900285071719195514895191344603274539122429801542543931510840287451953385\
712672964523216605501943`232.3017764543067}, {-(1/48), 2, 
      0.0028966254049240215562493714793897736169167483163127843886757735817091\
405867611358596031867652061554954378390604822110246339260563727445405555357156\
967141827908709510515005072285732653759716547809373811013644379448993548797509\
91908646386550492581371`232.53810766464898}, {-(1/48), 6, 
      0.0463258807212406491852381570195024700254850034489899772616566038344982\
990818789805762301014967051850933103651213393484032261923241362244328172590850\
843659665891487156908164458226648908340456208800455577128419108913890408892156\
354670693798196167013881`232.33417631537142}, {-(1/64), 2, 
      0.0030431318465085516710447418547430471575689562058320422638484350579848\
279624159340585469449565886560606284315949662612228327914856249129988645650757\
196150112449685739053875219694366449140143089349250180715995511546412040736527\
265830540061441829263672`232.51667923102315}, {-(1/64), 6, 
      0.0397728108596736957748657841067923754498052151455053335411537754748113\
295674194466168409286360666937583652162424510518301781040706154126619773422454\
650173004330839463650632927231467936459028674021811264062372031662641454213444\
033284285406468941205424`232.40041371508127}, {-(1/96), 2, 
      0.0032506717074211269732581262211106608267419122180021388478632838448154\
152662125530913399139366583725461686503014524207054248708660230528273386172160\
592337365562113021432141229991302672316659167719090149451170083671373163527778\
214012978332640822767708`232.48802688865666}, {-(1/96), 6, 
      0.0340050266359555736196868583329579907441512086083851714396105997683977\
371059158046678014945459348748538515447290004302056893514083782348963479675316\
755171326038234294709521219828586448307949161369750645471583930459443308494486\
769590796991302484363532`232.46845688063712}, {-(1/128), 2, 
      0.0033720515752341778411227822835217334118481360208923202303394580045293\
469264383528945044318012390102724804745115689844777686486797643614107499633611\
893104515912001978400398845670119639130720411219867641475246195369935484274086\
464966111293153788154088`232.47210579150035}, {-(1/128), 6, 
      0.0313977051226850447130561091505156270840610123161669541032186501352766\
480967920221776067631346303903613756713678910610841641624037921730732981237085\
420286929821924542490258471911053775426436723293551444274602993818653069792164\
656995321147986569464316`232.50310209361393}, {
     0, 2, 0.00379900099487916964813255872110514681377954372117301224122041654\
279595553710388566073826710994056056722525491248220768697885159284313322338853\
652256755774763769709563785866378795358707419159357777325343058077080055366331\
62123184787215129722481713157`231.67996790321837}, {
     0, 6, 0.02460447024544945491131996768149408736434703413282925655299085500\
859216253612464776661001227681728516765083109184751935886011978992121803484101\
576489091515809529564220553242117180091885952271102295293930571964043584852807\
40330837187470684113669442476`232.60898598124788}, {
     1/128, 2, 
      0.0043332368779227892876601098087825248623067585618974582831639118424562\
940601807911895871961837906202105344211500062078116278970736330586860843457408\
397061183450228454069600686107231744633464499125960497569000624609144838212928\
162577598179232793872391`232.36318756945562}, {
     1/128, 6, 
      0.0192036157634310658597692163148926186332322337989909492390479958833780\
838820414978443945631925203104809035294990996920367531366524775152279838832834\
767740909814113288695412111156639202633723397597467515784860416565664366267322\
749256186252589695596605`232.71661699222022}, {
     1/96, 2, 0.\
004540437053762023806339551326070581896461916318404861267138946206628746774905\
937191681580364280588763823820040379001165387269060696916448637966914777509435\
152201712153616513755795099203224553615648091625070234821629861434325509323004\
4447208049065547`232.34290234077696}, {
     1/96, 6, 0.\
017691553545227721963420869049333075097079428632479459768087794756067403147982\
823143504373929250266291050892513296632941571983842922469394461459851865552117\
701482946925584761125331711803932882480395405254981232142892773944143306331215\
2896114745245783`232.7522340287921}, {
     1/64, 2, 0.\
005004611641995866683837981552867382312767144495133041706187517573369838446804\
001137074714053062025467768069712252750210335857704148382712138190019209549690\
633238384261411582197247267218800404124445470181918881068601356259233419551223\
5564596822086106`232.30062961814113}, {
     1/64, 6, 0.\
015041921039293494017097158991965513943528184828303348076063376520635562440554\
499157297466967849206279854769250999030096636080637907422389239030621704321544\
864116395549635244006945560418755055568016567999797239153350999365448623938901\
3243471663569653`232.8226966954274}, {
     1/48, 2, 0.\
005546118777821521964149344504465419983678863131872818755079074431782456573714\
521868519947737472696224921441679433806599416765509468593636828660252197832538\
833192417077989142674325583363824693028108101679770164994655549859856211046802\
0476228418058288`232.25601083364023}, {
     1/48, 6, 0.\
012828916184204436141636755171324116067178923650481931409501754490812067082253\
748143215125964888939451382274522939710595412182742938019786313160990061357700\
630918406774215561915230458876894052932033904747768432154838993967868241102907\
504825892388871`232.8918100322534}, {
     3/128, 2, 
      0.0058518270331918574951413337607023282339316976450288546064913065258261\
467662287056385671338204370895376901643559692033259375339778605755347627054865\
673233751679512014414821840235804810499702439527711654809553313449278260263225\
677254048004964944996695`232.23270851912235}, {
     3/128, 6, 
      0.0118701645361633731871155449897763622308267770342406177788199501170000\
605609304226339620778087850594630029337313405678320713899893938487109269537315\
806999674502056834246073319719241620997930541572130484117713087884547941640753\
378966484061060254740314`232.92554326110837}, {
     1/32, 2, 0.\
006924848909454815269802145771114025001772692517772144785598048594224793634117\
496734546650214294264395941001280044465593803411721992043312576294113314841111\
406027666745028456872507496880015945412405237768992198354300047476004171729934\
7993784710118032`232.15958969786004}, {
     1/32, 6, 0.\
009458900629705307163679342043006503740215343875768556687410375457390540456463\
609370522148349678574608600993242341707853352838588840244872547461922173641590\
650506770745687337426115139099540668697989507593991281744521084192437935712582\
5668997335638726`232.02415933698063}, {
     1/24, 2, 0.\
008748427814253892009511422329167518294939405751321120024851542341725145198275\
999103353261961618919378144059816328141615807946951377164130395634749939084535\
412763344569569273792014535340064913426611753615152641935419071676245557781670\
1420852781951241`232.05806998731404}, {
     1/24, 6, 0.\
016998942871116988577894221942517651642307655199219767822404695411690498364216\
379949078782816020327600711998285488345784149959486287188451901189583801509261\
131199931910211495211858125155892793600456352995888413470153384107570499447934\
0512701428031474`232.76957808565209}, {
     3/64, 2, 0.\
009834152718332923195174870062058148698061336902592322522212589803193337257497\
348485444082177551621075417027395779621203247166786012681090735148811314210308\
541904113634217746384791092203669449608648909030004639009937950096540160237795\
0682350909785422`232.00726305166776}, {
     3/64, 6, 0.\
023078849125676001235955939145002463315019070435514585828969585705814567366398\
042379016862364394555399059298757244610510691659322294286511146033217476797645\
225057129393065551418059071873280888832161990771857679263108038668822528009079\
4497290620198957`232.63678585196482}, {
     5/96, 2, 0.\
011035735303344703320092577082076926494578396439493030989116956566345873225205\
265093430238459923178340446389114112663108525096675670552824391424459515789366\
902332709764878213611316709879298090598794490243980345663553928211527360764483\
2142813426228598`232.9571987247999}, {
     5/96, 6, 0.\
030252379915121811300202402304208352003712937503991913299634369555919298333622\
100424994302891197237774646655499929312115462921078944881686797503691667236019\
920852769303669369131400924292340970431285712994688821822582840310221757850303\
1005074356828938`232.51924045428925}, {
     1/16, 2, 0.\
013782949193416645061943580682807927291446129018977527302786108775531903475983\
282801961201647162556228385794954376534625624917773036101847717198951283939291\
801549145741804343707511165233045410756325487839111915391016257385981025239575\
0557096884394496`232.12029515524287}, {
     1/16, 6, 0.\
047779936733369348800772462627577300910094804412375292790910615021237168224259\
058919737988225816812989150968760548396183350867721804756987214329585587656685\
500730332782917660194045728652976890958722345617704541835244276864586693320604\
5167377336722589`232.32075442964614}, {
     7/96, 2, 0.\
016984506449739869146504949587219064565482036923817392549187702138788019274293\
049164451264716971780454091720805266765478783795905363202561553179611445936605\
402761799735362702540733392772667793515071516312610048264725147221472386024387\
929112157247797`232.7699470687097}, {
     7/96, 6, 0.\
069551310481707389997192380916046724977597519090527143182144888913771286987044\
778775138550542060260853464422910661144117993640416905794482381006964192008918\
114579278877374851806623841888858444510719158393301664077305746389975943504349\
4279511652597543`232.15769468264375}, {
     5/64, 2, 0.\
018753933032571433826548765296779335669052182568539862637797217766429944285100\
887857088256421329805884978205032112548744557600946017844459208632276192320432\
534953793468067758707880629599996981929720382009147703348352881741868446403736\
1208565655734815`232.72690763912445}, {
     5/64, 6, 0.\
082031132044222091138467871671567366727236786006110327332740707597390123677974\
865294394082679336777192804782653027050974598204996546155157577483725106499140\
006609053563022730853275473403239479230414302644198125262838166599956828646620\
9371679886588171`232.08602129506653}, {
     1/12, 2, 0.\
020634752913382324694529877531038779349561665376053255485697205193990216617144\
675450532195985604448063058292304617978687053329732760373562590394057095223110\
831732549696592485350401916552949578270452389210882588878885518703129010198890\
4944905024746157`232.68540072712565}, {
     1/12, 6, 0.\
095574376794540483545116239780488924451383997863675034881380129000393919843545\
748107625884024639828427693655939024778343493867788915354712543865440119354639\
311545792091569811949651093826977686783415545997882058643786824529967406101544\
1686705022121342`232.01965852517475}, {
     3/32, 2, 0.\
024727911217945188258467169113250008416030553146836891979093991175138408687495\
897180864024901681448744857576892450518594303680280012120499724194821842958180\
358909547588808835660708350739141489371673222851200569658544846289694612380427\
3367503808674007`232.60681256721463}, {
     3/32, 6, 0.\
125852821996326129469890845518077097239915475829299625313159674915084610103803\
033594574705021490098219858450683795686951369028483702926248188197430187624034\
887462590886466613676911612034799484069396218145205160637852957793535804521179\
3915760959654717`232.90013704182644}, {
     5/48, 2, 0.\
029260065446085091015674598327235002565350908582474765065349529717721838684266\
491884316692942722163673545369166979928287758398586569491328160622360111143901\
547529151541060567146645688946301880306209754402001922790018960982358579597420\
9402666087249585`231.79336201732747}, {
     5/48, 6, 0.\
160392464555164732355755678980530464984134831647849779913384052755399807501983\
115734842786163730362024320512881636724211987789978001822427488030914840415605\
669379285227581494371320751276333760040907770972981890421315176056544677603865\
9744122115806175`232.79481603928744}, {
     7/64, 2, 0.\
031686888844637182312698874019139783177032000818925322239847525072885993667613\
820770423869350289129698132302460203925927985954916564145117216121999489855254\
261437801424928782523058271424804588916702017957692006187710405198615814106637\
7526375409831354`232.49912039962118}, {
     7/64, 6, 0.\
179261680784459103453899801336969334152172269750190062635864790828945635334583\
760437893320618860086877623341485907725093148036922193332674771709709760577135\
304960275439226756370707200877037319059518342720692158192690933629673402688958\
6889188889472349`232.74651253588357}, {
     11/96, 2, 
      0.0342187978664455532478267436488919315021353357066356465828084195465644\
280393179403861620901004934009634861579282110939282452984362839694250728555186\
030188210690567710348122213139720031195589809617746808105531810256263288168917\
951773821986007443331091`232.46573525163714}, {
     11/96, 6, 
      0.1991977078833933475879088449066392977214241781179132479808675812477993\
912140269459114186406262400915167804134876141808896310407088000454838381228650\
656927401483088607436622191501073837837274254241601291842653551426980353961270\
34845640085352612100132`232.70071566319808}, {
     1/8, 2, 0.\
039596767103159560201665395020901709205592450270572698559442764101078501032784\
196956035523608056715351708852910807567734959230421680490237534937060982617511\
550424987132487500756407360978569624986815850739615407792730825221187184610995\
5744424050805521`232.40234027080615}, {
     1/8, 6, 0.\
242271283138745119008680068086147925385111374260556268028608274601241620611349\
497825988263520306381597706116459482588982610489707744980904208076284557450762\
488776883193364054131112059049500072845825733989149817247561816931634132179527\
1783465941300761`231.87533537104218}, {-(488281/50000000), 3/2, 
      0.0015732776693131186845384900579592150831552114724228372800383466722002\
365639065572606981952025958531447661329025432321091361806607621785444039684191\
423549324224427249050051137163179680584675411396219925392106916383290028315374\
461583483875106840435103`232.80319462155452}, {-(488281/50000000), 47/24, 
      0.0030951606535401398233252993700860297917525048183626877756612870444353\
288322431832307339887191575910595546420365986585508212071356548066173704474257\
524909997084654018122917217991816393004547495103214159570820349800731633444584\
762258734390966340315792`232.5093168041123}, {-(488281/50000000), 29/12, 
      0.0062899199626469580253696128052575035749652564739832085820943135576009\
294985890691115708091291097528079895855778569124121512802247630245280846172339\
832193223779751267443218848215931663127129354616934640695227174830047073766138\
152210498644725191302084`232.20135488078716}, {-(488281/50000000), 23/8, 
      0.0111585791631779814277094277703187508371292736024091183557678552688073\
279865784933880366625901732867646606624383165971224756543909404804013419924945\
833714402672371759129324283513894864169754806125275602712088744755103953575412\
562022566306105469595223`232.9523911011758}, {-(488281/50000000), 10/3, 
      0.0167922129436937332921991115918034340049701489176779259734458957225213\
140028520000331663551480292270176749279834928079381904177325566145845606573931\
859808273032786035635431900782600992642219289849549909946881358598504042418122\
222458215871932710830745`232.77489206706}, {-(488281/50000000), 17/4, 
      0.0257275811764883378978288066161378616809979493491325346016800463444440\
188429271653551918526527730752320112148432587461764698775852958200813138687555\
130373076181775657914699902951303874660340413481740692890606332528008832591490\
254994141465737447424817`232.58960104282517}, {-(488281/50000000), 113/24, 
      0.0280412379871488068796820176115617242383696690494797975953659744150493\
744458365658849142185836189468473826447534361842874839208597053665895725041612\
594414545158035119871790745697370537774179409703116007351472802203126914011181\
667658860442213538700668`232.55220281669972}, {-(488281/50000000), 91/24, 
      0.0220621021475240863301490678137542686896288763254654204019620648040138\
630864401139039088896451055159099271374463403335360826921934009089448960733081\
390439387111789489921917666064766871390639451205587454402873340177871062938688\
683698486720783532786721`232.65635310895956}, {-(488281/50000000), 157/24, 
      0.0581597604986986027248457269297292820309099393562628866397635600881355\
011964460752951949997377031139658147837102372886519596994808703615103773672649\
767031700854529841873424940977866510360878401596144765198495750012103693074337\
183517809521201919878417`230.53208601244694}, {-(488281/50000000), 31/6, 
      0.0299075538067813508129580722101943093148024370222478892391260181400496\
925178824932853281120624512795333077939621488446447334450090140461689581916999\
242792882540832330843378840090882332816167366972073624423235657277944951034147\
026770387345033334830504`232.52421910725158}, {-(488281/50000000), 45/8, 
      0.0316597947259001412899808361948065466499875055589296508664308484655461\
132437652984908841641536576184685897891064006064434457864664561284030172644611\
601598219856499091570042638788139263198961540302806975099217530353924738170256\
783894736139437918479385`232.4994919053201}, {-(488281/50000000), 73/12, 
      0.0337885430152626220499319698951649887668335210396157880924615776668625\
575610887296134156070776652241551757341594474633386633274726047382640992757650\
829820887990436166452932493811160660512603917974256231009073286406783597167340\
705838931691722072043461`230.76793915677337}, {-(1/256), 3/2, 
      0.0017088661776817579978672448876967205280784654913249622363906941274519\
546236668219209082415694426567305640096585636178096991189698152649603904370019\
603642107780677244927776318105340270349018521378288111680794912219286249982901\
297025938889347162599168`232.02692925631044}, {-(488281/50000000), 2, 
      0.0032800066318059631371092585814657812563268686564708248745723726308488\
198304436942745847816649643569174147971032739347460807156992197952607172457902\
833199383474111839975385405700436858051823611313632300928716637431868942706450\
361881737982697898382043`232.48412527819266}, {-(488281/50000000), 6, 
      0.0333363603585786419615862055543788677436402932260802920234687326314096\
624946430817964551199905659100807902221953027346196082678660556694487558858250\
780427881464293977287059738011284418721252006113025804330324746474790835872703\
363036531783158172098208`231.73671912840524}, {-(1/256), 47/24, 
      0.0033781484865043218553089706874084281301904639453038502029097681075624\
736054720515813101283699355857509541439704317537479062409511997010455451780794\
345213892806940869232691900265037488101883616369526070933287414317474768976046\
417878115326380785188181`232.47132126493312}, {-(1/256), 23/8, 
      0.0103261432192386561076237357904347462318575879301293229402431836740843\
164467274854574683450468945874785214865802045303071105073478479412100862295823\
033673919420054512093014207094052028350806127025127667286994919623009690518854\
001003197159469782059598`232.98606185576628}, {-(1/256), 29/12, 
      0.0064340795606063435390683812123044847053927109896414319610610034660163\
276665633909882446139765398569520570409444137798645778426274892190207759537428\
751825072649406261701771109462426844657431384876579303825719208887965474521170\
118763810816194735650254`232.19151357313274}, {-(1/256), 10/3, 
      0.0147951861378150481454132879234515262257456326292309862089494259229871\
198405671912070879207112850432169507800627119137690214994488039216298607217218\
842237358004679175149063232607645852263225186724939561705906852315664680628880\
973238694054325295160876`232.82987956662248}, {-(1/256), 91/24, 
      0.0189993699144326784572151840846846643392400220842693053214384379731605\
191209720483274642305861248631796301592459090264771123894644044655803007778533\
431159863842007383512136076378159279339013216114877899868436756616277357275689\
123994442821249447159461`232.72126080153257}, {-(1/256), 17/4, 
      0.0220253379079258382330021061492705757147314731965330448168506963774211\
499562759737665152127134523410367049220756068214162606748630438992686246771016\
027194055519579817328236679466740045428048355407825812894644008927725927925471\
900137515399660681455183`232.6570774200137}, {-(1/256), 113/24, 
      0.0238656173087742433814158228361016209886338249151474923374169081425217\
994227589337774343516460240099179119845234304604564885847162114829752889886622\
123687616758327219571616047046217291957534482722851409384505940103054288288469\
87818362453256057413067`232.62222732767836}, {-(1/256), 31/6, 
      0.0252716597903257582781114820632864025186379632794611031653507781203213\
847346405584967717701347182859244028818526121245791466353355357281867346243204\
479465827390154839507913432655191625206061476136268535238259322630967376900205\
840560915518367932847287`232.5973662335804}, {-(1/256), 45/8, 
      0.0265717432320586286171793349418816994875316527096377495922386443562839\
750086341569924423339644917318837482748040551416339645993925907623850346721786\
283298074781947487914669358815644583110927321555155971385678810364516302050309\
285732790769601312908626`232.5755799528826}, {-(1/256), 2, 
      0.0035736416061993650976382423838272697190776654965224248130576935065345\
125040043060887009582238894636979990054699772634461504260772679110547634535593\
036378265649528730096076070957083263831516614655558385832169446053296363870962\
845500129359255318520132`232.44688900422392}, {-(1/256), 73/12, 
      0.0281565756906613765027882937510961581240838672165351887662242371521638\
296032840656153210174631433344610141741672902378885388438145317391366944039675\
882214347417950606414567186053708598060751817387997524499477563736934819127976\
056074715915464552761905`232.55042016377277}, {-(1/256), 157/24, 
      0.0523633938236705665017853171749503760585101040277243595125980591550348\
017476559062989779339997104354830222459288093045501214730724965670134211927449\
197329646295063290821015303234997527308874426836229055879985737278057718955399\
361509563157933108466068`232.2809722133221}, {
     1/256, 3/2, 
      0.0019996490363724863913011428745113430498279415141478746891707499698321\
485773765695707212899845870132919081315044555853425363043636208845368408675282\
823353219581194455624610808596173723483101065885744197645304093527330729395971\
440469791515540482296389`231.95868353231276}, {
     1/256, 47/24, 
      0.0038438736906794686561197825278485069369980342465489468399263123003814\
964129704781101707813812574685724927407002780954888675974531455200619649975698\
392779996302198648646645217989229803456362424889447437541385708616942549855269\
86500315408059569617324`232.41523089164403}, {-(1/256), 6, 
      0.0278149307259297254088970147819380009996080423066184829361438184341099\
351444889703726368298636653989073097684817523605591572142013195086741130799473\
470650603706167054251072531009041069134496204649117900071366005870803877219093\
891426839148914126576611`232.5557220173476}, {
     1/256, 29/12, 
      0.0066985598866681739354408874059702641302222636566436877846922672444223\
052340761509765886774730508688728440014322972647170555557459502484718302477140\
272748932875258049516639838585865802471928154282103631238019267376821915653969\
170382759481825409794213`230.47072717746394}, {
     1/256, 10/3, 
      0.0126304996105263383129608822617666043673943669550704937907907503614148\
665219593845856968764318875776695854577784623079935722184059867838194024002057\
915632749763280374051469091261238593321368918254478698590457596505555055244318\
182406479872306900997714`232.89857947020454}, {
     1/256, 23/8, 
      0.0095033663633740213970699600295275124764699441198977053372664128138408\
624663582771855559250874930720315002966362063988755406293079828390617661845578\
299928079926578881331001405299423546956613166574452892347214582690628596232987\
999512863046163366339311`232.02212252796727}, {
     1/256, 91/24, 
      0.0155934553242683519559367503783296915280622962401580635621101391678964\
273936493524959591595703315150123514687595730661487936650484303841194837983247\
979954596987702890710831631897227367892776709798031150850646257955069801126091\
514398089761796693902978`232.80705763965466}, {
     1/256, 113/24, 
      0.0192230972355445601740206219160675451496652335000773668882880157855249\
141367562483285178684856471889948502088987739924951844444740381129165350561470\
018665529023328772371019733226394953106350174418092571039222340571018602736444\
233232282883242694171599`232.7161766372743}, {
     1/256, 31/6, 
      0.0201443942699200642019571516588937079981951780271069441072814788692837\
889847160307211200132464812814110775246936276642992166099308075595025013199035\
416792977970061586872446081035683172198124398565002771084731007187594193717092\
816553014808776211724622`232.69584578705874}, {
     1/256, 17/4, 
      0.0178539114823793249945717727253759887873279554845236292104816920755569\
223132241400686493259119376748396556391697910817154728767993945967582637596645\
141693315544750702227339605681234852331340328117313144132265689048584758406377\
500964829004304691567881`232.74826662273847}, {
     1/256, 45/8, 
      0.0209621591604801075493922128939963303289967603298159772740016875198811\
511934554161016104057770748279685735408096810577118658856425379359259766440390\
968885364843631901487237236984495887001095479462276805380692832043430106966351\
504555633040346053692128`232.67856398584925}, {
     1/256, 73/12, 
      0.0219590097094046686096259828888973185737066360931712418370039205080281\
996851448526096966286590097618968315298232659821736161607808410308823601517957\
908353945933012069736535170568166374751459167900087467017576848266476060745131\
95468731455721355268858`232.65838724926013}, {
     1/256, 157/24, 
      0.0465370514791965190019813529785351895250023298980013049378408589121208\
489581278944969982923109532451047982127980707658811972727978341920530235402157\
591531903432947136139280096928637440527445780210705356938652348107659972236850\
094313133887830295394843`232.33220113645285}, {
     1/128, 3/2, 
      0.0021950395618725115950934816956990833146727149837217453977864279417966\
760367327831908280951893471703177626880726307275002876027932110334353958110691\
072290930409907277905318293018336493070148112306627786881727203665677502503187\
509493887379303263966039`232.65855764792843}, {
     1/256, 2, 
      0.0040509365176016194872364213090057603138690594497793671139545906924016\
065620894359694873478681828759996892869893268163818990665008937814549010134435\
563474902718160034497425463131964353240741747827117762557218145691062913699569\
188335491299352706516589`232.3924445626104}, {
     1/256, 6, 
      0.0217401884446615104600716467189724908743268661740166146612051225860783\
657446927488023618693678643615076171384654820401680215216978415573034029125756\
814307628810433663142213642347508642153439681475781748534045615225734184535482\
390099314794324099479105`232.66273669575472}, {
     1/128, 29/12, 
      0.0068601692718874770632275737633192551970946793013257248737563700051963\
470264847629708204238377325345728627669326462084107606801495320589938655181435\
826433491746292491699937285760850008956408512166693538481106912932895265033965\
50966897959160670887338`232.16366516812127}, {
     1/128, 47/24, 
      0.0041186002543355624372318099139680770960604136253690009028409452851699\
647764687191073630583633475215814402722577419271053252313241756338931088436322\
977622823360028052565565323776395185363681848492455372633247237703972844439427\
334772106272444203899931`231.64488766852776}, {
     1/128, 23/8, 
      0.0092032229200996173617937289622090469222997379021911257602270091946053\
950263309967613536373815585630869966027112977851982160413841436680640522355782\
327839911482314171326663192802162888065599065537055106115892927096535091550494\
145941294934756471057575`232.0360600583824}, {
     1/128, 10/3, 
      0.0117448094657410280836161762885516278762740646655004593419111464561394\
222866496710563599391710925735548848300552311990868281781533070206516191035699\
006013141621905124645472295494322452709279134465411398589114670714507917488875\
030899276801537448598535`232.93015402432263}, {
     1/128, 91/24, 
      0.0141591673835494075423506788595164093626112733968507415861991662499463\
071847443347954487476560397650102169923723776281262942584513461644491079178390\
332185523739680305222175689156810190605654919888620969799077100425726536261159\
5647623368144920333623`232.8489622841718}, {
     1/128, 113/24, 
      0.0172428322405839509207422349019285985457251985239480096920064020950602\
866558186644357977612783237731176765337927677484288754734618925673616316385310\
549721890457632255821809169686667447808610392349220060922075905977775405547669\
784383465821570665069747`232.76339139712894}, {
     1/128, 17/4, 
      0.0160616471711004401983381447669901779009355039779483516039072030225206\
570371853423219443783889730712242461513546388622256510490518986969481074277672\
546978633491125531556361905632881020036282334721847137172943948174737580649006\
21980649156182744533951`232.79420991854442}, {
     1/128, 31/6, 
      0.0179856751176879966776959118179229109206917985512359531231204262312677\
903577163700167659300534698503599906376051205026294992131875995640842019876100\
889995537028493325316902115071521115589034572964913873012926705488034426586601\
877214458485008747628137`232.74507325568348}, {
     1/128, 45/8, 
      0.0186166155948656299384956593503179973110237079940415792142277961211508\
876248157524764880163508277109595696248859088035938240115586562526038944452551\
481770501811843206725082942073946681345492983323700742279275985762370848328100\
917859556937025231042009`232.73009926868605}, {
     1/128, 73/12, 
      0.0193697366998521122731015422639392544915054577693989228457405268650038\
217754864967392231633730094791283767052957785759156035158505133982802048846276\
536536067867356579558527056985860828396891113808904395481186539855566713898876\
891074658230750689358328`232.7128762827697}, {
     1/128, 2, 
      0.0043332407404285869852275310480482175241575285945819395551793755713853\
102590706219701585842146268802958958189467275116775603021157578882327037557503\
678178449295735935971146572851653690387870022743572526661448307996918427713523\
314970799745120190223401`232.36318718233989}, {
     1/128, 157/24, 
      0.0442650917711990560086533905506539108008640855830599644407531969527893\
321454080881834372190686961923934794471500614640040130648915120426313022926912\
645791876183797686416130628851281378409727850855002046059797006522998203647557\
641796621591125985973975`232.35393863105614}, {
     1/128, 6, 
      0.0192036195769499812531827021592194901244960652441926208218460593465408\
018780297243287027524751981059248506979260216309896151891408463001667276880973\
584564101755169336976562487787174076781370435098731603776524056500294603104322\
497067864631208270950972`231.97625421648232}, {
     29297/2500000, 3/2, 
      0.0024179180772289025188292423414390817311074125463862692177361431719640\
712709700951390174931630094116022414840515112936868443898570830104243794443218\
099311805735966584234825644289464479892764711270900346287187485871154808263365\
747187854690365407297223`232.6165584177888}, {
     29297/2500000, 47/24, 
      0.0044259605485291472749614160894705222056582410332059640044804574510201\
528955824915901292278124946522561348974429243855226163098424260635507881707381\
862437253983952177809048886062691930440917068548847715547243897189750602939393\
188852618407668283713341`231.61362977204703}, {
     29297/2500000, 29/12, 
      0.0070419210773240746653938836710226808733509545685666113652571452972213\
843443984697462619622974112257093029705705905882242392185581659952683783493796\
900224118816571214692269833085200799606104132073051972444549687920225900582517\
903706300109220418589722`231.15230884661528}, {
     29297/2500000, 10/3, 
      0.0109803155772934057249311619615337053600115365942294048055328245428287\
812924021009080540275456804972321065835567144044135665098307557168701029599519\
094797340785653138545837382735113372551481345565508875838907733166634280631346\
501303035507468405336177`232.95938517796355}, {
     29297/2500000, 23/8, 
      0.0089668740152701583486525455533165243765056045606203118287613913483470\
852075651153112509184584114503931948362340482717233065797848210009348725442164\
054014852202183486954424337637804249736475047309006594624286287312931331796829\
538746094954751329797979`232.04735893204295}, {
     29297/2500000, 91/24, 
      0.0128904056632953836805218465004684801824542376941089866773759164594477\
838795770710285750549872563759263971516084417664661995483401506691586646098610\
184979213603420889851774671492501652798473662153213085285961736055738539508705\
828174229071956467081905`232.88973341510908}, {
     29297/2500000, 17/4, 
      0.0144505588104310708534659252483363750540371412047281503107256895961914\
431279297897539352427903730850342913109598688221456510671211445270441527625509\
275916284678841903549061803578066701303812297961791083506878573131538142470551\
910533211089085088106765`232.0997526687008}, {
     29297/2500000, 113/24, 
      0.0154557875542630880257578316074024028472322141775746107528698683693056\
862356847531192477594159737315910669372561523303209781226201419650424307025550\
338597400188562137039312034693936651428033315870605027239633843487581947279878\
168232889326219255599566`232.81090886043208}, {
     29297/2500000, 31/6, 
      0.0160644344348039603404410682258175017601092724468998252364032553245184\
651216971503475551034868467544261999060751917834136123018671264457956595027543\
358017536786504483544489015724193475351753324685300149704290906733871244608178\
838298383069371855231172`232.7941345596343}, {
     29297/2500000, 45/8, 
      0.0165482880432959267908132457180399091910195674112189014979688207179011\
696067847980933223374999837140212501283692882558004970726126705294809582192382\
433472299547820645518772841809746076356364855645110895312414953503408047677305\
321681740088531693018027`232.7812469282814}, {
     29297/2500000, 73/12, 
      0.0171073679994294955084851218138614822931202778598091553671455409399412\
676509420210874365224364514180926254602504164436952866482973454987871866356493\
691964974582298716024230050461987342242932997517160477690939851305855074472202\
68310206636381708565669`232.76681680233798}, {
     29297/2500000, 157/24, 
      0.0426031257700513072825612698289260567274067919020004709791133928406023\
113231813563026383256696261555364152994988403160679174777505113334989532477409\
867096648892399151458457254271722569142343737795813147363089964763590051095953\
690990821099892706485149`231.6301958462649}, {
     29297/2500000, 6, 
      0.0169845858064224091857505292525077705682422844327538375102003313445391\
182608097497807201524340829243186042078310246293923517417933174525686925623764\
195178819538838323760273814921438599266270134547898755447293061361229192581488\
545282882467024580569131`232.769945039561}, {
     29297/2500000, 2, 
      0.0046500836909676447841230036859468789019852422926624090684724601237008\
107921450000989445832985940813842414535537276411240448371866190984595953203995\
209640080619303037674285168936916498521827118383624455400279612077587432934277\
564952871210587578733561`232.3325392307233}, {
     1/64, 3/2, 
      0.0026701859917240210380532751265282068110831413319281684497053918074596\
471906884053791534213768687558300624051519770608006271426847107898341440612156\
523895895321409818965561261864576791571502790098759842506772917659001626627482\
480241672229452022441612`232.5734584868129}, {
     1/64, 47/24, 
      0.0047705205881206867361960249396629279272104429149340835410791843472197\
282539512906378196857235504926459133275992531001873686468898737306278469608255\
705917033355743216227140937738321226469158386351227634915341774785355791658969\
515530611597216227922692`231.58107153603345}, {
     1/64, 10/3, 
      0.0103293382131167624757408890399259104622520898464003904434746864060976\
284253983324105272200177311134476864810818028741377363963315945187430162173729\
413001732615773539801322091987195805681614552868897434500514520712123250553226\
636016352133316927213197`232.98592750225563}, {
     1/64, 23/8, 
      0.0087879859436991748964243602960487471400112950671413649693386555079828\
456281061386701956143994960392501689649321794866483962018320074996506835838298\
094227565673611813397505190098558137396345189840019479997569733480750649230634\
449088330113004170573044`232.05611064640092}, {
     1/64, 29/12, 
      0.0072462701717895888509070940337823323521924279306254230767812151444198\
964615520107900512434962785441904984864731073024584542380683544127226138498245\
123392856642539435418200283941437709889393486891626104260713202770626788111732\
153655025185818922698986`231.3995227881589}, {
     1/64, 91/24, 
      0.0117801434315881139608529305255404625818396162225765187627639105956077\
583415854401315980880934584970303068136755011290369196968905162671022130609589\
288937636436376682343072800155627979104870309147814454824124795206298160424358\
514742288186241835201621`232.92884942167387}, {
     1/64, 17/4, 
      0.0130130111151003302032187285474807685142174519767310069906773643527655\
672910881155076129637904224303066381398151569793730312239831394473770862696596\
518865437784301000303354799395971197854627802872408230269907892845720509322099\
747162157888329866698422`232.14525950976557}, {
     1/64, 113/24, 
      0.0138495074191048317952315963122882538279089697030540590713214383183941\
208594849485690989613706609957597367116544555534506644398676511695294255386447\
260118279544188784146154627161554606469718975085802472289741215975582659850559\
642440525862386368940463`232.8585656727345}, {
     1/64, 31/6, 
      0.0143531858623829637039287937007024868082579828489111312401181062935080\
479959691493179299372823306592113194155724759273400506729459584660961705044940\
794112921148513677609816551707637786641036106521221282058504438223734247715409\
242235505250421026413426`232.843051691342}, {
     1/64, 45/8, 
      0.0147234775383790495494775532914242139877972011630928806583485074954183\
915785639553882049291777962160649164530696838479344935465801132462840780831397\
724146309597581912747692234422351024463352114550317943792127397177092896679036\
086043314885771886825515`232.83198960186277}, {
     1/64, 73/12, 
      0.0151312678082833849683892708416399441866933099579732119672817433371244\
761385461466407524017006780089706722308685720517665898963044161819092640334177\
644935957357423011171827992097933590538936473055485350343804003559785961301250\
049185149050383975052676`232.82012468208427}, {
     1/64, 157/24, 
      0.0416813527703563822900865230033246727971760857180077583349999197977402\
482416213840738308462858284863242395791014566730249921976642051536707849453771\
318889122787012030879318841311321785203455040457433398122110139818550222936004\
967890379038186787346176`231.63969550493675}, {
     1/64, 2, 0.\
005004616247161912559863813080687163864888565954207324543334655584146777991310\
335762165912250529111821404807468558737294635137624165452454949573841850950213\
294541921614020724043563566483570348650908578428772681743809154126653002504778\
4833556717122394`231.56026652901602}, {
     1/64, 6, 0.\
015041924902881158638783440297027418092128246293800032412479363534817222870495\
391443318484034111380335597361321997716147091193670985081038893221975943426759\
617239749049104837831984924964960318415679067639471717680430420528170358188401\
7625201033194756`232.0823338943826}, {
     12207/625000, 3/2, 
      0.0029579110142945310517357016863966956730886224378711665512333431755562\
732020956447443402236090818028084872840741819725208703339839717992948029497973\
614272542093187733729220876544918167198479021746741766252426639095124775250364\
355231807004041797204875`232.52901489544465}, {
     12207/625000, 29/12, 
      0.0074782196403594307913927818724091759688147480939190725042118782106250\
601297908344249333890370136332306510894031078948582808679359491826329961018234\
320575946220552065636042782579245103343179143006668234576174582471627718730473\
566189021201050385543418`232.12620178347237}, {
     12207/625000, 10/3, 
      0.0097872624542693700750101600932316715369925247074104326158308673372184\
532337355141898940577499654797518262505402894219621692456941144867041541163451\
696358342476136979367518054512957708971555305569289357426134441686381745637649\
091760622167076920279771`232.00933876552682}, {
     12207/625000, 47/24, 
      0.0051563059705726928251190356037940442064615231640682509647145252356701\
869387322793786760223993073382600157566308577348254650494296575475362509554123\
337486552897706735425204762413913135260935615398013330321022102376867999353118\
004005691323854824162984`232.2876613199089}, {
     12207/625000, 23/8, 
      0.0086651171682848506658863871142100489651050931803120792829847942727391\
159421791128354502696186850723183183683451485515620303219405675866477541030630\
957394931166245256097557037653031351055500706704345250391112622924983881606118\
411283999224547610437341`232.06222556045202}, {
     12207/625000, 91/24, 
      0.0108275846445250383460060288687983471514402961285416694960308520547764\
030538741363647688474188116697528421618189207617515819817205461340823722895828\
797821065679395697190708059119594817813279974442863065841124119523565533508581\
758080848713838208130698`232.96546841249247}, {
     12207/625000, 17/4, 
      0.0117457548719674488984731619890773907608442749964846231459275229263645\
970638104159638106703589974887450667185442442525596787126100435168299369588494\
356918377218862110518825260016335488863316242868497770652634220225596811980407\
048432318251274492704526`232.93011906690722}, {
     12207/625000, 113/24, 
      0.0124172848951972826970138770908832701405904630824256242845512522902815\
951850085819385791077008069392032444490434537040955075074224381685821885860745\
715627541785915787483252244415207134221861266518690371188626976552579555839188\
998836705622641937394301`232.16561066506281}, {
     12207/625000, 45/8, 
      0.0131110652694277944177248187096351019454119414711196595982825683666702\
963854015398820398176363192758332490534059225687622007869493191344750784113056\
975282480087592049008035415690724162498282500758031166787364860442572834398605\
07070429457998726385693`232.8823620206029}, {
     12207/625000, 31/6, 
      0.0128294816569276227605652869217232014906105044027199889990148468586761\
285727470065573317985123220940857644923148667088551671247556500640590099196987\
237219400748739308861940751991569903474410755037276690528553793712531468796116\
029675691604183150874447`232.15142820035715}, {
     12207/625000, 73/12, 
      0.0134093567039919007097964341824012073748560012159213075850916717643244\
401599624972444114036935066421194224728086073345431956594344258107070198602193\
312452288270068339067754359274451683285872912725366217419910361483817802369854\
123875048940770619375533`232.87259205634737}, {
     12207/625000, 157/24, 
      0.0414868797581930329423876332273063838139858790187683175067319421544495\
750217947761421048251464079940236635685973043617690342931932556407494474523950\
576381137715706147025985013405626665402718064474874837334165601069402125069411\
511595952410275149655079`232.38208922737294}, {
     12207/625000, 2, 
      0.0054022816519905464043349328886411010851605169933352531439942472628577\
621364442424414040448387627257376705022648518621718781201915790434216757293164\
833625581903889483873938120482118485782175749479678545545057433704688616669112\
944816289227064209012851`232.26742277729102}, {
     12207/625000, 6, 
      0.0133432296471238699950491855376070353289621870561641844232394945965593\
056808775531865997854226979752929090784652866901421048212287358931206275775667\
044885995658814553745275155125347097284988769891146514384309085107998009813159\
456644829237392944430782`232.87473903937274}, {
     53711/2500000, 3/2, 
      0.0031152761870836964044206721668231230621301676359270885259877750430177\
108451989571774006003797940535137998042576797390784285228414509062351905582947\
211312843427552933688221977271156981631196031363871032244597049446067803927681\
858583226962516179686193`232.50650344460377}, {
     53711/2500000, 47/24, 
      0.0053660090233558701054042774803374220033001391972567540298377342611144\
865704271683868465045562595366202010562339670535305451098248374686957158026135\
453160313738495652358823867751330823398600706509813453562217727643738565198856\
093930928932842660332736`231.52998591186972}, {
     53711/2500000, 29/12, 
      0.0076075194254876382878984461948283658381208962969488075512905234483999\
869735722122267326885108521269770670215480156788164979166130145368578433242891\
183691938191627919573875689413369481678700738769563677917952592815729821558788\
799534338995041146685632`232.11875693001534}, {
     53711/2500000, 23/8, 
      0.0086257419326271552226866117373007162544207111496266432533923338203286\
807474545866724056322151664234038653834246924923209478973563368304373974482736\
479295153403044035627273191908991194773645920484715329255494378861713303240758\
153014082897515473697729`232.06420353934016}, {
     53711/2500000, 10/3, 
      0.0095572850739021842104644708370347194618831946297135759287356844292970\
572966795283220151537360987611903412174722306727386549018818259589557196011203\
673241280939690315305921154949912037969119568008016817203668960961482965701258\
290477546927954893209113`232.01966545969847}, {
     53711/2500000, 91/24, 
      0.0104153100154593861929347566475886964219787729058618493575822698595499\
101757840597147220913908258944956864358916862797926864633428712095163105446307\
722012770096228246990662715123972173818739111827018300669594778190250894169992\
726323110720895966086649`232.98232779859197}, {
     53711/2500000, 17/4, 
      0.0111764596931605864545101616946803159204677545998640994463875679323751\
756267785016853493702135099599197911409170769549091265870531083622079362097555\
713277243721026047249895735319149475539361456650930338405755650533312121415764\
035769848490178671618508`232.95169574378568}, {
     53711/2500000, 113/24, 
      0.0117634570726974435628410255303592618830049985196754584023521068177183\
660795384891370538292058991886713648548207220684365735786769130538619980703591\
892363247811802437746694827463449960477623134451194416048137973995795770804493\
917485757014769982176319`232.92946502800828}, {
     53711/2500000, 31/6, 
      0.0121318222222056574893913099019039718056244060356935461243117126915639\
475142602698694775610195389477938787386089642160573123787672639894567166122671\
814223703290333076922641485146692359653853856714030708497547281832688827603267\
636599521029232206257004`232.91607396239706}, {
     53711/2500000, 45/8, 
      0.0123790338134254892883006973299875305898381894262907960679156289580322\
291696408601699484702182906636128858611245054458386443382086803918186015619324\
745311679588256944185305547480541987478280358430549378353177710615232018775484\
210473570936130176844252`232.9073132507822}, {
     53711/2500000, 73/12, 
      0.0126391642012014055969436915302175274593633436514666272633028199259930\
207948484184400891188101699189721830807891410811309677910439355457915990608959\
621564816627071797644346351571370637131751757993975491543707911901835759718061\
568629562577358084776224`232.8982816439973}, {
     53711/2500000, 157/24, 
      0.0416639643797074208881609579978891164935728011500377680482959604802071\
262568290832520073247916772151812880273341173200802775683147301923342975025316\
218471784651286633187188843648617922056032208381136319869062998314428103718617\
444231910477471128306688`232.38023940874456}, {
     53711/2500000, 2, 
      0.0056202697044506657839400124112094253630319884802024526021390373512369\
873326403827842066250053006071402720496372638260097877507879501170647304138552\
649565745810996191648255035502594842775255927387148298944741086771819947766130\
522788836718996725902804`231.50988015359434}, {
     53711/2500000, 6, 
      0.0125808980847018069968481682380006270035548780233528380548567135782229\
213616005370745819065897313320727372269579269595095443755075020146099677562093\
133526757545661804818623006603846954840761436903756334601035399099247133699142\
497295460956033396377802`232.9002883557661}, {
     3/128, 3/2, 
      0.0032816780450766811636595725597753305033946606178062448071157488219793\
890503890327090268339683440988355449987122866248477952581580373660207255591631\
482319120509860112673576423401562781555743708497033999321398876028228334206364\
422751445083118685150113`232.4839040284338}, {
     3/128, 47/24, 
      0.0055887122043212867892333856037378074881171249046563526266109027415502\
166914430265687576520651550950792540630776193731653395954309662066593908901745\
295382903504123584883879399497908243029450012018372806037979696067949049938008\
951100388711503401311505`232.2526882541868}, {
     3/128, 29/12, 
      0.0077485901998344704424691934311905411580908556896180683961336944178637\
748136307342939819285729885142954578377467994308429074455840799936621767489954\
208752003097419949736342267242523677189311616462610465532401676900439349303545\
4498263358704777933354`231.37041461756436}, {
     3/128, 23/8, 
      0.0086031471399249288210270299781807473982889760092167632758043724165387\
250480653526719542688842097602432397933376878919142676364342617607285735852066\
652936786331745149206941807125495628272235329806611380192020619702167870697043\
218160972878687770305599`232.06534264928214}, {
     3/128, 10/3, 
      0.0093576221766002756871921292413504129685656258899236226741207130558404\
599136929532494282073874722069520222127281244478513059624551367822215006529958\
743476176412141463314640994489869423955350495186659585425782960614039795531550\
292486133264268096105365`232.02883449386604}, {
     3/128, 91/24, 
      0.0100458737101847242296279272263286804473937665235538342155327650747887\
929353523817982410634062013049101102379461236088069656626103459652772794985115\
752590483810022884958578562702221812553184729021880628977485037085149806064295\
008925582588701724073063`232.99801228579372}, {
     3/128, 17/4, 
      0.0106517011061061091888221230552086601746279813332584423953970306463493\
126939073807872608888756235318174260877964649409623341850890012611900968240876\
735499347114959677839790893210271380821634999287697588394565620000328767857758\
899484015609965307010529`232.97258102865726}, {
     3/128, 113/24, 
      0.0111505637080935302210078946789311711555643056770079299130758215605574\
259650318563136663578699909076852971845492848726572842633708389807651585144470\
674151327658024191692786064717993889040444993585717788586406276504804553490634\
854155605217956049699827`232.95270317664037}, {
     3/128, 31/6, 
      0.0114752936885480239761646302173151377810278823515700433655912658641039\
830718488915902771776782616114562744812689882266139747294731350120217574220094\
619406304985645698149445439644576521063763214589870706554440299442237127394553\
814015158074991296132994`232.19987350120422}, {
     3/128, 45/8, 
      0.0116938933362005148557113854727238796781017021094151623966986968542175\
569567772118690335846913115244151339691907768903910717392370084949398874748592\
794559643613920202440700693489226673148946812378053720501856670856957831455304\
38085836984085565476423`232.9320408718217}, {
     3/128, 73/12, 
      0.0119194372047125074545353236415806624198206808550584667894114185565945\
305306817346628477854180459982423682330058678744082010129074775706155069809775\
266901087495603798466857821678584381669302350483476446161579984217060366432348\
175296852826351038359869`232.92374425002015}, {
     3/128, 157/24, 
      0.0420368413993718599671213281554363814909220291880318174302181496284339\
799375790984611871861600103476467755527681158418103081450880084274906800493392\
565499516530599192568094768062873980556054903128884263426980572979622626468943\
756642487492668500238157`232.37636992381312}, {
     3/128, 2, 
      0.0058518324234988015799604057970164053905204464749928281097470442579844\
796676686287179515931737864783722876095263542722882102683246852092376335072044\
432945967558365172084666310449373431684920860255630434604857192728268713362726\
120489798987749399853755`232.23270811907986}, {
     292969/10000000, 3/2, 
      0.0038357326300896853979045726062837140288875392195967907042275559891631\
321621274773503274194075758395998615444302365685959023856242503661923110801631\
986302582942409880471221962145809656509144792209575036499043167447148337076261\
607066496365452406155455`232.41615167296217}, {
     3/128, 6, 
      0.0118701698497152707873861786758565992675385790357316182005865560405433\
105467908828433715957906807060296826240493943463209215464084050821643681830785\
945984106014985042486748704285910604885306711850234913935619524232032783654587\
617945596374813051387167`232.92554306670115}, {
     292969/10000000, 47/24, 
      0.0063415790822103997518494600787047266175070500546485426765443467166256\
621263345652357673061262533554303160316921287663926019882093332881198098147013\
287361676401253789562316994118478945420856194952964920934112329214293235316610\
195399111468380506138515`232.1978025873389}, {
     292969/10000000, 29/12, 
      0.0083038447152116344707222698796355854837748068040346690922461904324807\
116052086260412597002041376239559574569367798608019544404708170047680731480102\
635104333560299854219981578557713361299976392854360637861755196224627321781626\
596791165440357323813924`232.08072078087778}, {
     292969/10000000, 23/8, 
      0.0086786255353634208396785348601396837622802747944270845191418350220044\
586417100216133330154932637878060535378970855883464932468700983032824746254389\
243469888253492914128621955296532091045327637253334818869445474722165716786898\
174730827180663978821817`232.06154905013148}, {
     292969/10000000, 10/3, 
      0.0089749427978082191342551881865227284549490180074236150153867593837055\
476002771646175160176528232805976726279637646746035171765380603871333818367910\
028180326945067843269750876220431207935643100778287840726229456066851103582775\
121153493171208820772533`232.0469683107358}, {
     292969/10000000, 17/4, 
      0.0094241671143344563585610423228051859325743374456832916371795089139635\
391288482273203872731622711231666148789592978420800935907227725545952450439860\
655595749499664904418337370282547815777619403318999575320427639454414989597641\
123160691735801015062736`232.02575702134837}, {
     292969/10000000, 91/24, 
      0.0092194159081996522176841621454019206607328620018662102528051457107677\
400991479807151871128834601206809330158879820217977608169579676638345591467207\
692903160632736832234081218754471093146548200483288599016619111924728764022596\
124625355462177588787737`232.03529659259945}, {
     292969/10000000, 113/24, 
      0.0096113857874955655523651326367483766167545867866036632161390052892133\
569012044799841524031971612679897969295126461929008668322086353090684877781137\
825598746971595832659648956790805983052448401319295081749110693268780522639651\
963996140098441931911743`232.01721399043}, {
     292969/10000000, 31/6, 
      0.0097781952134083820823403848906531703990305041696954788732705923906408\
134069030896947104659911789602215442730578679992496748032974576131520835155575\
747530030321232106627898134393229044106904582921488664215918518668056062250334\
012073395720884920292149`231.2693786071689}, {
     292969/10000000, 73/12, 
      0.0100171512411890517414552328974053156429006651854936602314033667267169\
461976315363357305840301606877776515171996620395149715576848194784720854327006\
805173008898123607354203897149873354019757941471115734133137966444082154366880\
794724544786341989566027`232.25889307960702}, {
     292969/10000000, 45/8, 
      0.0099007895667108947299263183914444862369937543804153050682890350340867\
212954296557514144190073059374995216686522974998327590429712478031869853425919\
222833942913268254970973138945113009898524379950334787854921349247086214688821\
328421966111397836172862`232.00433016996888}, {
     292969/10000000, 157/24, 
      0.0447416149511735242649305865195180384937422494366839630991642754585787\
981173871064595091602252174945057945309738340985316898628329253933858116934758\
950219063360035124879080518416285565733697404661246682823019339459840308938266\
658766385706488089987863`232.3492883440721}, {
     292969/10000000, 2, 
      0.0066337210202365114846964023396653441049966084740911921656959726335962\
947104948269013315435172399050517895325181832489323260198199297753232336119049\
154787262270116554219230738358701149654980442027392746083470519133986351247434\
809713145634959292127487`232.17824279659698}, {
     302267/10000000, 3/2, 
      0.0039313655987267368599824252240694208197516917238857619754955267231952\
773525312536880032572514058838767145595135064744225714934459337249882824071995\
147752548287873765528825289632880568302627126506900551397445887450510413740935\
895107029475345005699925`232.4054565669338}, {
     292969/10000000, 6, 
      0.0099917584118362539104319820960316943700602860625497519403621228040384\
818319201917538880967270165177471597829836519031931542612550202724544285465612\
857328087854771120802370171624797384341711393839958344630733089030412097128032\
805089995317352888623555`232.00035807520186}, {
     302267/10000000, 29/12, 
      0.0084288767567131554468536926011353529975506108377586727150154181710199\
943187655653086806337618728313276607470268111713707804740159869737268248210263\
359056335030648264998027325203377211487656903995260804910376707596107564002833\
007775646845336690214865`232.07423029617757}, {
     302267/10000000, 47/24, 
      0.0064732776190994055316457285443734899575622472357249008521189870396110\
693321033524560583119190464060780833920376860891559724809190567713981017977921\
043295354066857264212497245339630208026106805687795509705086635688049879666713\
203497502010031573145305`232.18887576701923}, {
     302267/10000000, 23/8, 
      0.0087223441418748330078705736029054774361569444294773450751271109675815\
098886841856570313227862915833594296863186497034725322305290434194219700068217\
731133897469123578100509706707455167585077486063306638428212172691185469743069\
316945198085761877349827`232.05936678214684}, {
     302267/10000000, 91/24, 
      0.0091321644167767557138712967949696999787062320899046224224031924817420\
839084933843913602223181757090047971829209756139789968697764143486285345193997\
114945988873124577079861788026091749884549818248713532284281208345607028816422\
056706675163278099617387`232.03942627801231}, {
     302267/10000000, 10/3, 
      0.0089478910165580496048123279064018962239201088892525509909667663943728\
920212196725323907114823654752444058125706420964505600608650671555084353186798\
566404516306074940890090682202154112386027751416569182071468152598973647028652\
830470166861508664374896`232.04827931415917}, {
     302267/10000000, 17/4, 
      0.0092861173808100111581268695492008177790194139077161933094415967631951\
661058243480722761929272611304262573216514804635398081592622770874790775500161\
789222271765030541508122046223480794492444487101443612501171338653677802635030\
97381524628506207825456`232.03216583095247}, {
     302267/10000000, 113/24, 
      0.0094259620724836002969570830463900077782553937141400739381044546017615\
227402933074071040384300462618181091095206122220384224819154815326483494609028\
606062140326908087171620861405210916149821649567932572012700074506460687522451\
602766087849986107679394`232.02567431205617}, {
     302267/10000000, 31/6, 
      0.0095584910584832012728552935900294291094593882896384726857252228477787\
309481861100020225982091333287290918809688632671846966802254857326845242451174\
125945078732561808807201895048209137195794944147163795359286576752349904382552\
765566303764557165458921`232.0196106617718}, {
     302267/10000000, 45/8, 
      0.0096581900576418621305910017631800471139363799917148499042577159485969\
720797836865518477780229155169096115336194812482696409646510058576265274841710\
823276915822724340258764866923912939338746210580237717925737685362952552689262\
827844323018700895363085`232.0151042526349}, {
     302267/10000000, 73/12, 
      0.0097504745075548802233111365061379065523610273374094958395428854512440\
883345815828593757805003121852019992701853315928950072120934050361017638967755\
785033958899330250031301881190874536648111147625552820860638494878703419261982\
411008990119045523521666`232.0109742488145}, {
     302267/10000000, 157/24, 
      0.0456129435242506288890911217289260068623473051537491744354959146589064\
289937443751261046780587056266895490112942262420729217306042591371371833171065\
591545209350848128287958983182287441635009607025300104694296514259616156253992\
40953407183472657494564`232.34091190067969}, {
     302267/10000000, 2, 
      0.0067703686689164629551432284740702757554573013976141984911281463933198\
784977978259620262029955512624343513188200659540274902547203989473802194609313\
067025112665838753794246510485060923929815353740251093459321552389660440945870\
676357980897691540732754`232.16938768190326}, {
     31927/1000000, 3/2, 
      0.0041118537852850349623093540680838387637738399000722899943013585865743\
915967891966385108705263697013165094726778435692796396353571523748819655669246\
826256108491036267919613858025120195068813234204081170187346866060605018784821\
9703945980775645198198`231.64559964745942}, {
     302267/10000000, 6, 
      0.0097299186588438572810756469451077569024235460269873824364665958213162\
237697157624731231916817182581933435574472401118610514021641339331942404925465\
248728690804848777746951236826031399501844795185261480067144774414554060620536\
120869060999474330651301`232.01189079037533}, {
     31927/1000000, 47/24, 
      0.0067230890374059295357703711484348461573915455241517259492625686329227\
279468944774090731205364647013553019376716448717715053757433981967982943521845\
842069095314934007974799115135967648910465011327965040009969134892081425500235\
8935678253027234366396`232.17243113711683}, {
     31927/1000000, 29/12, 
      0.0087112805272831375740327199697579833358755968021172247234795809309930\
293253926139409831205646475403151070023446689100299738099497103695623368447351\
341006943055580255412445804356806690123469398188647072125796392155925568505268\
358566415431225614147354`232.05991800055415}, {
     31927/1000000, 23/8, 
      0.0088535803506079398392334999986748884219297892549781541155795310311217\
059177712584400986800972566790706917846892877867527790226680013738071126746954\
478654944340204231494433997530419438932457819953978250574905370639936733828557\
558764533378132433989472`232.05288106692174}, {
     31927/1000000, 10/3, 
      0.0089498620670787940422557166209376241760814606148620955603833348426487\
672682749945121344503688992847003747756576840549238897753766170079803897395474\
481007208115794535751234266847053282675881384749308423517139789317793972946704\
776531884422648144315143`232.0481836578649}, {
     31927/1000000, 17/4, 
      0.0091030081589342792914494071275353216089718182249642047195108748768280\
370412399926016763662354926575556812886576162089363307171945248298249690806369\
672137207197791600003976624686461178298940900823250445036096639034924917281272\
943283263311673794824576`232.0408150680149}, {
     31927/1000000, 91/24, 
      0.0090316821091781729680518361548585732135997905505670508134178664484779\
767664360753867435667568455053113001349046184700351645875910450601265050179395\
732260364978503470753141453139095079279896465818747884407709420696127052444686\
013323318431234903881472`232.04423135680713}, {
     31927/1000000, 31/6, 
      0.0092180490330281149342949563834466644997366082500392897573118710117176\
887903484129577227967687043175420153305491442898698576162404104831078181185722\
922673671542512464498931054138777814537493007861636698412998709431486005425773\
844276488200167130551632`232.03536098608816}, {
     31927/1000000, 113/24, 
      0.0091651168047661562577526610145797713078109550421401005741698194861450\
324926008350218248533729387371964799165598802715523116590951739340537233516497\
653440352563143224215706447621440027453813635349729057346576900881254321227481\
576416844757385744810192`232.03786199580358}, {
     31927/1000000, 45/8, 
      0.0092620648261882946165034670577647062448823777902290354192489775715905\
578555348020447201284986322641166200794828031772262526727636956304133600278647\
805806599261471344351431954052479472544258933180685809976167484938881903379003\
627996297015077048501398`232.0332921836577}, {
     31927/1000000, 157/24, 
      0.0476220590106231730703049823687652561494625905408925483636245111719242\
663162733406330313304775461707758676394205877370262034166787644273583653169200\
258366404002838966564181219906693501740816594073044100304432162901781831997814\
690415524935504160542215`232.3221918311567}, {
     31927/1000000, 73/12, 
      0.0093031733261011606255193661401439598638080525509518303472603737077305\
856639730350665396397903908696730358521210186497198165362128077963089359401633\
719299412808825672305563876049083191797709255522848662248465596408401013768291\
307840203971035253149804`232.0313688876888}, {
     31927/1000000, 2, 
      0.0070294401121644885955590921746317529052373419355464888213159162595476\
356848728546841170293919729181312061531491028123104825374313336562611537684848\
114302039153127243981028061880884779984082044266466639942021093316440981918617\
214058903973421116034559`232.1530792647214}, {
     31927/1000000, 6, 
      0.0092947400054475882558970419300893189277529268321132372672334932755316\
792992332206347966674874564046912863384182329458666520329739747144688212533448\
949690350800256486730755839390234702331167704798979723752801856998360938457915\
0198271630741573395019`232.03176275390484}, {
     325647/10000000, 3/2, 
      0.0041814298209163352212802322455571152095967970610156256645751991511384\
851220815899511353214203747632969703033553922210945171637105619376545970664163\
760368012861210913170184907288625402203500140932154879533376389541914616198894\
375122395396562439594384`232.37867518780533}, {
     325647/10000000, 47/24, 
      0.0068198067004644355501275685758862452247201257679022658959577022706972\
324636004716614155168827808731709706484867806091117705968176581511033512240143\
100440177698986133314635577075461800023807530757448315820134735747141647331431\
45404061075164009188399`232.166227934744}, {
     325647/10000000, 29/12, 
      0.0088560473009592618507793598939975035637016173056793843914456805640083\
361669101190959402345325447522067849873257567529399171683920476486601870326942\
623698447233682986947909159949758582689039980883640136853842089276650776158078\
845784353663388763944014`231.31239738302233}, {
     325647/10000000, 23/8, 
      0.0089942808467962514079042413345424117135158344173042069533562341620108\
041776460720582172895232410150383673532508674252272446733252185802103420962525\
632040226479040533406776527470127363432580567042195516145501830955843889583013\
506694193002451194510473`231.30567086619874}, {
     325647/10000000, 10/3, 
      0.0090586156148819323511136443905238961601821306179567969304559962070212\
111389546707662742324888075182122695339556852257399689130758729086835786489557\
614744260440844600036193320878548227444774747613093005475042761321233404254454\
676593346776235034449346`232.04293816841115}, {
     325647/10000000, 91/24, 
      0.0090978496723412646963122046384579892646578505553540757750184973021651\
655768264890685285860276285233723721739939472475810292696634257633985206753123\
705983126211708778765190831838364961806376396648452932251644684328433863960970\
247791585366972194035166`231.30069855398588}, {
     325647/10000000, 17/4, 
      0.0091277051250335111528679646197218695704935625015282180461866679947043\
164741202853212560565603287185166364673022111591832057164900242990334655371100\
456445512948103819435269271619659321880796844148516745666533922733314783126948\
519120940305230035162737`232.03963839845832}, {
     325647/10000000, 113/24, 
      0.0091495497559449917725952531618059161562433981598710922798357154658008\
268790813135192690986288111254600780414969048005647802296332323263089475048982\
090162114226880202894975297742047157387659680800784108259991677600677154373765\
60193764397007329611151`232.03860027678817}, {
     325647/10000000, 31/6, 
      0.0091630543833815783705022988552791179451994423602378187371270283112381\
231270311584856434292896261589390083056706648958653521693481639372786888752221\
945776255179932930447934630147640987155852762762710902909934292655973780993072\
788302502678055912806867`231.29759704636436}, {
     325647/10000000, 45/8, 
      0.0091702715104625057150864879060458280350876838185371401298637682481426\
623179236861206086114490395037026370667821364020181177982488055220313160785918\
268432616012227381087042061830181539747734714120922254722887887318358577369475\
721111249682429759628413`232.03761780568766}, {
     325647/10000000, 73/12, 
      0.0091741194996024139044185559925846163965455247792892206018448224837593\
633805869502750832640828183247458969898837422623559731109751274841291857679632\
384682648273376467313896218862626200964629833484020599782596942633687203920981\
0595904098182509685476`231.29707291767033}, {
     325647/10000000, 2, 
      0.0071296972973174080302960644323796304224260098956625762945243264899105\
071364615728330193099992782352469650091404041482497465922381924172007896757803\
730545049363335878174797022095841954248496217375404135566191465415089351008508\
338717880978159407053628`232.1469289084224}, {
     325647/10000000, 157/24, 
      0.0485062872124410799195433920375003547226293107149862138041823600536192\
277504048182844090756148516799131393764919941778413222295023709307796703452370\
056979458341639415131313577772867903591311524678038242905566322013122606024543\
67474021383725235167175`232.31420196604304}, {
     341587/10000000, 3/2, 
      0.0043598777080300002551190699996335071160154791807987001032094654201194\
542638931456605443815872113415070050150519913345905389195714121390658195050454\
676174433496356438616956119025962348350320347073296653529928627517513761514217\
314444801787225599009977`232.36052569226183}, {
     325647/10000000, 6, 
      0.0091735312546635262627758330493392839061588192639216646461537396605526\
214148174355107633040451046358596744851970911798510708554658115853487829177190\
028296543343833433725486174924072315613222660859922407036898919543866396344314\
252519959976245454334572`232.03746345503836}, {
     341587/10000000, 29/12, 
      0.0093092002322837288544289307837131779595682044281244609755127999627067\
923094088158626462341782658231946673271637535356085087506362152079316334911926\
593031296947063370620662649338500189697999942647186041912759862869895949163602\
388089782874211647869912`231.29072493882902}, {
     341587/10000000, 47/24, 
      0.0070688680883030980738674872625465298916778278037343096107225633360394\
043987063287386729528900245485634322121863068313047813419288587365025819050504\
337147115295024339778653477409434013604201484966954998908127883395876158019707\
089611193966703255765049`232.15065012260473}, {
     341587/10000000, 23/8, 
      0.0095875379613675064410542588094719410235509330832707575881893281793146\
306925334399528679451589447783835339561305106010533345705658862428043255323749\
164720644065110966412411944913735715330702598833092186424081658297448861295087\
876378302023282267371494`232.0182929034727}, {
     341587/10000000, 10/3, 
      0.0097704514590360958749753267795567482415442385354400853324157610162175\
593670559945031963288093400602557893680340163136237946711747790420810752103539\
127511359818981078083608380315971017300667136194403964601728506480727867201390\
082481660575545079433515`232.01008536855983}, {
     341587/10000000, 91/24, 
      0.0099220459009230947255941146892593585539835611296911020642204293545008\
624929683594189947693684754263913713396883488474987496295152958256149853490178\
540437576507236829399409388293181980782021320227085534105736145198348426583128\
884106883984967589643969`232.0033987681816}, {
     341587/10000000, 113/24, 
      0.0101279752125932113803536366192559179984567531714205935959032861818626\
168409599356447609604139561468018733036379706213086482320072690260170085623001\
821502253113264180968162773946005698165747131716439291207262067873689403481280\
906100180097671122453751`232.99447737022632}, {
     341587/10000000, 31/6, 
      0.0101546892290365840759690012771861546227210213256457815836898592057893\
378854224667564231537151913813489838718657882824377016216168722253126206185883\
336031801283813547598051432937035081782441216487014666385317723803393818951875\
161547411887106377111894`232.9933333630696}, {
     341587/10000000, 17/4, 
      0.0100482302466727947503686555851620283289213181212504116016932357659309\
637391518382492091914639124858783949942772784471793343445826872269436001368226\
260998884351684337529421672149721728948640574051940606999759700838094326066384\
098680188169431350256771`232.25754773250898}, {
     341587/10000000, 45/8, 
      0.0101547481748521138302935572493562871458216877775480227842444636261275\
750825400764703649440429555978869427830318269888311876932847997167431721371644\
990182701478853851105218239775641660992640353262243877625346594641370892953840\
876811361026104173328845`232.99333084208962}, {
     341587/10000000, 73/12, 
      0.0101547481748521138302935572493563477389352747807227745928957704678048\
012352159193731223465047788103715707623337226060857663286603505394943812491651\
883918112313045074598551025404986925977616300984980649025571443786833208410940\
866407821937553921639418`232.2529681525954}, {
     341587/10000000, 157/24, 
      0.0510003207227520538400736366237448008423536688507214096504778551815594\
640429833122532183157095510319327657034282020029493226006520923340359346398571\
441192384120223232999340321147190508354951561661618915580019009713736299051039\
041306287220423760806972`232.29242709277102}, {
     341587/10000000, 2, 
      0.0073877520067242550271808662995620418217004455053473373402529064756715\
123778866172840493753727102055196632847705570182115110425036353173224795078409\
749277498853758415772039650288497758322839238526556273533534020883990106730004\
947126484205781524448853`232.13148769145582}, {
     341587/10000000, 6, 
      0.0101547481748521138302935572493567662564393451959564024650715621993296\
363875584460310965817285120379885554141760647783537272808619241112020414520959\
049156707691323560436514562774850177378845722518198343640601825883127672002983\
969724469853233571458662`232.99333084208962}, {
     1/32, 3/2, 
      0.0040391169029214564202675269517074414980388259898860220931712713648840\
156021434684169737615547717393766885612918189852678117223278867690776545750319\
010038944897925342763649263114409928430726467737780720084443276558427023815997\
173344913056580263825429`232.39371357699616}, {
     1/32, 47/24, 
      0.0066222228571584637296144357040532153318726327892274572471789909760457\
438672079254724797722909376693401705058628919927888260606637073764494738896152\
826850408147758370136380131889601982896457112133973455276775349520919494969050\
162247409239301313175539`232.17899620805912}, {
     1/32, 29/12, 
      0.0085868081372826680540026283808043637402756206666086307528179025853953\
950353511697427562608252828212899388793021629003087172868787070869887678655955\
651366695701258715570681472881668016659816195692975038376946627751523777243932\
618072580483689028892536`232.06616824082207}, {
     1/32, 23/8, 
      0.0087882767054434874637938227171368019194072217185182194475012071762995\
027604394072284969592325999728296277061188822372963016988680122657797027226245\
643044003333410040191660432398073900906731802549928145504740936725692667765883\
653985508944282614366015`232.05609627745076}, {
     1/32, 10/3, 
      0.0089338998781111195899156015246172603111918197884931567230027074524922\
426665621251647862717306194887640393870623159458783231436692565837958568910653\
880946448228120646790810463918658844240948387044286946971208434256693131770367\
698131065373099447629075`232.0489589189593}, {
     1/32, 91/24, 
      0.0090537617935728159550081976990633386787362937911094680936616705782098\
981638875256315373669469675607407348995960863345881118639245860957491230727164\
842031088430278896746709161448405123283758744519998771198471174778747474772419\
387854453353329240786789`231.04317093607204}, {
     1/32, 17/4, 
      0.0091561690743584436028846062033471175396648028749698419088069977123031\
613475277933231524457951844964037817661965902351954708488713021391463726828817\
780772802987840999699850395598077922814008509691019728554307308301677318493283\
771469358216673723489331`232.03828619640566}, {
     1/32, 113/24, 
      0.0092490994143944278102990389932882532231206458495696652223209561073588\
923035687875783901709538610907836446912494457178911465693059693066548377913200\
314985016854081187388806040744622186692240253490699810037940655148342868682204\
868179467718008118376919`232.0339005524934}, {
     1/32, 31/6, 
      0.0093367526143453195664884653111833299301008624059867907810074494086757\
345004820302682402362409661728305313325587990378744775608500719715046366423015\
539749208291464829844850212264381973272414387147958863865886955610152374165590\
783818977841754553348921`231.02980414806345}, {
     1/32, 45/8, 
      0.0094104613736132964899190289018506387670863534393749469981293511884374\
899379995256355216582244004221556175273393558699938243666067293746454288502054\
234057957864803944196139045323309686472030534575553254736897547536567486848431\
799527362821391127807833`232.02638908357568}, {
     1/32, 73/12, 
      0.0094727325739671447000955304866626208378568360123901791223100146642635\
202469192204916535282539203414970776591999664858153998501163069686455491421498\
132715923630002251244668913621217103464681487205405212300168367057990185706609\
594057388861605054098224`232.0235247231498}, {
     1/32, 157/24, 
      0.0467596219176436542465552839886903631952344362576318632163780554412376\
351632637009700556029036951688499050513805282754242867520777562387348236469459\
828733131953220345399613552601607466736586001715714556141035249020827861887488\
554955639312274902386398`232.3301290090531}, {
     1/32, 2, 0.\
006924855408040821553480403278719446460088238446225500664410967873242999713374\
837562146862013919393860957510292258807617739321703459858712809222036578650042\
058491147259665773006619352952076818999219267036063396356124047962925232634075\
7171788771827097`232.15958929029898}, {
     1/32, 6, 0.\
009458904488184398793232164287017784831643895257718695492675114730422935219609\
253407543812434518916941090457186476504464432050214573838575752133777555579035\
007905344448523984801435837944719311528191769918141304128618505078558984977517\
5954009431276961`232.02415915982306}, {
     332031/10000000, 3/2, 
      0.0042521184303003303145097543880483685963950448626170310835563067550180\
941149518003737363890295151529907131248606602069612829609657831544373596604490\
071239841240183259895160374270385156470025329753359333744432803390169287498140\
666190750271515247507579`232.37139464797997}, {
     332031/10000000, 47/24, 
      0.0069182989377171069161528146172490970199486550140407824735568683548225\
221332552901877298060527584068043084611010813884645620625099725124286389064608\
398888696176778338102929285461117723441975666876014512781690541142346859647654\
646245776984265301043393`232.16000067617597}, {
     332031/10000000, 23/8, 
      0.0092141309650681513302361471668097975978906935084771518669341518336572\
776314497071898416634116487486990444336982974200280873293719274232825488295704\
999387584712022146160131394525017106421708601690564457516734108860602000636966\
758695399235378906089034`232.03554561919404}, {
     332031/10000000, 29/12, 
      0.0090271268504473518973892820812591027338412571975825787280066203834934\
318284047409354214141484702061125425633442902513179414091509711894622476956943\
165703090361175003662082254011813578442796382400078583260896980734491607522205\
479838668037740831484889`231.04445045473065}, {
     332031/10000000, 10/3, 
      0.0093219337859886713398776481298780471871230856027047634657554669348435\
182923716612161234629348014581840175046364382208420466750249953934794433776047\
849639769417022638435582930399216394459529874239341203343289505793080802927578\
414999748515011587246312`232.0304939862009}, {
     332031/10000000, 91/24, 
      0.0094008819468119738144582637263748727164251292749666934876438591433232\
916378801482839821277800885814955923138088211158464521498380479909043802540368\
972466150477158405727181978647632138113558982230123914856055428398371658770686\
224374501284750726492544`232.02683140101027}, {
     332031/10000000, 113/24, 
      0.0094870372211098634989063547846608292643549237630516350365853548615549\
485327209373262268280148351334658443874921573448093266099992980787338213004684\
794861835587126894119954008050765078568482418140974012400212347576088201202334\
54276002203685364277049`232.02286939552022}, {
     332031/10000000, 17/4, 
      0.0094597254829142935891539231526705720218590721698309510139605383236076\
544782534692194248855231231655920815374093639909981320229912224027815577946878\
776402373934231484645194966792085099007460828708263491507863153150001628045079\
533640076012851774809804`232.0241214664508}, {
     332031/10000000, 31/6, 
      0.0094885191359541098276664852721317797160803618089964280269685579750539\
768771807203599309391447355403631897541859572545509179883477998489210971279419\
296885467275927840317900289267482367184613984271726842397221951305330419645582\
684963772985273380574507`232.02280156220576}, {
     332031/10000000, 45/8, 
      0.0094885191359541098276664852721317431017561063356165672547760295605117\
720505396938953049432397870904925361242264839790319314251659023517381251352104\
849263139319579229177406913274574096056512048479422481112513541824446011131550\
071024649000327004321089`232.02280156220576}, {
     332031/10000000, 73/12, 
      0.0094885191359541098276664852721323058042701114450874110865156150853294\
343401155385980238628859696975262965300853009018187172379091293569931561292347\
778479190954567284471207601168164523934601752802008641097606141896878746742169\
454831194510515981104281`231.28243887271148}, {
     332031/10000000, 157/24, 
      0.0494579818648258703375922804169461270472801369579115632973989192131548\
950662347424545900233119909306332011060001722750754280078374112203496560037213\
684303469321292877992842313142425561274268412542208704972527017272051269314149\
896859493521528942180561`232.30576360901904}, {
     185547/5000000, 3/2, 
      0.0047075173594491847869362141642858354386737591875762494784390060002032\
610847704695936019735695884651428314652825437329293309968705195901023165306293\
898226308039062925719190831789150287407293198391651576891659890492719332179143\
776870025796133221103358`231.58684538030903}, {
     332031/10000000, 2, 
      0.0072317671468377866330113077143420745102437801643214088608206929928699\
270873910844722013407986566726474605149772654771917106213019069599755071842296\
292861176321129948051605494598974561387763755869058753039075921597365762115594\
509741412863108056123514`232.14075556600497}, {
     332031/10000000, 6, 
      0.0094885191359541098276664852721314371956678842248417743193687870333890\
260247560594314345930478040437123313973064742402772645850287467164831996444702\
364341880422457106916565011949136635884978933339894028070390188327397778886046\
688846340107224273843351`232.02280156220576}, {
     185547/5000000, 47/24, 
      0.0075577512405824729876309493286429444951902685813740945282816786609098\
521347634669951863904915716668583345662694850273068242112859401463127954104521\
422004533802521097935217990467010265285420380838457020715809055936946730588465\
547143698969803797463749`232.1216074067588}, {
     185547/5000000, 29/12, 
      0.0102757817198032688540747792417304104021099967183736668773294987171039\
659198705119271446155267514976866770464970650654459953585056339894317160088057\
223790572211745328140265348719723703038676579436758830133791309096020989975783\
462641563107328403335719`232.9881851296774}, {
     185547/5000000, 10/3, 
      0.0113633907369531910048907118321797252901004652096855713174755480775225\
711665717215705980162762547721696406164662099077930847113886502214888687417038\
579474881881503249152571767193316031516559419194622322579581839535169286835114\
538203821728506284015862`232.94449205959117}, {
     185547/5000000, 23/8, 
      0.0108890886877249526600227531099186893103705542738241472331254854597296\
901655547150186459132117504987429782412708078234681760986970123709105655441678\
355120801204264011517983006938862351988828282438634570388742109655601181156743\
451058456205108377776487`232.96300846500577}, {
     185547/5000000, 91/24, 
      0.0118161910320525448971513453823475517233051504035979584515139816702865\
077426397138319117579502791170733077567792539613993940851525880129988088214063\
031532538141944269796901744315683617459569093482825833549924908024028718710528\
041415357339791264613395`232.9275224964118}, {
     185547/5000000, 17/4, 
      0.0122259453050591337925780352326883005937999017645315571509167712601485\
980648456613173423323141347506215948024658494522704123700996844015316889595150\
084045816564627246870017766271376779269894501709955604673561096294977779479140\
282667682960524736976545`232.9127175514355}, {
     185547/5000000, 113/24, 
      0.0124874786827960628237113458975781561094817647849762038568925634392153\
665652125785700722114643811056641259577685840282689417786007673799322218431186\
282360436785013255425175552940254848767031521228113879982752786836039989131303\
743568494702962006037369`232.9035252401435}, {
     185547/5000000, 31/6, 
      0.0125690764560753520163295530301444501179750247201938821021273382135259\
493571173916583601016602190366897126947723431039050393050082340035948080719521\
792624813555716564446695064968980933192469222123119552142149316166833069338917\
397834372412322832158869`232.90069663200103}, {
     185547/5000000, 45/8, 
      0.0125705595253590339865756807219802071022492285748071170908829345562703\
997583710329950602963823683267937844646982748270168123608926426450922853053008\
863325603180922825270752527214161323972628194446373668436511159642195032931959\
306095887035781603323761`232.90064539109943}, {
     185547/5000000, 73/12, 
      0.0125705595253590339865756807219807915324417251340725729721711219264518\
344587708328437191846405844566330913043935728219930415094453455000367987255172\
204903608357776243127496177488799928842538636235458279441385133256635364417916\
631043088572966445303612`232.16028270160518}, {
     185547/5000000, 157/24, 
      0.0566009358341984246485541666428454602933827282339358674344006759435034\
522188842059387311818606956665279150483389977022213389507586130302666594712133\
331907972971212203284418917480125651932877878244265605305529077543673458445594\
381083065934175434168192`232.24717638817094}, {
     185547/5000000, 6, 
      0.0125705595253590339865756807219809907170021083039161988665839706622071\
449395733430859997126759508870235143431732800465245892629399044023376669011535\
686840531302216814792296563397627745296165515325549017767455244134598647497896\
394694999856057469942229`232.90064539109943}, {
     185547/5000000, 2, 
      0.0078938041753604508863007656247775114898149157415023923914830149155651\
924652935587279215577346002938393059241580742709510846136594071431016926041464\
858956537483040269458264701850057601029026109678487605236714364088605958255176\
205664040441434240024978`232.10271365151732}, {
     5/128, 3/2, 
      0.0049501492664940357545208238842627909943000979465088967317419256804892\
204900734461465093335745163625915297100024934220731052389208780157466774853675\
058093276710289960452228635469706678946233712172413697749462485702964856578259\
312463572140668554973234`232.30538170518014}, {
     5/128, 47/24, 
      0.0079014187649900713941159568607944083606485326216138989281735278044864\
184190159727689525352896654692965138102885253357172309153785781570009014224152\
441549610549385039508101285312323896331652481377254128155479670054860106448132\
152724796801188575671276`232.10229492054697}, {
     5/128, 29/12, 
      0.0109669903420248876347964085138735694650185383401002680366829447965229\
123370310547539811232837387282321307736663958418089482213996518016726509862325\
348604596478242065680132500977565025033683449023264374560029021936353850719872\
593260556138045481975247`232.219549849493}, {
     5/128, 23/8, 
      0.0118365997136194598088011856772132702563175153785437399120865264132914\
802023668271723048519952943917764380087225673253793885310213371049324323494370\
113720235578948434279756960975637859909638854393773562867014353825636108862380\
028439414160027954382497`231.2234816608543}, {
     5/128, 10/3, 
      0.0125490179934124878753249388992417120993405951542795062426068220584958\
774128948847289008369658581317242178948063238645348024200364062553533164647182\
837018004590311041530294180764665837540200464165201572726299272501837027778186\
082393281983900690410879`232.90139025798604}, {
     5/128, 91/24, 
      0.0132622342575064147777287553692500144300617291040140509297191139135906\
102670927925810905640213451826993224420855634844924928022487074135715671604495\
412203459879495050543566022735301486176638207525501239100798480438558502361803\
300710595950542842216119`232.87738330519466}, {
     5/128, 17/4, 
      0.0138899919294710171876705745576514809635252251346429003607118972153388\
849360129945776772257260388197930268511447962623466183751178743511694451613827\
632371970517645525033371186462995807989710970720865903395433710026418727094027\
70459024381070023909742`232.8572980066013}, {
     5/128, 113/24, 
      0.0142548319341938847515312913178082132961652631124037275846765754273334\
528647018218166637401966556540034800200453748434172240584676833273307311502499\
473474326319955777045361671623609418460289225829692642330983656133909191245375\
430059407542941623245727`232.84603789869706}, {
     5/128, 31/6, 
      0.0143658389921016494254282154406017984321956787815179212683486642911429\
375488643180581311340250992096638688712337762107698485482429138008627438768879\
044564504843955101977373776365808996034107859708489435287487822337819101246724\
072395180635207930310361`232.10230631582}, {
     5/128, 45/8, 
      0.0143691993790253957929265550306706065269378014711701644982779687409203\
914876083281358975024393377282293132506902663641077554754151521449209503810418\
858844770904737238903621824574902264714050033806523815659460938831278114833514\
420993795705808618587452`232.1022047396546}, {
     5/128, 157/24, 
      0.0609560722816122864076230946809846983716971024554174309569381279803621\
651633483184320024604083426882668672353325922948880311864199576264349070628651\
888068499900931063678224132170762085440899382827703283323768595665810327083108\
320465533006071242088464`232.2149830246307}, {
     5/128, 73/12, 
      0.0143691993790253957929265550306735346568167817109601908625053726954298\
078849214011333978814720112115854110291358051176662713451430511828722628139929\
496819732728229221157732553163152573374546313799910968892876451288677883727661\
526949847819196327095292`232.8425674291489}, {
     5/128, 2, 
      0.0082491830793323193254060764985888899625960818567438011646234001495127\
026365381268730585404503218415639018480889193251967736391687360147223252147372\
624031426852609680323080725028849932028499951565416351804728728995646264310576\
051450889940545205673056`232.08358905771732}, {
     5/128, 6, 
      0.0143691993790253957929265550306723828928977574148044772858286231307344\
223276166911951761603762665280323921133965066751843738743599803272606916452240\
287972878235114475114386563059126470172628385034487033327185260614005057773575\
274854654273773992658611`232.8425674291489}, {
     102539/2500000, 3/2, 
      0.0052028655458708595964364116336998770392808324270915603507723945839564\
362502440833046321047082594451528078107769431601466979507827293520237327817280\
569745485459074254827511282392983369700837565833343853363781955767555595753357\
816696405526890380413843`232.283757397137}, {
     102539/2500000, 47/24, 
      0.0082611826430495079992732417348188437602946474970268173025039503966743\
614064969505210942761223881491282571005352827836135859539752514061343363933663\
494928904665802237586046270855661454129489055864026914954920897871706144355879\
279645470301941804392556`232.0829577760955}, {
     102539/2500000, 29/12, 
      0.0116904733191696552848646577104763191261878573813139857944938235836569\
918626345034087947343442701952814131264363816777925827581692809736849916693389\
220477384314857621040178427081481595211248679827541505907285162401355609471997\
956798140913345070439443`232.93216790494236}, {
     102539/2500000, 23/8, 
      0.0128417574878060922445861100493084910600425191938646352747713825835688\
549212351719345430248526721349612752345924860291910663938826945762276498519926\
349094843824623273688324010446121621688552039854504055686469177636423158424656\
366769370776469349172715`232.8913755358447}, {
     102539/2500000, 10/3, 
      0.0138251897997566556026000558758439849612292873000536257670807092900727\
406661526880351749864651061046052519844083227905651752010566345914491736395018\
082989616935320909350712165187098385712347195469270536174766741978423537772100\
515091064050382950529593`232.8593288977505}, {
     102539/2500000, 91/24, 
      0.0148398450187804362940158611981360546210389229323032604826544113807659\
115629168992193200970679589215962528338991859317358714194989644781302386925205\
773385153746168756839183603549057600928024999204552709231767326040397148754134\
072630963059051380815067`232.82857063462575}, {
     102539/2500000, 17/4, 
      0.0156927193306007188985066524421323388738568802447265696944128571138167\
986509852547891924886429248950333608560897770776554462855095633932674481003110\
449507469239586809742568442625275905095475402201240512500327051124464459185440\
601679463947087390125984`232.8043017926818}, {
     102539/2500000, 113/24, 
      0.0161609786325350712884413590967628211170145536043247112404662686934647\
508726129508989803023745854310564728548021477970900508985232614857792871776832\
471069142567813779210554770100432250483654758635240363996181529082129702280177\
628075122926171960723094`232.79153234394255}, {
     102539/2500000, 31/6, 
      0.0163093678710734007763238053187173015949058086914665841534313495626760\
837138637576940142536727721526035198317066121702587945142448215859924332707404\
230339359187729146847713042123365503843865448330477599707236209981341678097549\
26920259114752627517672`232.78756287129724}, {
     102539/2500000, 45/8, 
      0.0163172931617101831432354927860514271034052470998529447195287555735428\
288982375531778075430409226051087395738980946623691455766439986863704223118838\
392491714604859850952737674829033530688335836901916646250591090530067650724070\
80074065442328851873346`232.78735188372144}, {
     102539/2500000, 73/12, 
      0.0163172931617101831432354927860510449518650098162316611988523691178514\
852826526649586832701516816320151118877987289467527463350065385762870859803215\
834059667890935010427166583745030030364693973465972723311966750858091793570568\
584175229213428784524624`232.78735188372144}, {
     102539/2500000, 157/24, 
      0.0658090466702727353635847902298323204403022264180529550292627385669463\
648983469885284249037478106775238260358070119988570706753336130466638691805872\
955780265931878521808502202629933044048609742018541870879282186944714479853822\
793859470505774503867999`231.44135171098122}, {
     102539/2500000, 2, 
      0.0086208935157412751827778805171559590178042548867376406978410404965493\
133464497887511105367770333520847188152704658755971277511570051512625858155261\
042896309944570280083496293670830170878307224092755733473929022973121933954463\
032350979592166260488229`231.32408502973377}, {
     102539/2500000, 6, 
      0.0163172931617101831432354927860508881727899821117037595424375014065309\
935063809708038217278148742751133349856550651941424346269140857062921724694026\
021137599462921876664116117734044145857478443487538409285987671801177935049208\
498181708120935908054391`232.04698919422722}, {-(89/10000), 157/24, 
      0.0570305007241183046495724155762630291156331285865489598873899162471155\
254397028159270742995035908516015353129383954504323137477446375437241932826314\
352791685449643941764849035917231577265773461915591600733718334353334083363838\
256784068707665292880829870946709250191966773618266100524602187917571784449945\
6925600147862634977643700722002427011310335120827308172374808`347.\
24389281532063}, {-(31/5000), 157/24, 
      0.0543438019571509874372086938139336442205107420353868377051881348242855\
703293370773912975873542588048056310108130024317097232391522338637882244643562\
380847995764365173088722427588881689043081087390611298102813781153259800323437\
732664214107755243162023588752474366394601077999773325791266396666064355285179\
1254321806557517286760890046570660974810021671474711793549956`347.\
2648499810957}, {-(37/5000), 157/24, 
      0.0554315948470416451034481564649800478194649946017022761056313653453346\
166143915873812409720271744701197966489669515536344547078710175075757404726722\
513007537623818169659453422677162621721259162861823062327549504682894543776311\
045205588128711042862384191390707880740590258055456258592468109783629335425577\
31168880400523047508371967277845460730684467398598427537351203`347.\
25624262594835}, {
     251/10000, 157/24, 
      0.0425120547346557579835583665309976071213914790309830853462126705193222\
321556067486595706790034008030832494062200405587584874305820761824257205858452\
910675268502855716472484105071398432433217796109072112973747854221690758924940\
391380250980865813081540334142091841282637367746664463389955474465692325924493\
65585505095386317545221543627533691762898925371944868828948845`347.\
3714879037754}, {
     363/10000, 157/24, 
      0.0549441450243794769076897591653469916125010856143265041906517877743006\
931742012494316495609221045852860603319987770463841694386193124493381891841990\
809615910207222403074009618383532154927275191841295629407099863686211682613860\
436872930025093627162921452376292687510000557167552548045219688740364857123557\
98107766247971917729771635925570320770123813298056876765633041`347.\
26007858020284}, {
     353/10000, 157/24, 
      0.0530213074589818033952767686417464421945497422749259218704147802900702\
380506900602516057816607566676792176471381102142675999187397727497188810155413\
662217509899256147416518548976103547593348004400494930282407518320360496931799\
010938502016473170015006592537713813135243197778431160978993172545897909955485\
06928396648944639316068556443872191636144013554091947140775032`347.\
2755495671495}, {
     11/400, 157/24, 
      0.0435152790593902122496286289382971534161775110657495484706979941566882\
090279830337109025822743647324489687411467889119865430709346093990949141421729\
416754903138552500472695788542791375074808147397739642697399106129597007129335\
720107825405308266985274999634411825998163188752908577247104204317952759101641\
47840496342383759554781239470080740556035542009832852183662897`346.\
6209955375488}, {
     33/1250, 157/24, 
      0.0429977770426447741248589563825380096710268248650925429300088580994181\
298740558133453126684252824097506386009919640269873547895332543053380089358475\
454045838778406640579286254926892931857281313004145097973696051641287268169967\
582371438864261626212332031842883571238283515524824532174256989419450716175488\
65564082475581383132776458421314352022229071740805131296889474`346.\
62619130709055}, {
     367/10000, 157/24, 
      0.0557518823639683000642662699611104779344613778504621217459111663559599\
965810957550745341069627273198086580202045139439428231088693179853543474291019\
356253804614780912811172086339857182931134551223986007124200202929724652500077\
559332899065258804569375062495370421971726958593869397588413791957815894961823\
1046600448809640594986840728832554837327656552331138141130447`347.\
2537404648451}, {
     27/2000, 157/24, 
      0.0420900921580473871044279460251673229506394908140887917546018210279903\
971246383691534532551182680825195436313039436765735554598967103396234761172182\
503336812998075448413613384525593758999041803568195918875912516741785605057539\
890963217400207630846794701969549879797108312406857562907014281382844587933340\
94825261439969300816257344655975879726113135005083447068415715`347.\
37582012334474}, {
     7/400, 157/24, 
      0.0414994259805822407283700178325513550100884173130925010832051895752124\
757828115329439752254320328379703401311371932168172383670167748383355770227364\
915946404033221090875177795150548588662281271223817975119817428291533329921047\
275990305898936871765108757356728598715146341021819339473920975286622237454392\
51710872433922654204350787331951766316274244961515732247739236`347.\
38195791040096}},
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"491d761f-598e-4c18-a430-222e10da237d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Plots", "Subsection",
 CellChangeTimes->{{3.975399149636715*^9, 
  3.975399150367041*^9}},ExpressionUUID->"b59815c9-e052-44e4-bc80-\
86ed5f9779e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pointFreeTheories", "=", 
   RowBox[{"PointSize", "[", "0.01", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975400788837943*^9, 3.975400802644514*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"d8e8357f-bcfa-49fd-987d-283218ef6ffa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imageSize", "=", "600"}], ";"}]], "Input",
 CellChangeTimes->{{3.9754008667877293`*^9, 3.975400875898994*^9}, {
  3.9754168798960648`*^9, 3.9754168801305*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b15eb07b-eb3c-40a9-bac4-5d5ea77d2032"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sizeLabels", "=", "18"}], ";"}]], "Input",
 CellChangeTimes->{{3.969531804430457*^9, 3.969531826085844*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4164af03-2be5-4fb6-ae21-e5d245290890"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "font", " ", "size", " ", "of", " ", "numbers", " ", "indicating", " ", 
    "free", " ", "theories", " ", "on", " ", "the", " ", "CT", " ", "plots"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"size", "=", "16"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9695314704819937`*^9, 3.969531472759515*^9}, {
   3.969531811376143*^9, 3.96953181814237*^9}, 3.975401536625435*^9, {
   3.9754018020335608`*^9, 3.975401854431802*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0c0fdd2d-cc53-40fb-8362-3e03c496d369"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "colour", " ", "function", " ", "used", " ", "in", " ", "the", " ", "CT", 
    " ", "plots"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"colorFunc", "[", 
     RowBox[{"{", 
      RowBox[{"min_", ",", "max_"}], "}"}], "]"}], ":=", 
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", "=", 
          RowBox[{"Clip", "[", 
           RowBox[{
            RowBox[{"Rescale", "[", 
             RowBox[{"x", ",", 
              RowBox[{"{", 
               RowBox[{"min", ",", "max"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"t", ",", "0", ",", 
          RowBox[{"1", "-", "t"}]}], "]"}]}], "]"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.975401548047172*^9, {3.975401857568263*^9, 3.9754018708818207`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"da57c7de-f728-4926-979b-6d2513a32fdf"],

Cell[CellGroupData[{

Cell["Figure 1", "Subsubsection",
 CellChangeTimes->{{3.9753992034754143`*^9, 3.9753992045495358`*^9}, {
  3.975399259584153*^9, 
  3.9753992596926823`*^9}},ExpressionUUID->"e63f91b2-2f0d-446b-af6b-\
e86cebb086ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "label1Figure1", "=", 
   "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \((0, 0)\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "label2Figure1", "=", 
   "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \((4, 0)\)]\)\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9754015854007273`*^9, 3.9754016272166853`*^9}, {
  3.9754182868426723`*^9, 3.9754182959795732`*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"ef0868dd-cd35-46dc-913b-33edd9a9aa58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"free", " ", "theories"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"freeFermion", "=", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "pointFreeTheories", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"6", ",", "8"}], "}"}], "]"}], ",", "Black", ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Weyl\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7.6"}], "}"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"freeScalar", "=", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "pointFreeTheories", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "]"}], ",", "Black", ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Scalar\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7.6"}], "}"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"freeVector", "=", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "pointFreeTheories", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}], "]"}], ",", "Black", ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Vector\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3.6"}], "}"}]}], "]"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[246]:=",ExpressionUUID->"3bad453c-87c1-4df3-a0b5-521d0d6619fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boundScalingDimensions", "=", 
   RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{"dataDelta00Delta40", "/.", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x_", ",", 
          RowBox[{"Around", "[", 
           RowBox[{"y_", ",", "_"}], "]"}]}], "}"}], ":>", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", 
         RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "Automatic"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"label1Figure1", ",", "label2Figure1"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"LabelStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", "Bottom", "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FillingStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Blue"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "imageSize"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Epilog", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0.7", "]"}], ",", "Thick", ",", "Dashed",
           ",", 
          RowBox[{"InfiniteLine", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
        "freeScalar", ",", "freeFermion"}], "}"}]}], ",", 
     "\[IndentingNewLine]", "defaultStyle"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.975400539409968*^9, 3.9754005746619673`*^9}, {
   3.9754007507858458`*^9, 3.975400757586526*^9}, {3.975400844136404*^9, 
   3.9754008793240957`*^9}, 3.975400910169491*^9, {3.97540104299951*^9, 
   3.9754010467598553`*^9}, {3.975401631796578*^9, 3.97540163573288*^9}, {
   3.975416773131401*^9, 3.9754167775255327`*^9}, {3.975417776016542*^9, 
   3.975417823026882*^9}, {3.975418226696196*^9, 3.975418264668936*^9}, {
   3.975418336492131*^9, 3.9754183393698893`*^9}, {3.975418730983972*^9, 
   3.975418793323002*^9}, {3.9754813987975197`*^9, 3.975481398967766*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"278055ac-10de-4d00-a268-ee5f5a83df93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotPaperp4p0", "=", "boundScalingDimensions"}]], "Input",
 CellChangeTimes->{{3.962354647140503*^9, 3.9623546476284027`*^9}, {
   3.962354728891076*^9, 3.9623547307259417`*^9}, {3.962372952195475*^9, 
   3.962372959900806*^9}, 3.9635817544925528`*^9, {3.96358195372911*^9, 
   3.963581956578388*^9}, {3.963676028213056*^9, 3.963676081847657*^9}, {
   3.963676239094939*^9, 3.963676239250579*^9}, 3.9651004675238*^9, {
   3.9651158711166573`*^9, 3.965115874597795*^9}, 3.965118880139371*^9, {
   3.965119366759136*^9, 3.96511936706955*^9}, {3.96511944722958*^9, 
   3.965119601069683*^9}, {3.9651217721607723`*^9, 3.9651217856859713`*^9}, 
   3.965122754272277*^9, {3.965187249063222*^9, 3.965187249779469*^9}, {
   3.965187322873962*^9, 3.965187350719431*^9}, {3.965187552511321*^9, 
   3.965187556440052*^9}, {3.965209374113203*^9, 3.9652093743507147`*^9}, {
   3.965209563486807*^9, 3.96520956520675*^9}, {3.965213019884968*^9, 
   3.965213117801991*^9}, {3.9659918860053787`*^9, 3.965991888799055*^9}, {
   3.966422828646181*^9, 3.966422858894535*^9}, {3.966497416855775*^9, 
   3.966497465477045*^9}, {3.969351369218522*^9, 3.969351383067045*^9}, {
   3.96953131026435*^9, 3.969531315042622*^9}, {3.975146423903672*^9, 
   3.975146430185253*^9}, {3.975146471542335*^9, 3.975146480179727*^9}, {
   3.97514656088457*^9, 3.9751466058482313`*^9}, {3.9751492773411694`*^9, 
   3.975149278365597*^9}, {3.9751494053417253`*^9, 3.975149438003854*^9}, 
   3.975399283407029*^9, 3.975400546589987*^9, 3.975400580951892*^9, {
   3.975400742816298*^9, 3.975400773537472*^9}, {3.975416790044392*^9, 
   3.9754167902929497`*^9}, {3.975418273440802*^9, 3.9754182748995743`*^9}},
 CellLabel->
  "In[544]:=",ExpressionUUID->"6cea985d-8243-47c5-8060-d09db5b63573"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDwB2IQDQEf7IHEotk1Kg5nz4AAgj9rJgh8hPPTwOATnG8M
Bp/hfIh5X9D0f0XT/w1N/3c0/T/Q3APmf7KqhKn/CeInxZTAzAfz8zpzYeb/
AvFPNUbB1P8G8dUMHGHm/QHxN1UyYfKhAQKiTz3uV4aazwjiVx10Voaaxwzi
/2q3U4bqZ4HzIfazwfkQ4zjQ+DxofAE0vhAaXwSNL4bGl4DzIe6VQJOXRHMf
mK922hamHsxvVDKE+QfMv1gsDtMvBaL3rfqsBPU/mJ9XeVQJah6YXydfqQRR
3wDmm92cr+AwSYM/La9RCjkcGKDpDZ0/mv5G0x/N0x8AmelnLw==
    "], {{{}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{1, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 
         27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 
         10, 9, 8, 7, 6, 5, 4, 3, 2}}]]}, {}, {}}, {{}, {}, 
      {RGBColor[0, 0, 1], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], Thickness[0.002], 
       StyleBox[
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39}],
        FontFamily->"CMU Serif"]}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\((0, 0)\\)]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\((4, 0)\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{1.0000000000000022`, 3.0000000000000067`},
  AxesStyle->GrayLevel[0],
  BaseStyle->{18, FontFamily -> "CMU Serif"},
  DisplayFunction->Identity,
  Epilog->{{
     GrayLevel[0.7], 
     Thickness[Large], 
     Dashing[{Small, Small}], 
     TagBox[
      ConicHullRegionBox[{0, 4}, {{1, 0}}], "InfiniteLine"]}, {
     RGBColor[1, 0, 0], 
     PointSize[0.01], 
     PointBox[{2, 8}], 
     GrayLevel[0], 
     InsetBox[
      FormBox["\"Scalar\"", TraditionalForm], {2, 7.6}]}, {
     RGBColor[1, 0, 0], 
     PointSize[0.01], 
     PointBox[{6, 8}], 
     GrayLevel[0], 
     InsetBox[
      FormBox["\"Weyl\"", TraditionalForm], {6, 7.6}]}},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->600,
  LabelStyle->GrayLevel[0],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{1., 6.6263977}, {3., 10.24337488412857}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 
     Scaled[0.02]}, {0, 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.969351385704686*^9, 3.969352313981845*^9, 3.969352480541585*^9, 
   3.969531318372026*^9, {3.9751464063340816`*^9, 3.975146430799821*^9}, {
   3.97514656858151*^9, 3.975146634207246*^9}, {3.975149274188974*^9, 
   3.9751492789357567`*^9}, {3.975149406709785*^9, 3.975149451079157*^9}, 
   3.9753992840792*^9, 3.975399704705736*^9, 3.975400774002186*^9, 
   3.9754008167008867`*^9, {3.975400851136588*^9, 3.975400912597619*^9}, 
   3.975401560054802*^9, 3.975401638360976*^9, 3.97540222262507*^9, 
   3.975416808065997*^9, 3.975416885338788*^9, {3.975417786912636*^9, 
   3.975417824317831*^9}, {3.975417882808917*^9, 3.975417888980156*^9}, {
   3.975417933424679*^9, 3.975417978611828*^9}, {3.975418162327935*^9, 
   3.9754181655636806`*^9}, {3.97541823143039*^9, 3.975418235908004*^9}, {
   3.975418275760125*^9, 3.975418298331551*^9}, {3.975418334995454*^9, 
   3.9754183400782967`*^9}, {3.9754187486228*^9, 3.975418794028904*^9}, 
   3.975481400396656*^9},
 CellLabel->
  "Out[544]=",ExpressionUUID->"19c7edbd-dc4b-45ee-b1fb-7c38a3a59fd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<plotPaperp4p0.pdf\>\"", ",", "plotPaperp4p0"}], "]"}]], "Input",\

 CellLabel->
  "In[545]:=",ExpressionUUID->"8b7ef421-2ea9-4e24-8c15-6ef44c63fb60"],

Cell[BoxData["\<\"plotPaperp4p0.pdf\"\>"], "Output",
 CellChangeTimes->{3.975416803083192*^9, 3.975416833833042*^9, 
  3.975416886890367*^9, 3.975418341787786*^9, 3.975419014557581*^9, 
  3.975481401805914*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"31d559c3-7ad0-49c9-8cde-50d5575192fe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 2", "Subsubsection",
 CellChangeTimes->{{3.9753991963978662`*^9, 3.975399197413599*^9}, {
  3.9753992576713533`*^9, 
  3.975399258544818*^9}},ExpressionUUID->"5a83b344-ccec-4a41-99ca-\
432870a79263"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"label1Figure2", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \((0, 0)\)]\)\>\"", ",", 
     RowBox[{"FontSize", "->", "sizeLabels"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label2Figure2", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<\!\(TraditionalForm\`\*SubscriptBox[\(P\), \(J\)]\)\>\"", ",", 
     RowBox[{"FontSize", "->", "sizeLabels"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.975401657775332*^9, 3.975401666691392*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"41b5a68d-118f-44a8-a45b-8895c35a843e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boundPJ", "=", 
   RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
    RowBox[{"dataPJ", ",", "\[IndentingNewLine]", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"label1Figure2", ",", "label2Figure2"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "All"}], "}"}], ",", "All"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AxesStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", "Blue"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "imageSize"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Epilog", "->", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"GrayLevel", "[", "0.1", "]"}], ",", "Thick", ",", "Dotted", 
         ",", 
         RowBox[{"InfiniteLine", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "}"}], "}"}]}], ",", 
     "\[IndentingNewLine]", "defaultStyle"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.975400895418405*^9, 3.975400932321211*^9}, {
  3.9754010327346163`*^9, 3.975401039152166*^9}, {3.975401676838594*^9, 
  3.975401707933137*^9}, {3.975416922908388*^9, 3.975416923872933*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e69cac64-ae40-489b-a17e-34a229e57112"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"free", " ", "theories"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"freeFermionPJ", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "pointFreeTheories", ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}], "]"}], ",", "Black", ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<Weyl\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "0.8"}], "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"freeScalarPJ", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "pointFreeTheories", ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], "]"}], ",", "Black", ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<Scalar\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0.2"}], "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"freeVectorPJ", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "pointFreeTheories", ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], "]"}], ",", "Black", ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<Vector\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0.2"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.975400954403661*^9, 3.975400966208107*^9}, {
  3.975417367679036*^9, 3.975417515228479*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"d8a80691-ab83-444a-af36-13bd77a162b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JJJOPEPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"boundPJ", ",", "freeScalarPJ", ",", "freeFermionPJ"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.975399173325036*^9, 3.9753991794564133`*^9}, 
   3.975400903153515*^9, {3.975400974622252*^9, 3.975400986633581*^9}, {
   3.975416926878291*^9, 3.975416927181053*^9}, {3.975481386676736*^9, 
   3.975481386810123*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"b08ce403-766e-4d22-9f9d-9393fd44e657"],

Cell[BoxData[
 GraphicsBox[{{{
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}, 
     {RGBColor[0, 0, 1], 
      StyleBox[{{}, {}},
       Antialiasing->False,
       FontFamily->"CMU Serif"]}}, {{}, {}, 
     {RGBColor[0, 0, 1], PointSize[
       NCache[
        Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
      StyleBox[LineBox[CompressedData["
1:eJyNlHtIU2EYh+e8pXPeMpvLTAs0k4jQqBXyvqZloQkqmeZ0pWWl5irTvFRa
2cVCyi54JenmFcKiG5n9kVkJCzOxUWmYtjIXOY+X6aaznX1nExpBPzgcHs7l
93zv+TgeCeKI3WwWixWuPegziQI6KwQhq7bY4lsJnVkuL6MzbOAkXSgD++oy
8t9M+kb/m4nP6F8+YzC60Ysb4q/3GYfuQVnpsUgu2rB9zjp/HAdxjNzhaqaN
ERMfJcRVfvP4fZiDQRdSf6jrlPAh9032Y6WVEROfCeioyXh/hm3F+ExArJvc
WW1lyfhMQvdEouKyyJzxUUGJt9vNTrkpVle8dG88pIJ4L8tH0g/GPPRbmzQ1
lDZyi3wC2EzfFLhzIkY27DPBsAT7aMGDKZCbxjkHJ7OMmPRPw3Db+WmfFA2Q
fg0kt+yo/yGcgi89dDSQ1f0ga4GPGsj6Z8CiPft84yYVZFzhmUXZsnBy89Po
GzKlEZP3sdB/RV6BNHQc2pWR/XcqWKjJmblfenDMiHW3e5qg63W/RX6fRkB6
64C/tdQEux61eCwJGmF82KgQrJRsGqBgK51rZkhtTO/YX0eBbr6hFugnC1Qm
FVNA5jEHz849ujrqlDEH0TGbg+tbI3PXaPlZEx0rbM6PmirMouCJ22l5+Bpr
tBVVBf/MoMj60zmYFuVEKcQUNNRrs4yL9won0tV7KVhMp88Wt1rUVhcl6n3s
sTnA83uaiILCc9osdUBh8cPde4T66w6YySnOYwn1Po7YIO312LGd8e11xKq6
+NjAGL3fXBQt/LZ5IJqCI3RKnLBGMMilmfjNM7B2eLcOHJtl3X4JczYw8Z9v
YDIf3j9Z930sZpmsd5YP0oUKHvrbpWwrCKBgfKnw4osxHuaqj2uOL6cg1+lu
8FcVDy9R98wD5zO+vi54uz9A0ipTMPvFBZvXehdZhwwB2Z8uWJsqsauv/EW+
f7ML1gylxspKB8n8JNrnP993lTT9ZHz5aPP8Xf+usu9A1+U48bHvBf/1rnUy
Iyb9fMy0FojbTPuZfj5KRREng9g95H35fJS/+jiQYNkF4mURO1NP8DFsmCMt
d+zUPZ+mZf2f8A+bGjKh
        "]],
       FontFamily->"CMU Serif"]}}, {{}, {}}}, 
   {RGBColor[1, 0, 0], PointSize[0.01], PointBox[{2, 0}], 
    {GrayLevel[0], InsetBox["\<\"Scalar\"\>", {2, 0.2}]}}, 
   {RGBColor[1, 0, 0], PointSize[0.01], PointBox[{6, 1}], 
    {GrayLevel[0], InsetBox["\<\"Weyl\"\>", {6, 0.8}]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\((0, 0)\\)]\\)\"", 
      FontSize -> 18, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(TraditionalForm\\`\\*SubscriptBox[\\(P\\), \\(J\\)]\\)\"", 
      FontSize -> 18, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{1.0000000000000022`, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{18, FontFamily -> "CMU Serif"},
  DisplayFunction->Identity,
  Epilog->{{
     GrayLevel[0.1], 
     Thickness[Large], 
     Dashing[{0, Small}], 
     TagBox[
      ConicHullRegionBox[{0, 1}, {{1, 0}}], "InfiniteLine"]}},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->600,
  LabelStyle->GrayLevel[0],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{1., 6.626396942138672}, {0, 3.7876993061977173`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.975399180502652*^9, 3.97539972181633*^9, 3.975400987072049*^9, 
   3.975401679545123*^9, 3.975401710199607*^9, 3.975402222912465*^9, 
   3.975416930902029*^9, {3.975417372577273*^9, 3.975417376632873*^9}, {
   3.9754174104357347`*^9, 3.9754174243175497`*^9}, {3.9754174726018667`*^9, 
   3.975417516313236*^9}, 3.9754813873645277`*^9},
 CellLabel->
  "Out[541]=",ExpressionUUID->"1b324f57-35b0-4aee-812a-7be294277e0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<plotJJJOPE.pdf\>\"", ",", "JJJOPEPlot"}], "]"}]], "Input",
 CellLabel->
  "In[542]:=",ExpressionUUID->"8b2e5a0e-3f8f-44da-9bcd-0aa5e889a65b"],

Cell[BoxData["\<\"plotJJJOPE.pdf\"\>"], "Output",
 CellChangeTimes->{3.9754169564412403`*^9, 3.9754813894353437`*^9},
 CellLabel->
  "Out[542]=",ExpressionUUID->"f2f8f920-6a06-4dfa-a4af-ea76dedc5eb9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 3", "Subsubsection",
 CellChangeTimes->{{3.975241080946547*^9, 3.975241085579081*^9}, {
  3.975399340463675*^9, 
  3.9753993414762506`*^9}},ExpressionUUID->"2afa0bce-a79c-4908-a900-\
117ca94e2c51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"label1Figure3", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \((0, 0)\)]\)\>\"", ",", 
     RowBox[{"FontSize", "->", "sizeLabels"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label2Figure3", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<\!\(TraditionalForm\`\*SubscriptBox[\(P\), \(J\)]\)\>\"", ",", 
     RowBox[{"FontSize", "->", "sizeLabels"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.975401657775332*^9, 3.975401666691392*^9}, {
  3.9754016975090733`*^9, 3.975401698515895*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f6391c74-ab29-4b28-bc5c-9dba2f3de697"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmaxList", "=", 
   RowBox[{"ToExpression", "/@", 
    RowBox[{"Keys", "@", "dataPJnmax"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cFunc", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", "\[IndentingNewLine]", "\t", 
     RowBox[{"Directive", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "nmaxList", "\[LeftDoubleBracket]", "3", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Opacity", "[", 
              RowBox[{"0.5", ",", "Red"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"nmaxList", "\[LeftDoubleBracket]", 
              RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ",", "Blue"}], 
            "}"}]}], "}"}], ",", "x"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Thickness", "[", "0.002", "]"}]}], "\[IndentingNewLine]", 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colors", "=", 
   RowBox[{"cFunc", "/@", 
    RowBox[{"nmaxList", "[", 
     RowBox[{"[", 
      RowBox[{"3", ";;", 
       RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.975417612657786*^9, 3.975417628909988*^9}, {
  3.975417691290756*^9, 3.975417703655383*^9}, {3.9754177346769114`*^9, 
  3.975417745954426*^9}, {3.975418698596573*^9, 3.975418699361115*^9}, {
  3.975418824780746*^9, 3.975418827072385*^9}, {3.97541890043268*^9, 
  3.9754189129567633`*^9}, {3.9754189849257393`*^9, 3.975418993552702*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"fe03bfd1-a73c-47a1-a1b6-1bc69bfa4fc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"free", " ", "theories"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"freeFermionPJ", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "pointFreeTheories", ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}], "]"}], ",", "Black", ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<Weyl\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "0.8"}], "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"freeScalarPJ", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "pointFreeTheories", ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], "]"}], ",", "Black", ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<Scalar\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0.2"}], "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"freeVectorPJ", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "pointFreeTheories", ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], "]"}], ",", "Black", ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<Vector\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0.2"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[325]:=",ExpressionUUID->"8d40b8d7-b1c8-4490-9883-9490c85c07fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"JJJOPEPlotWithHigherNmax", "=", 
   RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dataPJnmax", "\[LeftDoubleBracket]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<14\>\"", ",", "\"\<16\>\"", ",", "\"\<18\>\"", ",", "\"\<20\>\"", 
        ",", "\"\<22\>\""}], "}"}], "\[RightDoubleBracket]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", "colors"}], ",", 
     RowBox[{"PlotMarkers", "->", "None"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"InterpolationOrder", "->", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "->", "imageSize"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "All"}], "}"}], ",", "All"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"label1Figure3", ",", "label2Figure3"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AxesStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"5", "->", "Bottom"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FillingStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Blue"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{
           "\"\<\!\(\*SubscriptBox[StyleBox[\"n\",FontSlant->\"Italic\"], \
\"max\"]\) = \>\"", "<>", 
            RowBox[{"ToString", "[", "#", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"18", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}]}], 
            "}"}]}], "]"}], "&"}], ")"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"14", ",", "22", ",", "2"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", "defaultStyle"}], "\n", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"convergencePlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "JJJOPEPlotWithHigherNmax", ",", "freeScalarPJ", ",", "freeFermionPJ", ",",
     "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", "Gray", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.975060855806225*^9, 3.975060858019549*^9}, {
   3.9750609181065407`*^9, 3.975060921607662*^9}, {3.975061001533078*^9, 
   3.9750610018210707`*^9}, {3.9750610803992357`*^9, 3.975061156827022*^9}, {
   3.97506120271832*^9, 3.9750612215214*^9}, 3.9750697382332497`*^9, 
   3.975069845196434*^9, {3.975070157078588*^9, 3.9750701575200043`*^9}, {
   3.9752349502016907`*^9, 3.975234954138183*^9}, {3.975235005179294*^9, 
   3.975235029723415*^9}, 3.975236931649342*^9, {3.975237987639325*^9, 
   3.9752380182189627`*^9}, 3.975238098200964*^9, {3.97523853603843*^9, 
   3.975238536248395*^9}, {3.9752392533744802`*^9, 3.975239257576908*^9}, {
   3.975240968460499*^9, 3.9752409915367937`*^9}, {3.9752411109500103`*^9, 
   3.97524123594102*^9}, {3.975242517485251*^9, 3.9752425762157717`*^9}, {
   3.9752426774499693`*^9, 3.975242721228223*^9}, {3.975390964101565*^9, 
   3.975390981167327*^9}, {3.975391025713154*^9, 3.975391109546666*^9}, {
   3.975399735720016*^9, 3.975399744106914*^9}, {3.975401132144904*^9, 
   3.97540118052957*^9}, {3.975401719495825*^9, 3.975401733549665*^9}, {
   3.975417127834372*^9, 3.975417133891144*^9}, {3.9754175407016907`*^9, 
   3.975417562103159*^9}, {3.9754177166306553`*^9, 3.975417716976571*^9}, {
   3.975418366846846*^9, 3.975418409415114*^9}, {3.975418925896847*^9, 
   3.9754189719754763`*^9}, {3.975419036897777*^9, 3.975419039983684*^9}, {
   3.975480116003269*^9, 3.975480172808173*^9}, {3.9754819915798903`*^9, 
   3.975481991735732*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"6a6ec763-8298-4232-a9e4-a8448b9dd2d9"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      GraphicsComplexBox[CompressedData["
1:eJztmHk01Osfx8cQmbFEohmyXL8rUbeUKKXnUYpSunEqytYmbVSibkQbSotL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       
       "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          Directive[
           Opacity[0.1], 
           RGBColor[0, 0, 1]], 
          GraphicsGroupBox[{
            
            PolygonBox[{{253, 306, 305, 304, 303, 302, 301, 300, 299, 298, 
             297, 296, 295, 294, 293, 292, 291, 290, 289, 288, 287, 286, 285, 
             284, 283, 282, 281, 280, 279, 278, 277, 276, 275, 274, 273, 272, 
             271, 270, 269, 268, 267, 266, 265, 264, 263, 262, 261, 260, 259, 
             258, 257, 256, 255, 
             254}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.007333333333333334], 
           AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
           RGBColor[1, 0, 0], 
           Opacity[0.5], 
           Thickness[0.002]], 
          
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[0.007333333333333334], 
           AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
           RGBColor[
            NCache[
             Rational[3, 4], 0.75], 0, 
            NCache[
             Rational[1, 4], 0.25]], 
           Opacity[0.625], 
           Thickness[0.002]], 
          
          LineBox[{60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74,
            75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 
           91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 
           106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 
           119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 
           132, 133, 134, 135, 136, 137, 138, 139, 140}]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[0.007333333333333334], 
           AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
           RGBColor[
            NCache[
             Rational[1, 2], 0.5], 0, 
            NCache[
             Rational[1, 2], 0.5]], 
           Opacity[0.75], 
           Thickness[0.002]], 
          
          LineBox[{141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152,
            153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 
           166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 
           179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
           192, 193, 194, 195, 196, 197, 198}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[0.007333333333333334], 
           AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
           RGBColor[
            NCache[
             Rational[1, 4], 0.25], 0, 
            NCache[
             Rational[3, 4], 0.75]], 
           Opacity[0.875], 
           Thickness[0.002]], 
          
          LineBox[{199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210,
            211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 
           224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 
           237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 
           250, 251, 252}]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[0.007333333333333334], 
           AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
           RGBColor[0, 0, 1], 
           Opacity[1], 
           Thickness[0.002]], 
          
          LineBox[{253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264,
            265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 
           278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 
           291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 
           304, 305}]}}}], {{}, {{}, {}}}}, {
      RGBColor[1, 0, 0], 
      PointSize[0.01], 
      PointBox[{2, 0}], 
      GrayLevel[0], 
      InsetBox[
       FormBox["\"Scalar\"", TraditionalForm], {2, 0.2}]}, {
      RGBColor[1, 0, 0], 
      PointSize[0.01], 
      PointBox[{6, 1}], 
      GrayLevel[0], 
      InsetBox[
       FormBox["\"Weyl\"", TraditionalForm], {6, 0.8}]}, {
      Dashing[{Small, Small}], 
      GrayLevel[0.5], 
      LineBox[{{1, 1}, {7, 1}}]}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\((0, 0)\\)]\\)\"", 
         FontSize -> 18, StripOnInput -> False], TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(TraditionalForm\\`\\*SubscriptBox[\\(P\\), \\(J\\)]\\)\"", 
         FontSize -> 18, StripOnInput -> False], TraditionalForm]}, 
     AxesOrigin -> {1.0000000000000022`, 0}, AxesStyle -> GrayLevel[0], 
     BaseStyle -> {18, FontFamily -> "CMU Serif"}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> GrayLevel[0], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, LabelStyle -> GrayLevel[0], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{1., 6.668904627443314}, {0, 4.423258596140298}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{0, 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.08090169943749476]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"n\\\",FontSlant->\\\"Italic\\\"],\
 \\\"max\\\"]\\) = 14\"", {18, FontFamily -> "CMU Serif"}, StripOnInput -> 
        False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"n\\\",FontSlant->\\\"Italic\\\"],\
 \\\"max\\\"]\\) = 16\"", {18, FontFamily -> "CMU Serif"}, StripOnInput -> 
        False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"n\\\",FontSlant->\\\"Italic\\\"],\
 \\\"max\\\"]\\) = 18\"", {18, FontFamily -> "CMU Serif"}, StripOnInput -> 
        False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"n\\\",FontSlant->\\\"Italic\\\"],\
 \\\"max\\\"]\\) = 20\"", {18, FontFamily -> "CMU Serif"}, StripOnInput -> 
        False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"n\\\",FontSlant->\\\"Italic\\\"],\
 \\\"max\\\"]\\) = 22\"", {18, FontFamily -> "CMU Serif"}, StripOnInput -> 
        False]}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[1, 0, 0], 
                    Opacity[0.5], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[1, 0, 0], 
                    Opacity[0.5], 
                    Thickness[0.036000000000000004`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[
                    NCache[
                    Rational[3, 4], 0.75], 0, 
                    NCache[
                    Rational[1, 4], 0.25]], 
                    Opacity[0.625], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[
                    NCache[
                    Rational[3, 4], 0.75], 0, 
                    NCache[
                    Rational[1, 4], 0.25]], 
                    Opacity[0.625], 
                    Thickness[0.036000000000000004`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[
                    NCache[
                    Rational[1, 2], 0.5], 0, 
                    NCache[
                    Rational[1, 2], 0.5]], 
                    Opacity[0.75], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[
                    NCache[
                    Rational[1, 2], 0.5], 0, 
                    NCache[
                    Rational[1, 2], 0.5]], 
                    Opacity[0.75], 
                    Thickness[0.036000000000000004`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[
                    NCache[
                    Rational[1, 4], 0.25], 0, 
                    NCache[
                    Rational[3, 4], 0.75]], 
                    Opacity[0.875], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[
                    NCache[
                    Rational[1, 4], 0.25], 0, 
                    NCache[
                    Rational[3, 4], 0.75]], 
                    Opacity[0.875], 
                    Thickness[0.036000000000000004`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[0, 0, 1], 
                    Opacity[1], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "CMU Serif", 
                    RGBColor[0, 0, 1], 
                    Opacity[1], 
                    Thickness[0.036000000000000004`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"CMU Serif\""}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"CMU Serif\""}], ",", 
                   TemplateBox[<|"color" -> RGBColor[
                    Rational[3, 4], 0, 
                    Rational[1, 4]]|>, "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Opacity", "[", "0.625`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"CMU Serif\""}], ",", 
                   TemplateBox[<|"color" -> RGBColor[
                    Rational[1, 2], 0, 
                    Rational[1, 2]]|>, "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Opacity", "[", "0.75`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"CMU Serif\""}], ",", 
                   TemplateBox[<|"color" -> RGBColor[
                    Rational[1, 4], 0, 
                    Rational[3, 4]]|>, "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Opacity", "[", "0.875`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"CMU Serif\""}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Opacity", "[", "1", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             
             TemplateBox[<|"color" -> GrayLevel[0]|>, 
              "GrayLevelColorSwatchTemplate"]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.975481987926291*^9, 3.975481992228544*^9}},
 CellLabel->
  "Out[549]=",ExpressionUUID->"3ed98aa2-2c1f-4612-b0cb-8c4222ef49af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<convergence.pdf\>\"", ",", "convergencePlot"}], "]"}]], "Input",\

 CellChangeTimes->{3.975419046578804*^9},
 CellLabel->
  "In[550]:=",ExpressionUUID->"c23a5b99-7a55-40bc-9995-f030927a0f56"],

Cell[BoxData["\<\"convergence.pdf\"\>"], "Output",
 CellChangeTimes->{3.975417140342317*^9, 3.9754177632644653`*^9, 
  3.975418419202277*^9, 3.975419018129871*^9, 3.975419053130603*^9, 
  3.975431194831938*^9, 3.975480178877746*^9, 3.975481994312379*^9},
 CellLabel->
  "Out[550]=",ExpressionUUID->"cfb170a8-a134-496f-a22e-e6d3f40189fa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Figure 4: Bounds on CT vs (\[Gamma],  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", 
    RowBox[{"T", "'"}]], TraditionalForm]],ExpressionUUID->
  "d78a7c23-9501-46e9-8e47-8fe5ef0b2979"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{
  3.969351403377159*^9, {3.975399347876501*^9, 
   3.975399383958743*^9}},ExpressionUUID->"4e1d7925-502d-4ee3-9946-\
77a73199dfd4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"label1Figure4", "=", "\"\<\[Gamma]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "label2Figure4", "=", 
   "\"\<\!\(\*SubscriptBox[StyleBox[\"C\",FontSlant->\"Italic\"], \
StyleBox[\"T\",FontSlant->\"Italic\"]]\)\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.969531343596756*^9, 3.969531478759789*^9}, {
  3.9695318305807133`*^9, 3.9695318319965687`*^9}, {3.975401760032611*^9, 
  3.97540176340928*^9}, {3.975417148606435*^9, 3.975417149531764*^9}, {
  3.9754172821012363`*^9, 3.975417295972939*^9}, {3.975418581075938*^9, 
  3.9754185836125298`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"402d40cc-3ffb-412a-b24a-1508f0eba64b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Gaps", " ", 
    RowBox[{"(", 
     RowBox[{"legend", " ", "entries"}], ")"}], " ", "taken", " ", "from", 
    " ", "the", " ", "association", " ", "keys"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"gapsTp", " ", "=", " ", 
    RowBox[{"Sort", "@", 
     RowBox[{"Keys", "[", "dataCTvsGamDeltaTpGapsGrouped", "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{3.975401246059535*^9},
 CellLabel->
  "In[278]:=",ExpressionUUID->"06a20ea0-d5ba-4f71-80ed-f6ff7e8b4879"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"range", " ", "=", " ", 
   RowBox[{"MinMax", "[", "gapsTp", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"colors", " ", "=", " ", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Blend", "[", "]"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", " ", "gapsTp"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"n", " ", "=", " ", 
   RowBox[{"Length", "[", "gapsTp", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9754012631165447`*^9, 3.975401345909759*^9, {3.975419097108796*^9, 
   3.975419110516925*^9}},ExpressionUUID->"b16881c8-1a64-4527-9e09-\
85116454947b"],

Cell[BoxData[
 TemplateBox[{
  "Blend", "arg", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{FractionBox[\\\"3\\\", \
\\\"2\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.85`, 0.85`, 1.`]]], \\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", \
RowBox[{\\\"3\\\", \\\"\[Rule]\\\", \
TemplateBox[Association[Rule[\\\"color\\\", RGBColor[0, 0, 1]]], \
\\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", RowBox[{FractionBox[\\\"9\\\", \
\\\"2\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.`, 0.`, 0.4`]]], \\\"RGBColorSwatchTemplate\\\"]}]}], \
\\\"}\\\"}]\\) is not a valid list of colors or images, or pairs of a real \
number and a color or an image.\"", 2, 280, 25, 32724213661469264328, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.975402223239675*^9, 3.975417163079965*^9, {3.975418636019252*^9, 
   3.975418637739625*^9}},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"c69f2b79-2764-4114-b503-f1b6515ac4cf"],

Cell[BoxData[
 TemplateBox[{
  "Blend", "arg", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{FractionBox[\\\"3\\\", \
\\\"2\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.85`, 0.85`, 1.`]]], \\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", \
RowBox[{\\\"3\\\", \\\"\[Rule]\\\", \
TemplateBox[Association[Rule[\\\"color\\\", RGBColor[0, 0, 1]]], \
\\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", RowBox[{FractionBox[\\\"9\\\", \
\\\"2\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.`, 0.`, 0.4`]]], \\\"RGBColorSwatchTemplate\\\"]}]}], \
\\\"}\\\"}]\\) is not a valid list of colors or images, or pairs of a real \
number and a color or an image.\"", 2, 280, 26, 32724213661469264328, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.975402223239675*^9, 3.975417163079965*^9, {3.975418636019252*^9, 
   3.9754186377557096`*^9}},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"3f924345-84fe-4377-ac97-17c91363cd7e"],

Cell[BoxData[
 TemplateBox[{
  "Blend", "arg", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{FractionBox[\\\"3\\\", \
\\\"2\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.85`, 0.85`, 1.`]]], \\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", \
RowBox[{\\\"3\\\", \\\"\[Rule]\\\", \
TemplateBox[Association[Rule[\\\"color\\\", RGBColor[0, 0, 1]]], \
\\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", RowBox[{FractionBox[\\\"9\\\", \
\\\"2\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.`, 0.`, 0.4`]]], \\\"RGBColorSwatchTemplate\\\"]}]}], \
\\\"}\\\"}]\\) is not a valid list of colors or images, or pairs of a real \
number and a color or an image.\"", 2, 280, 27, 32724213661469264328, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.975402223239675*^9, 3.975417163079965*^9, {3.975418636019252*^9, 
   3.9754186377771673`*^9}},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"e0148d7e-271b-4bd4-8b1b-aebdf3c15161"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Blend\\\", \\\"::\\\", \
\\\"arg\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 280, 28, 32724213661469264328, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.975402223239675*^9, 3.975417163079965*^9, {3.975418636019252*^9, 
   3.975418637786015*^9}, 
   3.975418671518675*^9},ExpressionUUID->"244945f4-5bd0-4949-9ad0-\
f18107ab4ff5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gapsTp", "//", "N"}]], "Input",
 CellChangeTimes->{{3.975429541306059*^9, 3.975429545856195*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"03c3d3b1-71dc-4f2f-99ba-c92ae2767125"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.`", ",", "4.5`", ",", "5.`", ",", "6.`", ",", "7.`", ",", "8.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.975429543051005*^9, 3.975429546204246*^9}},
 CellLabel->
  "Out[416]=",ExpressionUUID->"5d9ce2f2-f808-4882-9192-adf68c20aac3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dataAtGapTp", "[", "g_", "]"}], " ", ":=", " ", 
   RowBox[{"Lookup", "[", 
    RowBox[{"dataCTvsGamDeltaTpGapsGrouped", ",", " ", "g", ",", " ", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[282]:=",ExpressionUUID->"e7da7299-fb74-4530-8990-e687f424f7e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "CT", " ", 
    RowBox[{"bound", ":", " ", 
     RowBox[{"heat", "-", 
      RowBox[{"map", " ", "style", " ", "colored", " ", "bands", " ", 
       RowBox[{"(", 
        RowBox[{"one", " ", "curve", " ", "per", " ", "gap", " ", "value"}], 
        ")"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"plotCTbound1", "=", 
    RowBox[{"ListPlot", "[", "\n", "      ", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{"dataAtGapTp", " ", "/@", " ", "gapsTp"}], "]"}], ",", "\n", 
      "      ", 
      RowBox[{"Joined", "->", "True"}], ",", "\n", "      ", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.125"}], ",", "0.125"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.02"}], "}"}]}], "}"}]}], ",", "\n", "      ", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.001", "]"}], ",", " ", "Blue"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Filling", "\[Rule]", "Top"}], ",", "\[IndentingNewLine]", 
      RowBox[{"FillingStyle", "\[Rule]", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.1", ",", "Blue"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", " ", 
      RowBox[{"InterpolationOrder", "->", "1"}], ",", "\[IndentingNewLine]", 
      " ", 
      RowBox[{"LabelStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "->", 
       RowBox[{"{", 
        RowBox[{"label1Figure4", ",", "label2Figure4"}], "}"}]}], ",", 
      "\[IndentingNewLine]", " ", 
      RowBox[{"ImageSize", "->", "700"}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sort", "@", 
            RowBox[{"DeleteDuplicatesBy", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "0.10"}], ",", "\"\<-0.10\>\"", ",", 
                    "0.008"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0.10", ",", "\"\<0.10\>\"", ",", "0.008"}], "}"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "\"\<0\>\"", ",", "0.008"}], "}"}], ",", 
                  
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"-", "1"}], "16"], ",", 
                    "\"\<-\!\(\*FractionBox[\(1\), \(16\)]\)\>\"", ",", 
                    "0.0"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["1", "32"], ",", 
                    "\"\<\!\(\*FractionBox[\(1\), \(32\)]\)\>\"", ",", 
                    "0.0"}], "}"}]}], "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"x", ",", "\"\<\>\"", ",", "0.005"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "0.12"}], ",", "0.12", ",", "0.01"}], 
                   "}"}]}], "]"}]}], "]"}], ",", "First"}], "]"}]}], ",", 
           "Automatic"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
      "defaultStyle"}], "\n", "    ", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.975401384537743*^9, 3.975401471035043*^9}, {
  3.975401782935297*^9, 3.975401790515167*^9}, {3.975417175111084*^9, 
  3.975417176444148*^9}, {3.975417242299814*^9, 3.9754172434819717`*^9}, {
  3.975418652907407*^9, 3.975418654669949*^9}, {3.9754191278792963`*^9, 
  3.97541920441708*^9}, {3.975419299611411*^9, 3.975419382862845*^9}, {
  3.9754194198597527`*^9, 3.97541961365838*^9}, {3.97541973143822*^9, 
  3.975419776478928*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"f4252672-b6e6-4c05-898c-1beebd73b97c"],

Cell[CellGroupData[{

Cell[BoxData["plotCTbound1"], "Input",
 CellChangeTimes->{{3.975418642193766*^9, 3.975418643351674*^9}},
 CellLabel->
  "In[411]:=",ExpressionUUID->"dcd68f29-296e-4f27-a350-0710b80b313c"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJztmXk8VVv/x0VkqLjSQKhEmSWiiCW6iVIc85Qhs0zHlAgHRRxHhgxJjqnQ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    "], {{
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{43, 45, 46, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 
         14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
         31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{479, 478, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61,
          62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 
         79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
         96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{481, 480, 126, 127, 128, 129, 130, 131, 132, 133, 134, 
         135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148,
          149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
         162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175,
          176, 177, 178, 179, 180, 181, 182}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwlz9lSgQEAhuGfpEVU0qKOuiXjClxA7hOptG8qQquS9ojHOHhm3rNvvs1c
PrMVDoIgRJa6qFHQRUpsU2aHXfaosM8BhxxxzAmnnHHOBZdUueKaG2qjLW5p
0KTFHfc88MgTz7R54ZUOb3R554NPvvjmh1/+6NHnn0EwPhoizAQRJokyxTQz
zBJjjjgJ5llgkSRLpFhmhVXWSLPOBkNacTWa
         "]]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwNxmk6AgEAANCpm7gH2QtJmrFlzRCylFKibFkKOWbu0fvxvu9NxLWwmgyC
IEHEv4yYZIoU08wwyxzzLLBImgxLLLNCllVyrJFnnQIhERtsssU2OxTZZY99
DjjkiBLHxJxwSpkzzrmgwiVXXHNDlRq31GlwR5MW97R54JEOXZ545oVX3ujx
zgeffNFnwDc//DLkjzHTyCPJ
         "]]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{487, 486, 423, 424, 425, 426, 427, 428, 429, 430, 431, 
         432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445,
          446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 
         459, 460, 461, 462, 463, 464, 
         465}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{478, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
         64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
         81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
         98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 479}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{480, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
         137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150,
          151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
         164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177,
          178, 179, 180, 181, 182, 481}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[LineBox[CompressedData["
1:eJwVz1s2ggEABOC/XEKhlEs82ZLTCloA+1ShKCRECUkhcov6evjOzNuc2c7u
7eyGgiDIcKvsyxx5ChxwyBFFShxzQpkKp5xxTpULalxyxTV1biYbNGhyR4t7
HnikzRMdnunS44VX3ujzzgcDPvnimx9+GfLHPyMC30KEmWKaGWaJMMc8C0SJ
scgSy8RJsEKSFKussc4GaTbZosEY8941mA==
         "]],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[LineBox[CompressedData["
1:eJwVz9k2QgEAQNHrU/oPQypDSLm3yEylZLoIKWRO4TP1H3YPe63zehKVOLyY
CIIg4k9MMsU0MySZJUWaDHPMs8AiWZZYZoUcq+QpsEZIRJES62xQZpMtttlh
lz32OeCQClVqHFGnwTFNTjjljHPGUzGXXHFNixtuuaPNPR26PPDIEz2eeeGV
N9754JM+XwwY8s0Pv4z4BycEI8c=
         "]],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{486, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 
         434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447,
          448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 
         461, 462, 463, 464, 465, 487}],
        FontFamily->"CMU Serif"]}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{18, FontFamily -> "CMU Serif"},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"C\\\",FontSlant->\\\"Italic\\\"], \
StyleBox[\\\"T\\\",FontSlant->\\\"Italic\\\"]]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[Gamma]\"", TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {{{-0.12, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.11, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.1, 
       FormBox["\"-0.10\"", TraditionalForm], 0.008}, {-0.09, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.07999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.06999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {
       NCache[
        Rational[-1, 16], -0.0625], 
       FormBox[
       "\"-\\!\\(\\*FractionBox[\\(1\\), \\(16\\)]\\)\"", TraditionalForm], 
       0.}, {-0.06, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.04999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.039999999999999994`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.03, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.01999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.009999999999999995, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0, 
       FormBox["\"0\"", TraditionalForm], 0.008}, {0., 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.010000000000000009`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.020000000000000018`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.03, 
       FormBox["\"\"", TraditionalForm], 0.005}, {
       NCache[
        Rational[1, 32], 0.03125], 
       FormBox[
       "\"\\!\\(\\*FractionBox[\\(1\\), \\(32\\)]\\)\"", TraditionalForm], 
       0.}, {0.04000000000000001, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.05000000000000002, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.06, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.07, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.08000000000000002, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.09, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.1, 
       FormBox["\"0.10\"", TraditionalForm], 0.008}, {0.11000000000000001`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.12, 
       FormBox["\"\"", TraditionalForm], 0.005}}, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->700,
  LabelStyle->GrayLevel[0],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.125, 0.125}, {0., 0.02}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.975418643513261*^9, 3.975418655412527*^9}, {
  3.975419130597221*^9, 3.9754192053299913`*^9}, {3.97541935347432*^9, 
  3.975419384133555*^9}, {3.975419423060734*^9, 3.975419487764167*^9}, {
  3.9754195247367287`*^9, 3.975419614865348*^9}, {3.975419751517877*^9, 
  3.975419777296187*^9}},
 CellLabel->
  "Out[411]=",ExpressionUUID->"7fdbde85-5a74-4b38-a0c2-457bacc8c310"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["gapsTp"], "Input",
 CellChangeTimes->{{3.975430728945962*^9, 3.975430731097066*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"e07f95ff-82de-47a5-b6cf-0f36926092d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", 
   FractionBox["9", "2"], ",", "5", ",", "6", ",", "7", ",", "8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.975430731255147*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"2c520b76-cfba-4d93-a57e-85909b2e9259"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plot2DCTvGammavDeltaTp", " ", "=", "\n", "  ", 
   RowBox[{"Show", "[", 
    RowBox[{"plotCTbound1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"ListPlot", "[", "\n", "      ", 
        RowBox[{
         RowBox[{"dataAtGapTp", " ", "/@", " ", "gapsTp"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"colors", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"AbsolutePointSize", "[", "3", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ","}], "*)"}], 
     "\n", "    ", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\n", "      ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Gray", ",", " ", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "16"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "16"}], ",", "0.02"}], "}"}]}], 
            "}"}], "]"}]}], "}"}], ",", "\n", "      ", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Gray", ",", " ", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "32"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "32"}], ",", "0.02"}], "}"}]}], "}"}], 
           "]"}]}], "}"}], ",", "\[IndentingNewLine]", "Red", ",", " ", 
        RowBox[{"PointSize", "[", "Medium", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "16"}], ",", " ", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}], "}"}], "]"}], ",", 
        "  ", 
        RowBox[{"(*", " ", 
         RowBox[{"free", " ", "complex", " ", "boson"}], " ", "*)"}], 
        "\[IndentingNewLine]", "Red", ",", "   ", "\[IndentingNewLine]", 
        RowBox[{"Point", "[", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"1", "/", "32"}], ",", " ", 
           RowBox[{"1", "/", 
            RowBox[{"\[Pi]", "^", "4"}]}]}], "}"}], "]"}], ",", "  ", 
        RowBox[{"(*", " ", 
         RowBox[{"free", " ", "Weyl", " ", "fermion"}], " ", "*)"}], 
        "\[IndentingNewLine]", "Black", ",", "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<Weyl\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["1", "32"], "+", "0.012"}], ",", 
            FractionBox["1", 
             SuperscriptBox["\[Pi]", "4"]]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<Scalar\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "16"]}], "+", "0.014"}], ",", 
            FractionBox["2", 
             RowBox[{"3", 
              SuperscriptBox["\[Pi]", "4"]}]]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(\[CapitalDelta]\), \((2, 2)\), \(\
\[Prime]\)]\)\[GreaterEqual]4\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", "0.004"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(\[CapitalDelta]\), \((2, 2)\), \(\
\[Prime]\)]\)\[GreaterEqual]4.5\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.086"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(\[CapitalDelta]\), \((2, 2)\), \(\
\[Prime]\)]\)\[GreaterEqual]5\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.087"}], ",", "0.015"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(\[CapitalDelta]\), \((2, 2)\), \(\
\[Prime]\)]\)\[GreaterEqual]6\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.087"}], ",", "0.0165"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Arrowheads", "[", "0.01", "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.076"}], ",", "0.015"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.066"}], ",", "0.015"}], "}"}]}], "}"}], "]"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.076"}], ",", "0.0165"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.065"}], ",", "0.0165"}], "}"}]}], "}"}], "]"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(\[CapitalDelta]\), \((2, 2)\), \(\
\[Prime]\)]\)\[GreaterEqual]7\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.048"}], ",", "0.0165"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(\[CapitalDelta]\), \((2, 2)\), \(\
\[Prime]\)]\)\[GreaterEqual]8\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.0"}], ",", "0.0165"}], "}"}]}], "]"}], ","}], 
       "\[IndentingNewLine]", "    ", "}"}], "]"}]}], "\n", "  ", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.965114533500486*^9, 3.96511453350054*^9}, {
   3.965114597518496*^9, 3.965114606326715*^9}, {3.965114654224373*^9, 
   3.9651146552358913`*^9}, {3.965115398117519*^9, 3.965115419856057*^9}, 
   3.9651199078126497`*^9, {3.966419620132278*^9, 3.9664196277113953`*^9}, {
   3.966498154455016*^9, 3.966498175566842*^9}, 3.966676702586007*^9, {
   3.9666767586713247`*^9, 3.9666767752920437`*^9}, {3.966681239259845*^9, 
   3.9666813505730886`*^9}, {3.96668139942767*^9, 3.966681406618102*^9}, {
   3.969351487002039*^9, 3.9693515175480957`*^9}, {3.9693516916159143`*^9, 
   3.969351692396096*^9}, {3.969351957425205*^9, 3.969351959323892*^9}, {
   3.9693523750024357`*^9, 3.9693523870255013`*^9}, {3.969352418354806*^9, 
   3.969352430885138*^9}, {3.9695314857189302`*^9, 3.969531487827034*^9}, {
   3.969531532822694*^9, 3.969531638465808*^9}, {3.975401241929949*^9, 
   3.975401271326433*^9}, {3.975401367897236*^9, 3.975401382978842*^9}, {
   3.975401478021265*^9, 3.97540151616819*^9}, {3.975417224474534*^9, 
   3.9754172251163063`*^9}, {3.975419626191671*^9, 3.9754196553991213`*^9}, {
   3.975419701427368*^9, 3.975419725138336*^9}, {3.97541980175825*^9, 
   3.975419802126947*^9}, {3.975429712738377*^9, 3.9754297536805973`*^9}, {
   3.975430697016376*^9, 3.9754307005550203`*^9}, {3.975430733816826*^9, 
   3.975430866539096*^9}, {3.975430923293181*^9, 3.975431158571683*^9}, {
   3.975431821890476*^9, 3.97543192021482*^9}, {3.975432064786194*^9, 
   3.9754321926494417`*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"a09fc68e-5248-4d7b-9cac-e4d88115d1d1"],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJztmXk8VVv/x0VkqLjSQKhEmSWiiCW6iVIc85Qhs0zHlAgHRRxHhgxJjqnQ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     "], {{
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{43, 45, 46, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 
          14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
          31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{479, 478, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 
          61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
          78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 
          95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{481, 480, 126, 127, 128, 129, 130, 131, 132, 133, 134, 
          135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 
          148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 
          161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 
          174, 175, 176, 177, 178, 179, 180, 181, 182}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwlz9lSgQEAhuGfpEVU0qKOuiXjClxA7hOptG8qQquS9ojHOHhm3rNvvs1c
PrMVDoIgRJa6qFHQRUpsU2aHXfaosM8BhxxxzAmnnHHOBZdUueKaG2qjLW5p
0KTFHfc88MgTz7R54ZUOb3R554NPvvjmh1/+6NHnn0EwPhoizAQRJokyxTQz
zBJjjjgJ5llgkSRLpFhmhVXWSLPOBkNacTWa
          "]]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwNxmk6AgEAANCpm7gH2QtJmrFlzRCylFKibFkKOWbu0fvxvu9NxLWwmgyC
IEHEv4yYZIoU08wwyxzzLLBImgxLLLNCllVyrJFnnQIhERtsssU2OxTZZY99
DjjkiBLHxJxwSpkzzrmgwiVXXHNDlRq31GlwR5MW97R54JEOXZ545oVX3ujx
zgeffNFnwDc//DLkjzHTyCPJ
          "]]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{487, 486, 423, 424, 425, 426, 427, 428, 429, 430, 431, 
          432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 
          445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 
          458, 459, 460, 461, 462, 463, 464, 
          465}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{478, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63,
           64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80,
           81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97,
           98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 479}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{480, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
          137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 
          150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 
          163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 
          176, 177, 178, 179, 180, 181, 182, 481}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[LineBox[CompressedData["
1:eJwVz1s2ggEABOC/XEKhlEs82ZLTCloA+1ShKCRECUkhcov6evjOzNuc2c7u
7eyGgiDIcKvsyxx5ChxwyBFFShxzQpkKp5xxTpULalxyxTV1biYbNGhyR4t7
HnikzRMdnunS44VX3ujzzgcDPvnimx9+GfLHPyMC30KEmWKaGWaJMMc8C0SJ
scgSy8RJsEKSFKussc4GaTbZosEY8941mA==
          "]],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[LineBox[CompressedData["
1:eJwVz9k2QgEAQNHrU/oPQypDSLm3yEylZLoIKWRO4TP1H3YPe63zehKVOLyY
CIIg4k9MMsU0MySZJUWaDHPMs8AiWZZYZoUcq+QpsEZIRJES62xQZpMtttlh
lz32OeCQClVqHFGnwTFNTjjljHPGUzGXXHFNixtuuaPNPR26PPDIEz2eeeGV
N9754JM+XwwY8s0Pv4z4BycEI8c=
          "]],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{486, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 
          434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 
          447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 
          460, 461, 462, 463, 464, 465, 487}],
         FontFamily->"CMU Serif"]}}}], {{}, {}}}, {
    {GrayLevel[0.5], Dashing[{Small, Small}], 
     LineBox[NCache[{{Rational[-1, 16], 0}, {
        Rational[-1, 16], 0.02}}, {{-0.0625, 0}, {-0.0625, 0.02}}]]}, 
    {GrayLevel[0.5], Dashing[{Small, Small}], 
     LineBox[NCache[{{Rational[1, 32], 0}, {Rational[1, 32], 0.02}}, {{
        0.03125, 0}, {0.03125, 0.02}}]]}, 
    {RGBColor[1, 0, 0], PointSize[Medium], 
     PointBox[NCache[{Rational[-1, 16], Rational[2, 3] Pi^(-4)}, {-0.0625, 
       0.006843988169789557}]], 
     {RGBColor[1, 0, 0], 
      PointBox[NCache[{Rational[1, 32], Pi^(-4)}, {0.03125, 
        0.010265982254684336`}]]}, 
     {GrayLevel[0], 
      InsetBox["\<\"Weyl\"\>", 
       NCache[{0.04325, Pi^(-4)}, {0.04325, 0.010265982254684336`}]], 
      InsetBox["\<\"Scalar\"\>", 
       NCache[{-0.0485, Rational[2, 3] Pi^(-4)}, {-0.0485, 
        0.006843988169789557}]], 
      InsetBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[CapitalDelta]\\), \\((2, \
2)\\), \\(\[Prime]\\)]\\)\[GreaterEqual]4\"\>", {-0.1, 0.004}], 
      InsetBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[CapitalDelta]\\), \\((2, \
2)\\), \\(\[Prime]\\)]\\)\[GreaterEqual]4.5\"\>", {-0.086, 0.01}], 
      InsetBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[CapitalDelta]\\), \\((2, \
2)\\), \\(\[Prime]\\)]\\)\[GreaterEqual]5\"\>", {-0.087, 0.015}], 
      InsetBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[CapitalDelta]\\), \\((2, \
2)\\), \\(\[Prime]\\)]\\)\[GreaterEqual]6\"\>", {-0.087, 0.0165}], 
      {Arrowheads[0.01], ArrowBox[{{-0.076, 0.015}, {-0.066, 0.015}}], 
       ArrowBox[{{-0.076, 0.0165}, {-0.065, 0.0165}}], 
       InsetBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[CapitalDelta]\\), \\((2, \
2)\\), \\(\[Prime]\\)]\\)\[GreaterEqual]7\"\>", {-0.048, 0.0165}], 
       InsetBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[CapitalDelta]\\), \\((2, \
2)\\), \\(\[Prime]\\)]\\)\[GreaterEqual]8\"\>", {0., 0.0165}]}}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{18, FontFamily -> "CMU Serif"},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"C\\\",FontSlant->\\\"Italic\\\"], \
StyleBox[\\\"T\\\",FontSlant->\\\"Italic\\\"]]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[Gamma]\"", TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {{{-0.12, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.11, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.1, 
       FormBox["\"-0.10\"", TraditionalForm], 0.008}, {-0.09, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.07999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.06999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {
       NCache[
        Rational[-1, 16], -0.0625], 
       FormBox[
       "\"-\\!\\(\\*FractionBox[\\(1\\), \\(16\\)]\\)\"", TraditionalForm], 
       0.}, {-0.06, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.04999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.039999999999999994`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.03, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.01999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.009999999999999995, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0, 
       FormBox["\"0\"", TraditionalForm], 0.008}, {0., 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.010000000000000009`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.020000000000000018`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.03, 
       FormBox["\"\"", TraditionalForm], 0.005}, {
       NCache[
        Rational[1, 32], 0.03125], 
       FormBox[
       "\"\\!\\(\\*FractionBox[\\(1\\), \\(32\\)]\\)\"", TraditionalForm], 
       0.}, {0.04000000000000001, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.05000000000000002, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.06, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.07, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.08000000000000002, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.09, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.1, 
       FormBox["\"0.10\"", TraditionalForm], 0.008}, {0.11000000000000001`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.12, 
       FormBox["\"\"", TraditionalForm], 0.005}}, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->700,
  LabelStyle->GrayLevel[0],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.125, 0.125}, {0., 0.02}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9693514657589817`*^9, 3.9693515183504753`*^9, 3.969351733395884*^9, 
   3.969351962658181*^9, 3.969352316574456*^9, 3.969352388725355*^9, {
   3.969352419241811*^9, 3.9693524360306797`*^9}, 3.969352482289173*^9, 
   3.969531327130024*^9, 3.969531489060321*^9, {3.969531536002996*^9, 
   3.969531638759118*^9}, 3.969531835875095*^9, 3.975399755229033*^9, 
   3.9754012724871817`*^9, {3.975401330983472*^9, 3.975401349785667*^9}, {
   3.975401489762889*^9, 3.975401516977331*^9}, {3.9754017935299997`*^9, 
   3.975401805273357*^9}, 3.9754019028420343`*^9, 3.975402223538842*^9, 
   3.9754171859965477`*^9, {3.975417230138599*^9, 3.975417244638583*^9}, 
   3.975417301839665*^9, {3.975419620246834*^9, 3.975419658263651*^9}, {
   3.975419704847767*^9, 3.975419719184566*^9}, {3.9754197830107307`*^9, 
   3.9754198023045197`*^9}, 3.975430744385323*^9, 3.9754307746745253`*^9, {
   3.975430815145893*^9, 3.9754308666923018`*^9}, {3.9754309252779818`*^9, 
   3.9754311587265873`*^9}, {3.975431853127624*^9, 3.975431871967929*^9}, {
   3.975431902350786*^9, 3.9754319205590143`*^9}, {3.975432075587775*^9, 
   3.9754321929435368`*^9}},
 CellLabel->
  "Out[530]=",ExpressionUUID->"d8718b97-ab9c-4c53-b718-37508bb963d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<plotsCT_DiffDeltaTCombined.pdf\>\"", ",", "plot2DCTvGammavDeltaTp"}], 
  "]"}]], "Input",
 CellLabel->
  "In[531]:=",ExpressionUUID->"94640b2c-cc4a-496c-a1fe-65d1a79ae8e3"],

Cell[BoxData["\<\"plotsCT_DiffDeltaTCombined.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.9693514657589817`*^9, 3.9693515183504753`*^9, 3.969351733395884*^9, 
   3.969351962658181*^9, 3.969352316574456*^9, 3.969352388725355*^9, {
   3.969352419241811*^9, 3.9693524360306797`*^9}, 3.969352482289173*^9, 
   3.969531327130024*^9, 3.969531489060321*^9, {3.969531536002996*^9, 
   3.969531638759118*^9}, 3.969531835875095*^9, 3.975399755229033*^9, 
   3.9754012724871817`*^9, {3.975401330983472*^9, 3.975401349785667*^9}, {
   3.975401489762889*^9, 3.975401516977331*^9}, {3.9754017935299997`*^9, 
   3.975401805273357*^9}, 3.9754019028420343`*^9, 3.975402223538842*^9, 
   3.975417206432012*^9, 3.975419869116886*^9, 3.975431169640604*^9, 
   3.975431925051528*^9, 3.975432207429386*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"fd1608c2-569b-4426-b02e-91d91bc002cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Figure 5: Bounds on CT vs (\[Gamma],  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "76e153de-6b3f-4da0-9bba-0005491f35e7"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.962372521358259*^9, 3.962372524878839*^9}, {
  3.9641892006856403`*^9, 3.9641892111533203`*^9}, {3.975399403946159*^9, 
  3.975399427183856*^9}},ExpressionUUID->"6f4719f8-b1fb-4b12-9b12-\
390d8bfd4919"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"label1Figure5", "=", "\"\<\[Gamma]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "label2Figure5", "=", 
   "\"\<\!\(\*SubscriptBox[StyleBox[\"C\",FontSlant->\"Italic\"], \
StyleBox[\"T\",FontSlant->\"Italic\"]]\)\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9754019950340223`*^9, 3.975401995823328*^9}, {
  3.975417319639202*^9, 3.975417328895474*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"90e4da5c-9b6b-4392-8fcd-4d327130faad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gapsScalar", "=", 
   RowBox[{
    RowBox[{"Sort", "@", 
     RowBox[{"Keys", "[", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"GroupBy", "[", 
         RowBox[{"dataPlotCTVsDeltaSTotal", ",", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "&"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], ">", "15"}], "&"}]}], "]"}], 
      "]"}]}], "//", "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataAtGap", "[", "gap_", "]"}], ":=", 
   RowBox[{"Sort", "@", 
    RowBox[{"Cases", "[", 
     RowBox[{"dataPlotCTVsDeltaSTotal", ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "gap", ",", "b_"}], "}"}], ":>", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}]}], ";"}]}], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"4381f2fe-ddbd-4544-809f-7c03b4da1e4e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"range", "=", 
   RowBox[{"MinMax", "[", "gapsScalar", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"colors", "=", 
   RowBox[{
    RowBox[{"colorFunc", "[", "range", "]"}], "/@", "gapsScalar"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"Length", "[", "gapsScalar", "]"}]}], ";"}]}], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"c9a4764b-5e4b-4e71-9342-b2572baafd6a"],

Cell[BoxData[
 TemplateBox[{
  "Blend", "arg", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{FractionBox[\\\"216\\\", \\\
\"133\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.85`, 0.85`, 1.`]]], \\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", \
RowBox[{FractionBox[\\\"360\\\", \\\"133\\\"], \\\"\[Rule]\\\", \
TemplateBox[Association[Rule[\\\"color\\\", RGBColor[0, 0, 1]]], \
\\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", RowBox[{FractionBox[\\\"72\\\", \
\\\"19\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.`, 0.`, 0.4`]]], \\\"RGBColorSwatchTemplate\\\"]}]}], \
\\\"}\\\"}]\\) is not a valid list of colors or images, or pairs of a real \
number and a color or an image.\"", 2, 77, 5, 32724213661469264328, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.975402223653489*^9, 3.975417330780841*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"053e4cd7-19c5-4b38-9d78-53a321826497"],

Cell[BoxData[
 TemplateBox[{
  "Blend", "arg", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{FractionBox[\\\"216\\\", \\\
\"133\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.85`, 0.85`, 1.`]]], \\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", \
RowBox[{FractionBox[\\\"360\\\", \\\"133\\\"], \\\"\[Rule]\\\", \
TemplateBox[Association[Rule[\\\"color\\\", RGBColor[0, 0, 1]]], \
\\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", RowBox[{FractionBox[\\\"72\\\", \
\\\"19\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.`, 0.`, 0.4`]]], \\\"RGBColorSwatchTemplate\\\"]}]}], \
\\\"}\\\"}]\\) is not a valid list of colors or images, or pairs of a real \
number and a color or an image.\"", 2, 77, 6, 32724213661469264328, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.975402223653489*^9, 3.975417330797593*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"4fe2168a-1c1b-4d05-a746-2ca91cb4ddb8"],

Cell[BoxData[
 TemplateBox[{
  "Blend", "arg", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{FractionBox[\\\"216\\\", \\\
\"133\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.85`, 0.85`, 1.`]]], \\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", \
RowBox[{FractionBox[\\\"360\\\", \\\"133\\\"], \\\"\[Rule]\\\", \
TemplateBox[Association[Rule[\\\"color\\\", RGBColor[0, 0, 1]]], \
\\\"RGBColorSwatchTemplate\\\"]}], \\\",\\\", RowBox[{FractionBox[\\\"72\\\", \
\\\"19\\\"], \\\"\[Rule]\\\", TemplateBox[Association[Rule[\\\"color\\\", \
RGBColor[0.`, 0.`, 0.4`]]], \\\"RGBColorSwatchTemplate\\\"]}]}], \
\\\"}\\\"}]\\) is not a valid list of colors or images, or pairs of a real \
number and a color or an image.\"", 2, 77, 7, 32724213661469264328, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.975402223653489*^9, 3.975417330818976*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"403c4390-3f54-4cff-ae95-82ca4b81c7df"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Blend\\\", \\\"::\\\", \
\\\"arg\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 77, 8, 32724213661469264328, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.975402223653489*^9, 3.975417330827979*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"f2c57776-7238-43fa-aa9d-2551df7ed02b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gapsScalarToPlot", "=", 
  RowBox[{"Delete", "[", 
   RowBox[{"gapsScalar", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "13", "}"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", 
      RowBox[{"doesn", "'"}], "t", " ", "contain", " ", "nearly"}], "-", 
     RowBox[{"degenerate", " ", 
      RowBox[{"points", ".", " ", "All"}], " ", "gaps", " ", "but", " ", 
      "the", " ", "first", " ", "live", " ", "in", " ", "an", " ", 
      "arithmetic", " ", "progression", " ", "with", " ", "common", " ", 
      "diff", " ", 
      RowBox[{"11", "/", "24"}]}]}], "..."}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.975431462053433*^9, 3.975431555160671*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"c47e6477-cd63-4ee8-a505-52a4e9f5953c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["3", "2"], ",", 
   FractionBox["47", "24"], ",", 
   FractionBox["29", "12"], ",", 
   FractionBox["23", "8"], ",", 
   FractionBox["10", "3"], ",", 
   FractionBox["91", "24"], ",", 
   FractionBox["17", "4"], ",", 
   FractionBox["113", "24"], ",", 
   FractionBox["31", "6"], ",", 
   FractionBox["45", "8"], ",", 
   FractionBox["73", "12"], ",", 
   FractionBox["157", "24"]}], "}"}]], "Output",
 CellChangeTimes->{{3.975431501264559*^9, 3.9754315184707823`*^9}, 
   3.975431556727837*^9},
 CellLabel->
  "Out[489]=",ExpressionUUID->"c9e08b3a-29c7-448c-848f-c111c0f73f88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "CT", " ", "bound", " ", "2"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"plotCTbound2", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"dataAtGap", "/@", "gapsScalarToPlot"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Joined", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.125"}], ",", "0.125"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.055"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.001", "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Filling", "\[Rule]", "Top"}], ",", "\[IndentingNewLine]", 
     RowBox[{"FillingStyle", "\[Rule]", 
      RowBox[{"Opacity", "[", 
       RowBox[{"0.1", ",", "Blue"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "->", "imageSize"}], ",", "\[IndentingNewLine]", 
     RowBox[{"InterpolationOrder", "->", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"LabelStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{"label1Figure5", ",", "label2Figure5"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
     "defaultStyle", ",", "\[IndentingNewLine]", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sort", "@", 
           RowBox[{"DeleteDuplicatesBy", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.10"}], ",", "\"\<-0.10\>\"", ",", 
                   "0.008"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0.10", ",", "\"\<0.10\>\"", ",", "0.008"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "\"\<0\>\"", ",", "0.008"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"-", "1"}], "16"], ",", 
                   "\"\<-\!\(\*FractionBox[\(1\), \(16\)]\)\>\"", ",", 
                   "0.0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   FractionBox["1", "32"], ",", 
                   "\"\<\!\(\*FractionBox[\(1\), \(32\)]\)\>\"", ",", "0.0"}],
                   "}"}]}], "}"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"x", ",", "\"\<\>\"", ",", "0.005"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "0.12"}], ",", "0.12", ",", "0.01"}], "}"}]}],
                 "]"}]}], "]"}], ",", "First"}], "]"}]}], ",", "Automatic"}], 
         "}"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.975401949320589*^9, 3.975402038619109*^9}, {
  3.975417333193913*^9, 3.975417334150518*^9}, {3.97543161318195*^9, 
  3.9754316974406033`*^9}, {3.9754317385698233`*^9, 3.975431740169613*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"892697f0-430d-4c56-a8fa-f1e4bd32e5d5"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJzt2nk0VfvfB3BJIoUSGgxJkqkMyZS7SzIkGTNFGSJjZhLJ7OCYh8zzPMs8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    "], {{
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{58, 232, 233, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 
         14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
         31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
         48, 49, 50, 51, 52, 53, 54, 55, 56, 57}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{102, 194, 231, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
         101}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{146, 192, 193, 103, 104, 105, 106, 107, 108, 109, 110, 
         111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
          125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
         138, 139, 140, 141, 142, 143, 144, 145}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{598, 189, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{600, 599, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
         204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217,
          218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
         230}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{602, 601, 242, 243, 244, 245, 246, 247, 248, 249, 250, 
         251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264,
          265, 266, 267, 268, 269, 270, 271, 272, 273}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{604, 603, 287, 288, 289, 290, 291, 292, 293, 294, 295, 
         296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309,
          310, 311, 312, 313, 314, 315, 316}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{606, 605, 332, 333, 334, 335, 336, 337, 338, 339, 340, 
         341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354,
          355, 356, 357, 358, 359, 360}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{608, 607, 376, 377, 378, 379, 380, 381, 382, 383, 384, 
         385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398,
          399, 400, 401, 402, 403, 404}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{610, 609, 420, 421, 422, 423, 424, 425, 426, 427, 428, 
         429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442,
          443, 444, 445, 446, 447, 448}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{612, 611, 465, 466, 467, 468, 469, 470, 471, 472, 473, 
         474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487,
          488, 489, 490, 491, 492}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{614, 613, 509, 510, 511, 512, 513, 514, 515, 516, 517, 
         518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531,
          532, 533, 534, 535, 536}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{616, 615, 558, 559, 560, 561, 562, 563, 564, 565, 566, 
         567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580,
          581, 582, 583, 
         584}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, \

      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 
         74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 
         91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
         115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128,
          129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 
         142, 143, 144, 145, 146}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 
         159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172,
          173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 
         186, 187, 188, 598}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{599, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 
         206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219,
          220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 600}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{601, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 
         253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266,
          267, 268, 269, 270, 271, 272, 273, 602}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{603, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 
         298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311,
          312, 313, 314, 315, 316, 604}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{605, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 
         343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356,
          357, 358, 359, 360, 606}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{607, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 
         387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400,
          401, 402, 403, 404, 608}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{609, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 
         431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444,
          445, 446, 447, 448, 610}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{611, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 
         476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489,
          490, 491, 492, 612}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{613, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 
         520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533,
          534, 535, 536, 614}],
        FontFamily->"CMU Serif"]}, 
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
       StyleBox[
        LineBox[{615, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 
         569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582,
          583, 584, 616}],
        FontFamily->"CMU Serif"]}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{18, FontFamily -> "CMU Serif"},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"C\\\",FontSlant->\\\"Italic\\\"], \
StyleBox[\\\"T\\\",FontSlant->\\\"Italic\\\"]]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[Gamma]\"", TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {{{-0.12, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.11, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.1, 
       FormBox["\"-0.10\"", TraditionalForm], 0.008}, {-0.09, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.07999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.06999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {
       NCache[
        Rational[-1, 16], -0.0625], 
       FormBox[
       "\"-\\!\\(\\*FractionBox[\\(1\\), \\(16\\)]\\)\"", TraditionalForm], 
       0.}, {-0.06, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.04999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.039999999999999994`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.03, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.01999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.009999999999999995, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0, 
       FormBox["\"0\"", TraditionalForm], 0.008}, {0., 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.010000000000000009`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.020000000000000018`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.03, 
       FormBox["\"\"", TraditionalForm], 0.005}, {
       NCache[
        Rational[1, 32], 0.03125], 
       FormBox[
       "\"\\!\\(\\*FractionBox[\\(1\\), \\(32\\)]\\)\"", TraditionalForm], 
       0.}, {0.04000000000000001, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.05000000000000002, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.06, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.07, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.08000000000000002, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.09, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.1, 
       FormBox["\"0.10\"", TraditionalForm], 0.008}, {0.11000000000000001`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.12, 
       FormBox["\"\"", TraditionalForm], 0.005}}, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->600,
  LabelStyle->GrayLevel[0],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.125, 0.125}, {0., 0.055}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9754316241369267`*^9, {3.975431663360515*^9, 3.9754316976960993`*^9}, 
   3.975431740412394*^9},
 CellLabel->
  "Out[498]=",ExpressionUUID->"25e6ef9c-27c2-4e01-9695-40fa480c9eee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot2DCTvGammavDeltaTp", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plotCTbound2", ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Extra", " ", 
      RowBox[{"graphics", ":", " ", 
       RowBox[{"POints", " ", "and", " ", 
        RowBox[{"lines", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "16"}], ",", 
          RowBox[{"2", "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}], "}"}], "]"}], ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "32"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{"\[Pi]", "^", "4"}]}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Gray", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "16"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "16"}], ",", "10"}], "}"}]}], "}"}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Gray", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "32"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "32"}], ",", "10"}], "}"}]}], "}"}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", "Red", ",", " ", 
       RowBox[{"PointSize", "[", "Medium", "]"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "16"}], ",", " ", 
          RowBox[{"2", "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}], "}"}], "]"}], ",", 
       "  ", 
       RowBox[{"(*", " ", 
        RowBox[{"free", " ", "complex", " ", "boson"}], " ", "*)"}], 
       "\[IndentingNewLine]", "Red", ",", "   ", "\[IndentingNewLine]", 
       RowBox[{"Point", "[", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"1", "/", "32"}], ",", " ", 
          RowBox[{"1", "/", 
           RowBox[{"\[Pi]", "^", "4"}]}]}], "}"}], "]"}], ",", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{"free", " ", "Weyl", " ", "fermion"}], " ", "*)"}], 
       "\[IndentingNewLine]", "Black", ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Weyl\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox["1", "32"], "+", "0.015"}], ",", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["\[Pi]", "4"]], "-", "0.002"}]}], "}"}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Scalar\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "16"]}], "+", "0.014"}], ",", 
           RowBox[{
            FractionBox["2", 
             RowBox[{"3", 
              SuperscriptBox["\[Pi]", "4"]}]], "-", "0.001"}]}], "}"}]}], 
        "]"}]}], "\[IndentingNewLine]", "}"}], "]"}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.963063118460313*^9, 3.963063323827899*^9}, {
   3.963063372531878*^9, 3.963063400256624*^9}, 3.963063467714899*^9, {
   3.963063547435584*^9, 3.963063570889331*^9}, {3.963063749232276*^9, 
   3.9630637548032103`*^9}, {3.963063793043667*^9, 3.9630637968997726`*^9}, {
   3.9630638764159813`*^9, 3.963063880923582*^9}, {3.963065468337057*^9, 
   3.963065468867096*^9}, {3.9631708471987467`*^9, 3.963170880070531*^9}, {
   3.9631717410987663`*^9, 3.963171795316165*^9}, {3.9631730697836237`*^9, 
   3.963173080037895*^9}, {3.963173447684832*^9, 3.963173462973881*^9}, {
   3.963173497297007*^9, 3.963173502675746*^9}, {3.963173588956955*^9, 
   3.9631735970205173`*^9}, {3.963173753532292*^9, 3.963173787550857*^9}, {
   3.963174124691139*^9, 3.963174151080727*^9}, {3.963174189893331*^9, 
   3.9631742081342688`*^9}, {3.963174247652508*^9, 3.963174249825829*^9}, {
   3.9631742864260283`*^9, 3.9631742866212387`*^9}, {3.963174323592819*^9, 
   3.963174343749608*^9}, {3.963308773622676*^9, 3.9633087801116056`*^9}, 
   3.963308911857326*^9, {3.9633092145751743`*^9, 3.9633092567759933`*^9}, {
   3.96330934087857*^9, 3.963309378203004*^9}, {3.963309421569497*^9, 
   3.9633094745800953`*^9}, {3.963309535126596*^9, 3.963309535438746*^9}, 
   3.963588057369574*^9, {3.9635881198789062`*^9, 3.963588146844448*^9}, {
   3.96358916851058*^9, 3.963589169495983*^9}, {3.9635897172303133`*^9, 
   3.963589726034814*^9}, {3.963589846824028*^9, 3.9635898485135927`*^9}, {
   3.964188528891341*^9, 3.964188536422493*^9}, {3.964188643970273*^9, 
   3.9641887482983093`*^9}, 3.964188897862156*^9, {3.964188939432646*^9, 
   3.964188989577812*^9}, 3.9641891203205557`*^9, {3.9651220130239067`*^9, 
   3.9651220137303057`*^9}, {3.965211522552189*^9, 3.965211568364935*^9}, {
   3.965211637282527*^9, 3.9652116547985983`*^9}, {3.9652117291876707`*^9, 
   3.9652117448348083`*^9}, 3.965211954198851*^9, {3.9663223071307783`*^9, 
   3.966322429524737*^9}, 3.966322504394657*^9, 3.966419251609091*^9, 
   3.966497381905878*^9, {3.9664974996658297`*^9, 3.966497620596711*^9}, {
   3.96649765631927*^9, 3.966497672624343*^9}, {3.966497794560227*^9, 
   3.966497797046145*^9}, 3.966497837088862*^9, {3.966497882048625*^9, 
   3.966497906597537*^9}, {3.966497938537025*^9, 3.966497950737548*^9}, {
   3.96649798655433*^9, 3.966498025143421*^9}, 3.969351548105665*^9, {
   3.969351837158586*^9, 3.969351864751202*^9}, {3.969351933473399*^9, 
   3.969351948097679*^9}, {3.969352215471733*^9, 3.969352232945866*^9}, {
   3.9693524492938147`*^9, 3.969352450462716*^9}, {3.9695316697704782`*^9, 
   3.9695317134455433`*^9}, {3.9754019242506104`*^9, 
   3.9754019395435553`*^9}, {3.975402022502338*^9, 3.975402048109025*^9}, {
   3.975417338836008*^9, 3.975417339145645*^9}, {3.975431753047723*^9, 
   3.97543176314568*^9}, {3.975431952550901*^9, 3.97543199925103*^9}},
 CellLabel->
  "In[515]:=",ExpressionUUID->"22690899-cd8e-411c-8f05-4b18e1ab76c4"],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzt2nk0VfvfB3BJIoUSGgxJkqkMyZS7SzIkGTNFGSJjZhLJ7OCYh8zzPMs8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     "], {{
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{58, 232, 233, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,
           14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
           31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47,
           48, 49, 50, 51, 52, 53, 54, 55, 56, 57}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{102, 194, 231, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
          101}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{146, 192, 193, 103, 104, 105, 106, 107, 108, 109, 110, 
          111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 
          124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
          137, 138, 139, 140, 141, 142, 143, 144, 145}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{598, 189, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
          156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 
          169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 
          182, 183, 184, 185, 186, 187, 188}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{600, 599, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
          204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
          217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
          230}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{602, 601, 242, 243, 244, 245, 246, 247, 248, 249, 250, 
          251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 
          264, 265, 266, 267, 268, 269, 270, 271, 272, 273}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{604, 603, 287, 288, 289, 290, 291, 292, 293, 294, 295, 
          296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 
          309, 310, 311, 312, 313, 314, 315, 316}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{606, 605, 332, 333, 334, 335, 336, 337, 338, 339, 340, 
          341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 
          354, 355, 356, 357, 358, 359, 360}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{608, 607, 376, 377, 378, 379, 380, 381, 382, 383, 384, 
          385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 
          398, 399, 400, 401, 402, 403, 404}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{610, 609, 420, 421, 422, 423, 424, 425, 426, 427, 428, 
          429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 
          442, 443, 444, 445, 446, 447, 448}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{612, 611, 465, 466, 467, 468, 469, 470, 471, 472, 473, 
          474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 
          487, 488, 489, 490, 491, 492}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{614, 613, 509, 510, 511, 512, 513, 514, 515, 516, 517, 
          518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 
          531, 532, 533, 534, 535, 536}}]]}, {}, 
       {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{616, 615, 558, 559, 560, 561, 562, 563, 564, 565, 566, 
          567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 
          580, 581, 582, 583, 
          584}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, \

       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 
          74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 
          91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 
          159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 
          172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 
          185, 186, 187, 188, 598}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{599, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 
          206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 
          219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 600}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{601, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 
          253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 
          266, 267, 268, 269, 270, 271, 272, 273, 602}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{603, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 
          298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 
          311, 312, 313, 314, 315, 316, 604}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{605, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 
          343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 
          356, 357, 358, 359, 360, 606}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{607, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 
          387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 
          400, 401, 402, 403, 404, 608}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{609, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 
          431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 
          444, 445, 446, 447, 448, 610}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{611, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 
          476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 
          489, 490, 491, 492, 612}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{613, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 
          520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 
          533, 534, 535, 536, 614}],
         FontFamily->"CMU Serif"]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], Thickness[0.001], 
        
        StyleBox[
         LineBox[{615, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 
          569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 
          582, 583, 584, 616}],
         FontFamily->"CMU Serif"]}}}], {{}, {}}}, {
    PointBox[NCache[{Rational[-1, 16], Rational[2, 3] Pi^(-4)}, {-0.0625, 
      0.006843988169789557}]], 
    PointBox[NCache[{Rational[1, 32], Pi^(-4)}, {0.03125, 
      0.010265982254684336`}]]}, {
    {GrayLevel[0.5], Dashing[{Small, Small}], 
     LineBox[NCache[{{Rational[-1, 16], -1}, {
        Rational[-1, 16], 10}}, {{-0.0625, -1}, {-0.0625, 10}}]]}, 
    {GrayLevel[0.5], Dashing[{Small, Small}], 
     LineBox[NCache[{{Rational[1, 32], -1}, {Rational[1, 32], 10}}, {{
        0.03125, -1}, {0.03125, 10}}]]}, 
    {RGBColor[1, 0, 0], PointSize[Medium], 
     PointBox[NCache[{Rational[-1, 16], Rational[2, 3] Pi^(-4)}, {-0.0625, 
       0.006843988169789557}]], 
     {RGBColor[1, 0, 0], 
      PointBox[NCache[{Rational[1, 32], Pi^(-4)}, {0.03125, 
        0.010265982254684336`}]]}, 
     {GrayLevel[0], InsetBox["\<\"Weyl\"\>", {0.04625, 0.008265982254684336}],
       InsetBox["\<\"Scalar\"\>", {-0.0485, 0.005843988169789557}]}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{18, FontFamily -> "CMU Serif"},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[StyleBox[\\\"C\\\",FontSlant->\\\"Italic\\\"], \
StyleBox[\\\"T\\\",FontSlant->\\\"Italic\\\"]]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[Gamma]\"", TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {{{-0.12, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.11, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.1, 
       FormBox["\"-0.10\"", TraditionalForm], 0.008}, {-0.09, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.07999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.06999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {
       NCache[
        Rational[-1, 16], -0.0625], 
       FormBox[
       "\"-\\!\\(\\*FractionBox[\\(1\\), \\(16\\)]\\)\"", TraditionalForm], 
       0.}, {-0.06, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.04999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.039999999999999994`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.03, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.01999999999999999, 
       FormBox["\"\"", TraditionalForm], 0.005}, {-0.009999999999999995, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0, 
       FormBox["\"0\"", TraditionalForm], 0.008}, {0., 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.010000000000000009`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.020000000000000018`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.03, 
       FormBox["\"\"", TraditionalForm], 0.005}, {
       NCache[
        Rational[1, 32], 0.03125], 
       FormBox[
       "\"\\!\\(\\*FractionBox[\\(1\\), \\(32\\)]\\)\"", TraditionalForm], 
       0.}, {0.04000000000000001, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.05000000000000002, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.06, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.07, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.08000000000000002, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.09, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.1, 
       FormBox["\"0.10\"", TraditionalForm], 0.008}, {0.11000000000000001`, 
       FormBox["\"\"", TraditionalForm], 0.005}, {0.12, 
       FormBox["\"\"", TraditionalForm], 0.005}}, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->600,
  ImageSizeRaw->Automatic,
  LabelStyle->GrayLevel[0],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.125, 0.125}, {0., 0.055}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.969351905977337*^9, 3.969351949004043*^9}, 
   3.9693524512474747`*^9, 3.969352484500235*^9, {3.969531675898118*^9, 
   3.969531725193606*^9}, 3.969531838629221*^9, 3.975399775889008*^9, 
   3.9754020513930798`*^9, 3.975402223774357*^9, 3.975417339683641*^9, 
   3.975431632095747*^9, {3.975431745717473*^9, 3.975431753978229*^9}, {
   3.975431954048407*^9, 3.975431999413681*^9}},
 CellLabel->
  "Out[515]=",ExpressionUUID->"599b54ff-20e2-4d5f-a441-9d9919a133ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<CT_gamma_DeltaSGap_2dheatplot.pdf\>\"", ",", 
   "plot2DCTvGammavDeltaTp"}], "]"}]], "Input",
 CellLabel->
  "In[516]:=",ExpressionUUID->"f10b6a3a-5d38-4b4a-8f57-5570a383d934"],

Cell[BoxData["\<\"CT_gamma_DeltaSGap_2dheatplot.pdf\"\>"], "Output",
 CellChangeTimes->{3.975432003577516*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"d3499794-a2f0-4be7-be19-41d70887b79b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1296., 758.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"402a3586-1498-4e9b-b66e-28826cc99575"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 198, 3, 29, "Input",ExpressionUUID->"f47916d5-e907-4431-be26-7515411f58f8"],
Cell[755, 25, 535, 11, 29, "Input",ExpressionUUID->"de9204c6-b5eb-4e3a-b649-1f42b26b2daa"],
Cell[CellGroupData[{
Cell[1315, 40, 350, 8, 29, "Input",ExpressionUUID->"9ffe9107-2f2d-44ac-acd7-faa13022b7e4"],
Cell[1668, 50, 458, 7, 33, "Output",ExpressionUUID->"bf64c5b1-761c-4d4f-a96b-506443390198"]
}, Open  ]],
Cell[2141, 60, 336, 9, 29, "Input",ExpressionUUID->"5d940fd1-7a2d-4a97-8d0e-109149e2c025"],
Cell[2480, 71, 602, 13, 92, "Input",ExpressionUUID->"d9ce5508-6717-41ac-a829-84c3273d2737"],
Cell[CellGroupData[{
Cell[3107, 88, 151, 3, 54, "Subsection",ExpressionUUID->"16d51600-51de-4976-a965-7a49b1ebfa15"],
Cell[3261, 93, 5248, 150, 54, "Input",ExpressionUUID->"da83daf8-5768-4d50-a1de-4ce5b36b2cca"],
Cell[8512, 245, 50809, 818, 55, "Input",ExpressionUUID->"05efa8f3-b3fb-48c3-a2c3-79fc79b43133"],
Cell[59324, 1065, 37500, 826, 2054, "Input",ExpressionUUID->"f6d684ba-5064-4cc5-af95-6f62619831ed"],
Cell[96827, 1893, 184754, 2718, 33, "Input",ExpressionUUID->"30a823e7-59ac-44a2-b895-f6d962fabb60"],
Cell[281584, 4613, 215356, 3324, 33, "Input",ExpressionUUID->"491d761f-598e-4c18-a430-222e10da237d"]
}, Closed]],
Cell[CellGroupData[{
Cell[496977, 7942, 153, 3, 38, "Subsection",ExpressionUUID->"b59815c9-e052-44e4-bc80-86ed5f9779e3"],
Cell[497133, 7947, 267, 5, 29, "Input",ExpressionUUID->"d8e8357f-bcfa-49fd-987d-283218ef6ffa"],
Cell[497403, 7954, 273, 5, 29, "Input",ExpressionUUID->"b15eb07b-eb3c-40a9-bac4-5d5ea77d2032"],
Cell[497679, 7961, 222, 4, 29, "Input",ExpressionUUID->"4164af03-2be5-4fb6-ae21-e5d245290890"],
Cell[497904, 7967, 585, 12, 51, "Input",ExpressionUUID->"0c0fdd2d-cc53-40fb-8362-3e03c496d369"],
Cell[498492, 7981, 1114, 31, 51, "Input",ExpressionUUID->"da57c7de-f728-4926-979b-6d2513a32fdf"],
Cell[CellGroupData[{
Cell[499631, 8016, 214, 4, 45, "Subsubsection",ExpressionUUID->"e63f91b2-2f0d-446b-af6b-e86cebb086ac"],
Cell[499848, 8022, 507, 14, 52, "Input",ExpressionUUID->"ef0868dd-cd35-46dc-913b-33edd9a9aa58"],
Cell[500358, 8038, 1485, 42, 92, "Input",ExpressionUUID->"3bad453c-87c1-4df3-a0b5-521d0d6619fa"],
Cell[501846, 8082, 2928, 70, 278, "Input",ExpressionUUID->"278055ac-10de-4d00-a268-ee5f5a83df93"],
Cell[CellGroupData[{
Cell[504799, 8156, 1775, 25, 29, "Input",ExpressionUUID->"6cea985d-8243-47c5-8060-d09db5b63573"],
Cell[506577, 8183, 4004, 95, 403, "Output",ExpressionUUID->"19c7edbd-dc4b-45ee-b1fb-7c38a3a59fd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510618, 8283, 203, 5, 29, "Input",ExpressionUUID->"8b7ef421-2ea9-4e24-8c15-6ef44c63fb60"],
Cell[510824, 8290, 293, 5, 33, "Output",ExpressionUUID->"31d559c3-7ad0-49c9-8cde-50d5575192fe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[511166, 8301, 212, 4, 45, "Subsubsection",ExpressionUUID->"5a83b344-ccec-4a41-99ca-432870a79263"],
Cell[511381, 8307, 639, 15, 51, "Input",ExpressionUUID->"41b5a68d-118f-44a8-a45b-8895c35a843e"],
Cell[512023, 8324, 1538, 36, 216, "Input",ExpressionUUID->"e69cac64-ae40-489b-a17e-34a229e57112"],
Cell[513564, 8362, 1747, 47, 92, "Input",ExpressionUUID->"d8a80691-ab83-444a-af36-13bd77a162b5"],
Cell[CellGroupData[{
Cell[515336, 8413, 479, 10, 29, "Input",ExpressionUUID->"b08ce403-766e-4d22-9f9d-9393fd44e657"],
Cell[515818, 8425, 12792, 406, 399, "Output",ExpressionUUID->"1b324f57-35b0-4aee-812a-7be294277e0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528647, 8836, 195, 4, 29, "Input",ExpressionUUID->"8b2e5a0e-3f8f-44da-9bcd-0aa5e889a65b"],
Cell[528845, 8842, 200, 3, 33, "Output",ExpressionUUID->"f2f8f920-6a06-4dfa-a4af-ea76dedc5eb9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[529094, 8851, 210, 4, 45, "Subsubsection",ExpressionUUID->"2afa0bce-a79c-4908-a900-117ca94e2c51"],
Cell[529307, 8857, 690, 16, 51, "Input",ExpressionUUID->"f6391c74-ab29-4b28-bc5c-9dba2f3de697"],
Cell[530000, 8875, 1742, 42, 154, "Input",ExpressionUUID->"fe03bfd1-a73c-47a1-a1b6-1bc69bfa4fc8"],
Cell[531745, 8919, 1632, 45, 92, "Input",ExpressionUUID->"8d40b8d7-b1c8-4490-9883-9490c85c07fa"],
Cell[CellGroupData[{
Cell[533402, 8968, 4315, 91, 360, "Input",ExpressionUUID->"6a6ec763-8298-4232-a9e4-a8448b9dd2d9"],
Cell[537720, 9061, 24049, 509, 402, "Output",ExpressionUUID->"3ed98aa2-2c1f-4612-b0cb-8c4222ef49af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[561806, 9575, 245, 6, 29, "Input",ExpressionUUID->"c23a5b99-7a55-40bc-9995-f030927a0f56"],
Cell[562054, 9583, 337, 5, 33, "Output",ExpressionUUID->"cfb170a8-a134-496f-a22e-e6d3f40189fa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[562440, 9594, 401, 12, 45, "Subsubsection",ExpressionUUID->"4e1d7925-502d-4ee3-9946-77a73199dfd4"],
Cell[562844, 9608, 691, 15, 51, "Input",ExpressionUUID->"402d40cc-3ffb-412a-b24a-1508f0eba64b"],
Cell[563538, 9625, 527, 14, 51, "Input",ExpressionUUID->"06a20ea0-d5ba-4f71-80ed-f6ff7e8b4879"],
Cell[CellGroupData[{
Cell[564090, 9643, 661, 17, 113, "Input",ExpressionUUID->"b16881c8-1a64-4527-9e09-85116454947b"],
Cell[564754, 9662, 1023, 19, 38, "Message",ExpressionUUID->"c69f2b79-2764-4114-b503-f1b6515ac4cf"],
Cell[565780, 9683, 1025, 19, 38, "Message",ExpressionUUID->"3f924345-84fe-4377-ac97-17c91363cd7e"],
Cell[566808, 9704, 1025, 19, 38, "Message",ExpressionUUID->"e0148d7e-271b-4bd4-8b1b-aebdf3c15161"],
Cell[567836, 9725, 553, 13, 28, "Message",ExpressionUUID->"244945f4-5bd0-4949-9ad0-f18107ab4ff5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568426, 9743, 204, 4, 29, "Input",ExpressionUUID->"03c3d3b1-71dc-4f2f-99ba-c92ae2767125"],
Cell[568633, 9749, 281, 7, 33, "Output",ExpressionUUID->"5d9ce2f2-f808-4882-9192-adf68c20aac3"]
}, Open  ]],
Cell[568929, 9759, 329, 8, 29, "Input",ExpressionUUID->"e7da7299-fb74-4530-8990-e687f424f7e4"],
Cell[569261, 9769, 4484, 103, 464, "Input",ExpressionUUID->"f4252672-b6e6-4c05-898c-1beebd73b97c"],
Cell[CellGroupData[{
Cell[573770, 9876, 187, 3, 29, "Input",ExpressionUUID->"dcd68f29-296e-4f27-a350-0710b80b313c"],
Cell[573960, 9881, 15398, 279, 472, "Output",ExpressionUUID->"7fdbde85-5a74-4b38-a0c2-457bacc8c310"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589395, 10165, 181, 3, 29, "Input",ExpressionUUID->"e07f95ff-82de-47a5-b6cf-0f36926092d9"],
Cell[589579, 10170, 263, 7, 48, "Output",ExpressionUUID->"2c520b76-cfba-4d93-a57e-85909b2e9259"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589879, 10182, 7947, 188, 683, "Input",ExpressionUUID->"a09fc68e-5248-4d7b-9cac-e4d88115d1d1"],
Cell[597829, 10372, 18227, 329, 472, "Output",ExpressionUUID->"d8718b97-ab9c-4c53-b718-37508bb963d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616093, 10706, 229, 6, 29, "Input",ExpressionUUID->"94640b2c-cc4a-496c-a1fe-65d1a79ae8e3"],
Cell[616325, 10714, 867, 13, 33, "Output",ExpressionUUID->"fd1608c2-569b-4426-b02e-91d91bc002cc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[617241, 10733, 505, 13, 46, "Subsubsection",ExpressionUUID->"6f4719f8-b1fb-4b12-9b12-390d8bfd4919"],
Cell[617749, 10748, 489, 11, 51, "Input",ExpressionUUID->"90e4da5c-9b6b-4392-8fcd-4d327130faad"],
Cell[618241, 10761, 1019, 29, 51, "Input",ExpressionUUID->"4381f2fe-ddbd-4544-809f-7c03b4da1e4e"],
Cell[CellGroupData[{
Cell[619285, 10794, 424, 12, 71, "Input",ExpressionUUID->"c9a4764b-5e4b-4e71-9342-b2572baafd6a"],
Cell[619712, 10808, 1001, 17, 38, "Message",ExpressionUUID->"053e4cd7-19c5-4b38-9d78-53a321826497"],
Cell[620716, 10827, 1001, 17, 38, "Message",ExpressionUUID->"4fe2168a-1c1b-4d05-a746-2ca91cb4ddb8"],
Cell[621720, 10846, 1001, 17, 38, "Message",ExpressionUUID->"403c4390-3f54-4cff-ae95-82ca4b81c7df"],
Cell[622724, 10865, 470, 10, 28, "Message",ExpressionUUID->"f2c57776-7238-43fa-aa9d-2551df7ed02b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[623231, 10880, 899, 22, 51, "Input",ExpressionUUID->"c47e6477-cd63-4ee8-a505-52a4e9f5953c"],
Cell[624133, 10904, 643, 18, 49, "Output",ExpressionUUID->"c9e08b3a-29c7-448c-848f-c111c0f73f88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624813, 10927, 3711, 86, 443, "Input",ExpressionUUID->"892697f0-430d-4c56-a8fa-f1e4bd32e5d5"],
Cell[628527, 11015, 20851, 372, 406, "Output",ExpressionUUID->"25e6ef9c-27c2-4e01-9695-40fa480c9eee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[649415, 11392, 6732, 146, 361, "Input",ExpressionUUID->"22690899-cd8e-411c-8f05-4b18e1ab76c4"],
Cell[656150, 11540, 22404, 408, 406, "Output",ExpressionUUID->"599b54ff-20e2-4d5f-a441-9d9919a133ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[678591, 11953, 233, 6, 29, "Input",ExpressionUUID->"f10b6a3a-5d38-4b4a-8f57-5570a383d934"],
Cell[678827, 11961, 193, 3, 33, "Output",ExpressionUUID->"d3499794-a2f0-4be7-be19-41d70887b79b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/unconstrained_JJJJ_strucutres.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
"unconstrainedFunctionals" -> 
  {coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, -1/2, -1/2, -1/2}, {-1/2, -1/2, -1/2, -1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, 1/2, 1/2, 1/2}, {1/2, 1/2, 1/2, 1/2}]/16, 
   coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, -1/2, -1/2, 1/2}, {-1/2, -1/2, 1/2, -1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, -1/2, 1/2, -1/2}, {-1/2, -1/2, -1/2, 1/2}]/16 + 
    (z*coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
       {-1/2, 1/2, -1/2, -1/2}, {1/2, -1/2, -1/2, -1/2}])/(16*zb) + 
    (zb*coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
       {-1/2, 1/2, 1/2, 1/2}, {1/2, -1/2, 1/2, 1/2}])/(16*z) + 
    (z*coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
       {1/2, -1/2, -1/2, -1/2}, {-1/2, 1/2, -1/2, -1/2}])/(16*zb) + 
    (zb*coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
       {1/2, -1/2, 1/2, 1/2}, {-1/2, 1/2, 1/2, 1/2}])/(16*z) + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, 1/2, -1/2, 1/2}, {1/2, 1/2, 1/2, -1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, 1/2, 1/2, -1/2}, {1/2, 1/2, -1/2, 1/2}]/16, 
   coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, -1/2, -1/2, 1/2}, {-1/2, 1/2, -1/2, -1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, -1/2, 1/2, -1/2}, {1/2, -1/2, -1/2, -1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, 1/2, -1/2, -1/2}, {-1/2, -1/2, -1/2, 1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, 1/2, 1/2, 1/2}, {1/2, 1/2, -1/2, 1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, -1/2, -1/2, -1/2}, {-1/2, -1/2, 1/2, -1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, -1/2, 1/2, 1/2}, {1/2, 1/2, 1/2, -1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, 1/2, -1/2, 1/2}, {-1/2, 1/2, 1/2, 1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, 1/2, 1/2, -1/2}, {1/2, -1/2, 1/2, 1/2}]/16, 
   coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, -1/2, -1/2, 1/2}, {1/2, -1/2, -1/2, -1/2}]/16 + 
    ((-1 + z)*coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
       {-1/2, -1/2, 1/2, -1/2}, {-1/2, 1/2, -1/2, -1/2}])/(16*(-1 + zb)) + 
    ((-1 + z)*coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
       {-1/2, 1/2, -1/2, -1/2}, {-1/2, -1/2, 1/2, -1/2}])/(16*(-1 + zb)) + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, 1/2, 1/2, 1/2}, {1/2, 1/2, 1/2, -1/2}]/16 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, -1/2, -1/2, -1/2}, {-1/2, -1/2, -1/2, 1/2}]/16 + 
    ((-1 + zb)*coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
       {1/2, -1/2, 1/2, 1/2}, {1/2, 1/2, -1/2, 1/2}])/(16*(-1 + z)) + 
    ((-1 + zb)*coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
       {1/2, 1/2, -1/2, 1/2}, {1/2, -1/2, 1/2, 1/2}])/(16*(-1 + z)) + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, 1/2, 1/2, -1/2}, {-1/2, 1/2, 1/2, 1/2}]/16, 
   coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, -1/2, 1/2, 1/2}, {1/2, 1/2, -1/2, -1/2}]/8 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, 1/2, -1/2, -1/2}, {-1/2, -1/2, 1/2, 1/2}]/8, 
   coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, 1/2, -1/2, 1/2}, {1/2, -1/2, 1/2, -1/2}]/8 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, -1/2, 1/2, -1/2}, {-1/2, 1/2, -1/2, 1/2}]/8, 
   coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {-1/2, 1/2, 1/2, -1/2}, {1/2, -1/2, -1/2, 1/2}]/8 + 
    coefficientOf[{3, 3, 3, 3}, {1, 1, 1, 1}, {1, 1, 1, 1}, 
      {1/2, -1/2, -1/2, 1/2}, {-1/2, 1/2, 1/2, -1/2}]/8}

